Two-loop mixed QCD-EW corrections to $gg \to Hg$

We compute the two-loop mixed QCD-Electroweak (QCD-EW) corrections to the production of a Higgs boson and a gluon in gluon fusion. The relevant four-point functions with internal massive propagators are expressed as multiple polylogarithms with algebraic arguments. We perform the calculation by integration over Feynman parameters and, independently, by the method of differential equations. We compute the two independent helicity amplitudes for the process and we find that they are both finite. Moreover, we observe a weight drop when all gluons have the same helicity. We also provide a simplified expression for the all-plus helicity amplitude, which is optimised for fast and reliable numerical evaluation in the physical region.

==> anc/README <==
These files contain results of calculations associated with the paper:

#   Two-loop mixed QCD-EW corrections to gg->Hg
#   by Marco Bonetti, Erik Panzer, Vladimir A. Smirnov, Lorenzo Tancredi


## Differential equations:


The directory differential_equations/ contains
    - the vector of canonical functions (canonical_basis_NP_system.m);
    - the matrix of coefficients of the differential equations in canonical dlog-form, as for Eq. (3.2) (DEs_NP_dlog.m);
    - the matrices of coefficients of the differential equations in canonical form w.r.t. y (DEs_NP_y.m), z (DEs_NP_y.m), and \rho (DEs_NP_rho.m).


The results are expressed in terms of the variables y, z, \rho, as defined in Eq. (3.4)

    y    = - t    / mh^2
    z    = - u    / mh^2
    \rho = - mV^2 / mh^2




## Calculation of master integrals:

The basis of master integrals from Appendix B is recorded in the text file integrals/masters.mpl
Our results for their eps-expansions are stored in the text files 

    - expansions.m (Mathematica format) and 
    - expansions.mpl (Maple format)

We computed all these integrals with the Maple code script integrals/integrate.mpl which computes arbitrary scalar Feynman integrals for the planar (PL) and non-planar (NP) double box integral families defined in Eq. (2.21) and Table 1. It requires the HyperInt program, available from

    https://bitbucket.org/PanzerErik/hyperint

and the script expects that the filename to 'HyperInt.mpl' is given in a variable 'HyperIntFile' (see the setup section of the HyperInt documentation). Alternatively, change the line

    read HyperIntFile:

at the top of integrate.mpl to

   read "/path/to/HyperInt/HyperInt.mpl":

To compute a single coefficient of the eps-expansion of a single integral, the following parameters are to be defined:

   family: either 'PL' or 'NP'
   ns:     the list of denominator exponents, ns=[a1,...,a7] (the script only computes scalar integrals, i.e. a8=a9=0 is always assumed)
   dim:    the dimension of space time (e.g. 4-2*eps or 6-2*eps)
   epsord: determines the power eps^epsord whose coefficient is asked to be computed

For example, call

   maple -c"family:=NP" -c"dim:=6-2*eps" -c"ns:=[0,1,1,0,1,2,1]" -c"epsord:=0" integrate.mpl

to compute the coefficient of eps^0 of the integral I^(6-2*eps)_NP(0,1,1,0,1,2,1). The result is written to a correspondingly named file:

   * files ending on .mpl are text files in Maple format,
   * files ending on .m are text files in Mathematica format.

To recalculate all of the eps-expansions of our results, modify the 3rd line of the shell script integrate/runall.sh ('alias maple="your/path/to/maple"') to point to your maple command executable, and run the script

    chmod u+x runall.sh
    ./runall.sh

from the integrals/ directory. Then run maple with

    maple bundle.mpl

to collect all eps-expansion coefficients together into the files expansions.m and expansions.mpl, to reproduce our calculation.





## Helicity amplitudes:

The directory amplitudes/ contains expressions for the helicity amplitudes +++ (called ppp) and ++- (called ppm).

   * files ending on .mpl are text files in Maple format,
   * files ending on .m are text files in Mathematica format.

The expressions in ppp.m[pl] and ppm.m[pl] contain hyperlogarithms and are valid in all regions with an i*eps prescription.

The expressions in pppEuc.m[pl] in terms of polylogarithms are valid only in (or near) the Euclidean region s,t,u<0. To evaluate this expression, an i*eps is not needed, and real values can be given to all variables.

The expressions in pppPhys.m[pl] in terms of polylogarithms are valid only in (or near) the physical region where

    t,u < 0     and    0 < mV2 < mh2 < s < 4*mV2

Also in this case, the expression can be evaluated with real values for the variables s,t,u,mV2,mh2. Note that the roots in the expression have the signs

   r = -i*|r|    rs = -i*|rs|    rt = -i*|rt|    ru = -i*|ru|


To use the ppp and ppm Mathematica (.m) expressions, two additional files are necessary: G_sym_def.m and roots_def[,_Euc,_Phys].m.
First, the file G_sym_def.m is a list of substitutions to "open" polylogarithms containing letters R1E,...,RR4x1230 in terms of the square roots r,...,rtu, s, t, u, and mV2. Then the file roots_def[,_Euc,_Phys].m contains the definitions of the square roots in terms of s, t, u, and mV2. The file roots_def.m must be used when working with ppp.m and ppm.m, the file roots_def_Euc.m with pppEuc.m, and the file roots_def_Phys.m with pppPhys.m.

For example, to obtain the full expression of ppp.m one should evaluate

variablename = Import["\path_to_anc\anc\amplitudes\ppp.m"];
openGs = Import["\path_to_anc\anc\amplitudes\G_sym_def.m"];
roots = Import["\path_to_anc\anc\amplitudes\roots_def.m"];
fullexpression = variablename //.openGs //.roots ;


To use the Maple expressions, read the files with

    read "ppp.mpl": # (or 'read "pppEuc.mpl":' or 'read "pppPhys.mpl":' or 'read "ppm.mpl":')

into your Maple session. This defines a list 'RootDefs' of substitution rules to define the roots r,rs,rt,ru and, in the case of ppm.mpl, also rst,rsu. The expression for the helicity amplitude is called "Appp" (for ppp) and "Appm" (for ppm). Hyperlogarithms in "ppp.mpl" and "ppm.mpl" are written in the HyperInt notation

    Hlog(z,[a1,...,an]) = G(a1,...,an,z) = int_0^z ( dt/(t-a1) * Hlog(t,[a2,...,an]) )

The polylogarithm expressions in "pppEuc.mpl" and "pppPhys.mpl" can be evaluated numerically directly with Maple. For example, to reproduce the results for the +++ amplitude in Table 2:

    read "pppEuc.mpl":
    Appp := eval(Appp, RootDefs): # substitute definitions of the roots in terms of s,t,u,mh2 and mV2
    Appp := eval(Appp, mh2=s+t+u): # substitute mh2=s+t+u
    mV2 := 90: # we could put any value here, because Appp is invariant under simultaneous rescalings of mV2,s,t,u
    evalf(eval(Appp, [s=-1225/324*mV2,t=-25/81*mV2,u=-500/324*mV2]));

This should output roughly 5.396038 for the first Euclidean point (and similarly for the other data points). To increase precision, use the indices of evalf:

    evalf[50](eval(Appp, [s=-1225/324*mV2,t=-25/81*mV2,u=-500/324*mV2]));

This should output 5.3960378114566555819316869010998411197308165921 bar perhaps the last few digits.


==> anc/amplitudes/G_sym_def.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[x1___, R1E, x2___, z_] :> G[x1, (-2*mV2)/(r - s - t - u), x2, z] + 
   G[x1, (2*mV2)/(r + s + t + u), x2, z], G[x1___, R1O, x2___, z_] :> 
  -G[x1, (-2*mV2)/(r - s - t - u), x2, z] + G[x1, (2*mV2)/(r + s + t + u), 
    x2, z], G[x1___, R2x123E, x2___, z_] :> 
  G[x1, (-2*mV2)/((-1 + rst)*(s + t)), x2, z] + 
   G[x1, (2*mV2)/((1 + rst)*(s + t)), x2, z], G[x1___, R2x123O, x2___, z_] :> 
  G[x1, (-2*mV2)/((-1 + rst)*(s + t)), x2, z] - 
   G[x1, (2*mV2)/((1 + rst)*(s + t)), x2, z], G[x1___, R2x132E, x2___, z_] :> 
  G[x1, (-2*mV2)/((-1 + rsu)*(s + u)), x2, z] + 
   G[x1, (2*mV2)/((1 + rsu)*(s + u)), x2, z], G[x1___, R2x132O, x2___, z_] :> 
  G[x1, (-2*mV2)/((-1 + rsu)*(s + u)), x2, z] - 
   G[x1, (2*mV2)/((1 + rsu)*(s + u)), x2, z], G[x1___, R3E, x2___, z_] :> 
  G[x1, (2*mV2)/(-ru + s + t + u), x2, z] + G[x1, (2*mV2)/(ru + s + t + u), 
    x2, z], G[x1___, R3O, x2___, z_] :> 
  G[x1, (2*mV2)/(-ru + s + t + u), x2, z] - G[x1, (2*mV2)/(ru + s + t + u), 
    x2, z], G[x1___, R4E, x2___, z_] :> 
  G[x1, (2*(mV2*t + s*u))/(-(rt*t) + s*t + t^2 + 2*s*u + t*u), x2, z] + 
   G[x1, (2*(mV2*t + s*u))/(rt*t + s*t + t^2 + 2*s*u + t*u), x2, z], 
 G[x1___, R4O, x2___, z_] :> 
  G[x1, (2*(mV2*t + s*u))/(-(rt*t) + s*t + t^2 + 2*s*u + t*u), x2, z] - 
   G[x1, (2*(mV2*t + s*u))/(rt*t + s*t + t^2 + 2*s*u + t*u), x2, z], 
 G[x1___, R4x123E, x2___, z_] :> 
  G[x1, (2*(mV2*s + t*u))/(-(rs*s) + s^2 + s*t + s*u + 2*t*u), x2, z] + 
   G[x1, (2*(mV2*s + t*u))/(rs*s + s^2 + s*t + s*u + 2*t*u), x2, z], 
 G[x1___, R4x123O, x2___, z_] :> 
  -G[x1, (2*(mV2*s + t*u))/(-(rs*s) + s^2 + s*t + s*u + 2*t*u), x2, z] + 
   G[x1, (2*(mV2*s + t*u))/(rs*s + s^2 + s*t + s*u + 2*t*u), x2, z], 
 G[x1___, RR3E, x2___, z_] :> 
  G[x1, (2*(s*t + mV2*u))/(2*s*t - ru*u + s*u + t*u + u^2), x2, z] + 
   G[x1, (2*(s*t + mV2*u))/(2*s*t + ru*u + s*u + t*u + u^2), x2, z], 
 G[x1___, RR3O, x2___, z_] :> 
  G[x1, (2*(s*t + mV2*u))/(2*s*t - ru*u + s*u + t*u + u^2), x2, z] - 
   G[x1, (2*(s*t + mV2*u))/(2*s*t + ru*u + s*u + t*u + u^2), x2, z], 
 G[x1___, RR4E, x2___, z_] :> G[x1, (2*mV2)/(-rt + s + t + u), x2, z] + 
   G[x1, (2*mV2)/(rt + s + t + u), x2, z], G[x1___, RR4O, x2___, z_] :> 
  G[x1, (2*mV2)/(-rt + s + t + u), x2, z] - G[x1, (2*mV2)/(rt + s + t + u), 
    x2, z], G[x1___, RR4x123E, x2___, z_] :> 
  G[x1, (2*mV2)/(-rs + s + t + u), x2, z] + G[x1, (2*mV2)/(rs + s + t + u), 
    x2, z], G[x1___, RR4x123O, x2___, z_] :> 
  G[x1, (2*mV2)/(-rs + s + t + u), x2, z] - G[x1, (2*mV2)/(rs + s + t + u), 
    x2, z]}


==> anc/amplitudes/ppm.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(4*(s + t + u)*(s^6*t + s^5*t^2 + 4*mV2*s^4*t*u + 5*s^5*t*u + 
    4*mV2*s^3*t^2*u + 3*s^4*t^2*u - 2*mV2*s^4*u^2 - 2*mV2*s^3*t*u^2 + 
    23*s^4*t*u^2 + 15*s^3*t^2*u^2 + 31*s^3*t*u^3 + 19*s^2*t^2*u^3 + 
    4*mV2*s^2*u^4 + 4*mV2*s*t*u^4 + 14*s^2*t*u^4 + 6*s*t^2*u^4 + 
    2*mV2*s*u^5 + 2*mV2*t*u^5 + 2*s*t*u^5)*G[0, mV2/t, 1])/
  (s^3*(s + t)*u*(s + u)^3) - 
 ((s + t + u)*(8*s^8*t + 24*s^7*t^2 + 24*s^6*t^3 + 8*s^5*t^4 - 
    8*mV2*s^6*t*u + 48*s^7*t*u - 24*mV2*s^5*t^2*u + 175*s^6*t^2*u - 
    24*mV2*s^4*t^3*u + 233*s^5*t^3*u - 8*mV2*s^3*t^4*u + 133*s^4*t^4*u + 
    27*s^3*t^5*u - 56*mV2*s^6*u^2 + 8*s^7*u^2 + 96*mV2*s^5*t*u^2 - 
    20*s^6*t*u^2 + 240*mV2*s^4*t^2*u^2 + 82*s^5*t^2*u^2 + 
    224*mV2*s^3*t^3*u^2 + 305*s^4*t^3*u^2 + 72*mV2*s^2*t^4*u^2 + 
    276*s^3*t^4*u^2 + 81*s^2*t^5*u^2 - 120*mV2*s^5*u^3 + 71*s^6*u^3 + 
    288*mV2*s^4*t*u^3 - 158*s^5*t*u^3 + 432*mV2*s^3*t^2*u^3 - 
    516*s^4*t^2*u^3 + 288*mV2*s^2*t^3*u^3 - 289*s^3*t^3*u^3 + 
    72*mV2*s*t^4*u^3 + 79*s^2*t^4*u^3 + 81*s*t^5*u^3 - 88*mV2*s^4*u^4 + 
    145*s^5*u^4 + 336*mV2*s^3*t*u^4 - 7*s^4*t*u^4 + 384*mV2*s^2*t^2*u^4 - 
    569*s^3*t^2*u^4 + 176*mV2*s*t^3*u^4 - 606*s^2*t^3*u^4 + 24*mV2*t^4*u^4 - 
    162*s*t^4*u^4 + 27*t^5*u^4 - 24*mV2*s^3*u^5 + 109*s^4*u^5 + 
    120*mV2*s^2*t*u^5 + 172*s^3*t*u^5 + 120*mV2*s*t^2*u^5 - 41*s^2*t^2*u^5 + 
    40*mV2*t^3*u^5 - 194*s*t^3*u^5 - 90*t^4*u^5 + 27*s^3*u^6 + 81*s^2*t*u^6 + 
    81*s*t^2*u^6 + 27*t^3*u^6)*G[0, mV2/u, 1])/
  (2*s^3*(s + t)^3*u*(s + u)^3) + 
 ((8*mV2*s^5*t + 24*mV2*s^4*t^2 - 7*s^5*t^2 + 24*mV2*s^3*t^3 - 17*s^4*t^3 + 
    8*mV2*s^2*t^4 - 13*s^3*t^4 - 3*s^2*t^5 + 8*mV2*s^5*u - 80*mV2*s^4*t*u + 
    28*s^5*t*u - 72*mV2*s^3*t^2*u + 38*s^4*t^2*u - 2*s^3*t^3*u + 
    16*mV2*s*t^4*u - 18*s^2*t^4*u - 6*s*t^5*u + 24*mV2*s^4*u^2 - 7*s^5*u^2 - 
    72*mV2*s^3*t*u^2 + 38*s^4*t*u^2 - 16*mV2*s^2*t^2*u^2 + 32*s^3*t^2*u^2 + 
    24*mV2*s*t^3*u^2 - 24*s^2*t^3*u^2 + 8*mV2*t^4*u^2 - 22*s*t^4*u^2 - 
    3*t^5*u^2 + 24*mV2*s^3*u^3 - 17*s^4*u^3 - 2*s^3*t*u^3 + 
    24*mV2*s*t^2*u^3 - 24*s^2*t^2*u^3 + 16*mV2*t^3*u^3 - 32*s*t^3*u^3 - 
    9*t^4*u^3 + 8*mV2*s^2*u^4 - 13*s^3*u^4 + 16*mV2*s*t*u^4 - 18*s^2*t*u^4 + 
    8*mV2*t^2*u^4 - 22*s*t^2*u^4 - 9*t^3*u^4 - 3*s^2*u^5 - 6*s*t*u^5 - 
    3*t^2*u^5)*(-G[R1E, R1E, 1] + G[R1O, R1O, 1]))/
  (4*s^3*(s + t)^2*(s + u)^2) - 
 (2*(s + t + u)*(8*mV2*s^2*t + s^3*t + 8*mV2*s*t^2 - 6*s^2*t^2 - 3*s*t^3 + 
    8*mV2*s^2*u + s^3*u + 16*mV2*s*t*u - 8*s^2*t*u + 8*mV2*t^2*u - 
    14*s*t^2*u - 3*t^3*u + 8*mV2*s*u^2 - 6*s^2*u^2 + 8*mV2*t*u^2 - 
    14*s*t*u^2 - 6*t^2*u^2 - 3*s*u^3 - 3*t*u^3)*G[1 - mV2/s, R1E, 1])/
  (s^3*(s + t)*(s + u)) - 
 (2*r*(s^3*t + 4*s^2*t^2 + 3*s*t^3 + s^3*u + 12*s^2*t*u + 12*s*t^2*u + 
    3*t^3*u + 4*s^2*u^2 + 12*s*t*u^2 + 6*t^2*u^2 + 3*s*u^3 + 3*t*u^3)*
   G[1 - mV2/s, R1O, 1])/(s^3*(s + t)*(s + u)) + 
 (2*r*(s^4*t + 4*s^3*t^2 + 3*s^2*t^3 - 3*s^4*u + 9*s^3*t*u + 16*s^2*t^2*u + 
    6*s*t^3*u - 9*s^3*u^2 + 8*s*t^2*u^2 + 3*t^3*u^2 - 9*s^2*u^3 - 7*s*t*u^3 - 
    3*s*u^4 - 3*t*u^4)*G[1 - mV2/t, R1O, 1])/(s^3*(s + t)*(s + u)^2) + 
 (2*(s + t + u)*(8*mV2*s^4*t + s^5*t + 8*mV2*s^3*t^2 - 6*s^4*t^2 - 
    3*s^3*t^3 - 3*s^5*u + 16*s^4*t*u - 4*s^3*t^2*u - 9*s^2*t^3*u - 
    12*s^4*u^2 + 27*s^3*t*u^2 + 12*s^2*t^2*u^2 - 9*s*t^3*u^2 - 18*s^3*u^3 + 
    11*s^2*t*u^3 + 16*s*t^2*u^3 - 3*t^3*u^3 - 12*s^2*u^4 - 4*s*t*u^4 + 
    6*t^2*u^4 - 3*s*u^5 - 3*t*u^5)*G[mV2/t, R1E, 1])/
  (s^3*(s + t)*(s + u)^3) - 
 (2*(s + t + u)*(8*mV2*s^2*t + s^3*t + 8*mV2*s*t^2 - 6*s^2*t^2 - 3*s*t^3 - 
    s^3*u + 8*mV2*s*t*u - 2*s^2*t*u + 8*mV2*t^2*u - 8*s*t^2*u - 3*t^3*u - 
    s^2*u^2 - 4*s*t*u^2 - 3*t^2*u^2)*G[mV2/t, 1 - mV2/s, 1])/
  (s^3*(s + t)*(s + u)) - 
 (2*r*(3*s^4*t + 9*s^3*t^2 + 9*s^2*t^3 + 3*s*t^4 - s^4*u - 9*s^3*t*u + 
    7*s*t^3*u + 3*t^4*u - 4*s^3*u^2 - 16*s^2*t*u^2 - 8*s*t^2*u^2 - 
    3*s^2*u^3 - 6*s*t*u^3 - 3*t^2*u^3)*G[1 - mV2/u, R1O, 1])/
  (s^3*(s + t)^2*(s + u)) + 
 (2*(s + t + u)*(2*s^3*t + 5*s^2*t^2 + 3*s*t^3 + 2*s^3*u + 3*t^3*u + 
    5*s^2*u^2 - 6*t^2*u^2 + 3*s*u^3 + 3*t*u^3)*(G[mV2/t, u/(t + u), 1] - 
    G[1 - mV2/u, u/(t + u), 1]))/(s^3*(s + t)*(s + u)) - 
 (2*(s + t + u)*(3*s^5*t + 12*s^4*t^2 + 18*s^3*t^3 + 12*s^2*t^4 + 3*s*t^5 - 
    8*mV2*s^4*u - s^5*u - 16*s^4*t*u - 27*s^3*t^2*u - 11*s^2*t^3*u + 
    4*s*t^4*u + 3*t^5*u - 8*mV2*s^3*u^2 + 6*s^4*u^2 + 4*s^3*t*u^2 - 
    12*s^2*t^2*u^2 - 16*s*t^3*u^2 - 6*t^4*u^2 + 3*s^3*u^3 + 9*s^2*t*u^3 + 
    9*s*t^2*u^3 + 3*t^3*u^3)*G[mV2/u, R1E, 1])/(s^3*(s + t)^3*(s + u)) + 
 (2*(s + t + u)*(s^3*t + s^2*t^2 - 8*mV2*s^2*u - s^3*u - 8*mV2*s*t*u + 
    2*s^2*t*u + 4*s*t^2*u - 8*mV2*s*u^2 + 6*s^2*u^2 - 8*mV2*t*u^2 + 
    8*s*t*u^2 + 3*t^2*u^2 + 3*s*u^3 + 3*t*u^3)*G[mV2/u, 1 - mV2/s, 1])/
  (s^3*(s + t)*(s + u)) + 
 ((s + t + u)*(-8*mV2*s^6*t + 12*s^7*t - 24*mV2*s^5*t^2 + 55*s^6*t^2 - 
    24*mV2*s^4*t^3 + 89*s^5*t^3 - 8*mV2*s^3*t^4 + 61*s^4*t^4 + 15*s^3*t^5 - 
    8*mV2*s^6*u + 12*s^7*u + 144*mV2*s^5*t*u - 92*s^6*t*u + 
    288*mV2*s^4*t^2*u - 226*s^5*t^2*u + 240*mV2*s^3*t^3*u - 99*s^4*t^3*u + 
    72*mV2*s^2*t^4*u + 68*s^3*t^4*u + 45*s^2*t^5*u - 24*mV2*s^5*u^2 + 
    55*s^6*u^2 + 288*mV2*s^4*t*u^2 - 226*s^5*t*u^2 + 432*mV2*s^3*t^2*u^2 - 
    756*s^4*t^2*u^2 + 288*mV2*s^2*t^3*u^2 - 617*s^3*t^3*u^2 + 
    72*mV2*s*t^4*u^2 - 97*s^2*t^4*u^2 + 45*s*t^5*u^2 - 24*mV2*s^4*u^3 + 
    89*s^5*u^3 + 240*mV2*s^3*t*u^3 - 99*s^4*t*u^3 + 288*mV2*s^2*t^2*u^3 - 
    617*s^3*t^2*u^3 + 144*mV2*s*t^3*u^3 - 614*s^2*t^3*u^3 + 24*mV2*t^4*u^3 - 
    170*s*t^4*u^3 + 15*t^5*u^3 - 8*mV2*s^3*u^4 + 61*s^4*u^4 + 
    72*mV2*s^2*t*u^4 + 68*s^3*t*u^4 + 72*mV2*s*t^2*u^4 - 97*s^2*t^2*u^4 + 
    24*mV2*t^3*u^4 - 170*s*t^3*u^4 - 66*t^4*u^4 + 15*s^3*u^5 + 45*s^2*t*u^5 + 
    45*s*t^2*u^5 + 15*t^3*u^5)*G[(-mV2 + s + t + u)/(s + t + u), R1E, 1])/
  (2*s^3*(s + t)^3*(s + u)^3) + 
 (2*r*(3*s^5*t + 9*s^4*t^2 + 9*s^3*t^3 + 3*s^2*t^4 + 3*s^5*u + 10*s^4*t*u + 
    23*s^3*t^2*u + 20*s^2*t^3*u + 6*s*t^4*u + 9*s^4*u^2 + 23*s^3*t*u^2 + 
    34*s^2*t^2*u^2 + 19*s*t^3*u^2 + 3*t^4*u^2 + 9*s^3*u^3 + 20*s^2*t*u^3 + 
    19*s*t^2*u^3 + 6*t^3*u^3 + 3*s^2*u^4 + 6*s*t*u^4 + 3*t^2*u^4)*
   G[(-mV2 + s + t + u)/(s + t + u), R1O, 1])/(s^3*(s + t)^2*(s + u)^2) - 
 (2*rt*t*(2*s + 3*t)*(s + t + u)*(G[1 - mV2/s, R4O, 1] - G[mV2/t, R4O, 1] + 
    G[1 - mV2/u, R4O, 1] - G[(-mV2 + s + t + u)/(s + t + u), R4O, 1]))/
  (s^3*(s + t)) - (8*(mV2 - s)*(t + u)*(s + t + u)*
   G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, 1])/s^3 - 
 (4*(3*s^7 + 13*mV2*s^5*t + 7*s^6*t + 20*mV2*s^4*t^2 + 5*s^5*t^2 + 
    7*mV2*s^3*t^3 - 2*s^3*t^4 - s^2*t^5 + 7*mV2*s^5*u + 10*s^6*u + 
    84*mV2*s^4*t*u + 39*s^5*t*u + 98*mV2*s^3*t^2*u + 56*s^4*t^2*u + 
    33*mV2*s^2*t^3*u + 34*s^3*t^3*u + 5*s^2*t^4*u - 2*s*t^5*u + 
    8*mV2*s^4*u^2 + 16*s^5*u^2 + 86*mV2*s^3*t*u^2 + 77*s^4*t*u^2 + 
    68*mV2*s^2*t^2*u^2 + 98*s^3*t^2*u^2 + 14*mV2*s*t^3*u^2 + 46*s^2*t^3*u^2 + 
    4*s*t^4*u^2 - t^5*u^2 + mV2*s^3*u^3 + 15*s^4*u^3 + 27*mV2*s^2*t*u^3 + 
    68*s^3*t*u^3 + 14*mV2*s*t^2*u^3 + 67*s^2*t^2*u^3 + 23*s*t^3*u^3 + 
    t^4*u^3 + 7*s^3*u^4 + 25*s^2*t*u^4 + 17*s*t^2*u^4 + 3*t^3*u^4 + s^2*u^5 + 
    2*s*t*u^5 + t^2*u^5)*G[0, 0, R1E, 1])/(s^3*(s + t)^2*(s + u)^2) + 
 (4*u*(s + t + u)*(mV2*s + 4*s*t + mV2*u + 2*t*u)*G[0, 0, mV2/t, 1])/
  (s^2*(s + u)^2) + (2*(s + t + u)*(-2*mV2*s^3 + s^4 - 2*mV2*s^2*t - 
    s^2*t^2 + 2*s*t^3 + 2*t^4 + 8*s^2*t*u + 4*s*t^2*u)*G[0, 0, mV2/u, 1])/
  (s^3*(s + t)^2) + (2*(2*mV2*s^6 - 5*s^7 - 16*mV2*s^5*t - 12*s^6*t - 
    30*mV2*s^4*t^2 - 16*s^5*t^2 - 12*mV2*s^3*t^3 - 22*s^4*t^3 - 19*s^3*t^4 - 
    6*s^2*t^5 - 8*mV2*s^5*u - 14*s^6*u - 124*mV2*s^4*t*u - 57*s^5*t*u - 
    154*mV2*s^3*t^2*u - 101*s^4*t^2*u - 54*mV2*s^2*t^3*u - 103*s^3*t^3*u - 
    57*s^2*t^4*u - 12*s*t^5*u - 14*mV2*s^4*u^2 - 12*s^5*u^2 - 
    138*mV2*s^3*t*u^2 - 81*s^4*t*u^2 - 118*mV2*s^2*t^2*u^2 - 
    115*s^3*t^2*u^2 - 26*mV2*s*t^3*u^2 - 81*s^2*t^3*u^2 - 33*s*t^4*u^2 - 
    6*t^5*u^2 - 4*mV2*s^3*u^3 + 2*s^4*u^3 - 46*mV2*s^2*t*u^3 - 35*s^3*t*u^3 - 
    26*mV2*s*t^2*u^3 - 27*s^2*t^2*u^3 - 9*s*t^3*u^3 - 3*t^4*u^3 + 9*s^3*u^4 + 
    9*s^2*t*u^4 + 15*s*t^2*u^4 + 7*t^3*u^4 + 4*s^2*u^5 + 8*s*t*u^5 + 
    4*t^2*u^5)*G[0, R1E, 1, 1])/(s^3*(s + t)^2*(s + u)^2) + 
 (4*(s + t + u)*(7*mV2*s - 2*s^2 + 4*s*t - 2*t^2 + 4*s*u)*
   G[0, 1 - mV2/s, 1, 1])/s^3 + 
 ((s + t + u)*(10*mV2*s^4 - 5*s^5 + 22*mV2*s^3*t + 3*s^4*t + 22*s^3*t^2 + 
    14*s^2*t^3 - 18*s^4*u + 24*mV2*s^2*t*u - 2*s^3*t*u + 44*s^2*t^2*u + 
    28*s*t^3*u + 6*mV2*s^2*u^2 - 49*s^3*u^2 + 18*mV2*s*t*u^2 - 41*s^2*t*u^2 + 
    22*s*t^2*u^2 + 14*t^3*u^2 - 60*s^2*u^3 - 60*s*t*u^3 - 24*s*u^4 - 
    24*t*u^4)*G[0, 1 - mV2/t, 1, 1])/(s^3*(s + t)*(s + u)^2) - 
 (4*u*(4*mV2*s^3 + 12*mV2*s^2*t + 7*mV2*s*t^2 + 6*mV2*s^2*u + s^3*u + 
    11*mV2*s*t*u + 2*s^2*t*u + 3*mV2*t^2*u + s*t^2*u + 2*mV2*s*u^2 + 
    2*s^2*u^2 + 3*mV2*t*u^2 + 3*s*t*u^2 + t^2*u^2 + s*u^3 + t*u^3)*
   G[0, mV2/t, R1E, 1])/(s^2*(s + t)*(s + u)^2) + 
 ((s + t + u)*(42*mV2*s^4 - 17*s^5 + 60*mV2*s^3*t - 14*s^4*t + 
    34*mV2*s^2*t^2 + 17*s^3*t^2 + 12*s^2*t^3 - 2*s*t^4 + 54*mV2*s^3*u - 
    25*s^4*u + 84*mV2*s^2*t*u - 50*s^3*t*u + 46*mV2*s*t^2*u - 31*s^2*t^2*u - 
    8*s*t^3*u - 2*t^4*u - 24*s^3*u^2 - 68*s^2*t*u^2 - 64*s*t^2*u^2 - 
    20*t^3*u^2 - 16*s^2*u^3 - 32*s*t*u^3 - 16*t^2*u^3)*G[0, 1 - mV2/u, 1, 1])/
  (s^3*(s + t)^2*(s + u)) - 
 (4*t*(4*mV2*s^3 + 6*mV2*s^2*t + s^3*t + 2*mV2*s*t^2 + 2*s^2*t^2 + s*t^3 + 
    12*mV2*s^2*u + 11*mV2*s*t*u + 2*s^2*t*u + 3*mV2*t^2*u + 3*s*t^2*u + 
    t^3*u + 7*mV2*s*u^2 + 3*mV2*t*u^2 + s*t*u^2 + t^2*u^2)*
   G[0, mV2/u, R1E, 1])/(s^2*(s + t)^2*(s + u)) + 
 (4*(4*mV2*s^4*t + 6*mV2*s^3*t^2 + s^4*t^2 + 2*mV2*s^2*t^3 + 2*s^3*t^3 + 
    s^2*t^4 + 4*mV2*s^4*u + 32*mV2*s^3*t*u + 36*mV2*s^2*t^2*u + 3*s^3*t^2*u + 
    12*mV2*s*t^3*u + 5*s^2*t^3*u + 2*s*t^4*u + 6*mV2*s^3*u^2 + s^4*u^2 + 
    36*mV2*s^2*t*u^2 + 3*s^3*t*u^2 + 28*mV2*s*t^2*u^2 + 6*s^2*t^2*u^2 + 
    6*mV2*t^3*u^2 + 5*s*t^3*u^2 + t^4*u^2 + 2*mV2*s^2*u^3 + 2*s^3*u^3 + 
    12*mV2*s*t*u^3 + 5*s^2*t*u^3 + 6*mV2*t^2*u^3 + 5*s*t^2*u^3 + 2*t^3*u^3 + 
    s^2*u^4 + 2*s*t*u^4 + t^2*u^4)*(2*G[0, 0, mV2/(s + t + u), 1] + 
    G[0, mV2/(s + t + u), R1E, 1]))/(s^2*(s + t)^2*(s + u)^2) - 
 ((26*mV2*s^6 - 23*s^7 + 46*mV2*s^5*t - 49*s^6*t + 30*mV2*s^4*t^2 - 
    23*s^5*t^2 + 10*mV2*s^3*t^3 + 3*s^4*t^3 - 6*s^3*t^4 - 6*s^2*t^5 + 
    62*mV2*s^5*u - 69*s^6*u - 180*s^5*t*u - 58*mV2*s^3*t^2*u - 
    163*s^4*t^2*u - 28*mV2*s^2*t^3*u - 82*s^3*t^3*u - 42*s^2*t^4*u - 
    12*s*t^5*u + 62*mV2*s^4*u^2 - 77*s^5*u^2 - 26*mV2*s^3*t*u^2 - 
    245*s^4*t*u^2 - 30*mV2*s^2*t^2*u^2 - 201*s^3*t^2*u^2 - 6*mV2*s*t^3*u^2 - 
    61*s^2*t^3*u^2 - 18*s*t^4*u^2 - 6*t^5*u^2 + 26*mV2*s^3*u^3 - 39*s^4*u^3 - 
    12*mV2*s^2*t*u^3 - 154*s^3*t*u^3 - 6*mV2*s*t^2*u^3 - 85*s^2*t^2*u^3 + 
    2*t^4*u^3 - 8*s^3*u^4 - 40*s^2*t*u^4 - 8*s*t^2*u^4 + 8*t^3*u^4)*
   G[0, (-mV2 + s + t + u)/(s + t + u), 1, 1])/(s^3*(s + t)^2*(s + u)^2) - 
 (2*(2*mV2*s^8 + s^9 + 42*mV2*s^7*t + 7*s^8*t + 102*mV2*s^6*t^2 + 
    28*s^7*t^2 + 86*mV2*s^5*t^3 + 56*s^6*t^3 + 24*mV2*s^4*t^4 + 55*s^5*t^4 + 
    25*s^4*t^5 + 4*s^3*t^6 + 34*mV2*s^7*u + 3*s^8*u + 286*mV2*s^6*t*u + 
    58*s^7*t*u + 560*mV2*s^5*t^2*u + 180*s^6*t^2*u + 414*mV2*s^4*t^3*u + 
    216*s^5*t^3*u + 106*mV2*s^3*t^4*u + 97*s^4*t^4*u - 6*s^3*t^5*u - 
    12*s^2*t^6*u + 78*mV2*s^6*u^2 + 2*s^7*u^2 + 520*mV2*s^5*t*u^2 + 
    104*s^6*t*u^2 + 882*mV2*s^4*t^2*u^2 + 270*s^5*t^2*u^2 + 
    564*mV2*s^3*t^3*u^2 + 228*s^4*t^3*u^2 + 124*mV2*s^2*t^4*u^2 + 
    36*s^3*t^4*u^2 - 36*s^2*t^5*u^2 - 12*s*t^6*u^2 + 62*mV2*s^5*u^3 - 
    8*s^6*u^3 + 366*mV2*s^4*t*u^3 - 2*s^5*t*u^3 + 540*mV2*s^3*t^2*u^3 + 
    2*s^4*t^2*u^3 + 278*mV2*s^2*t^3*u^3 - 80*s^3*t^3*u^3 + 42*mV2*s*t^4*u^3 - 
    110*s^2*t^4*u^3 - 46*s*t^5*u^3 - 4*t^6*u^3 + 16*mV2*s^4*u^4 - 
    21*s^5*u^4 + 90*mV2*s^3*t*u^4 - 161*s^4*t*u^4 + 116*mV2*s^2*t^2*u^4 - 
    272*s^3*t^2*u^4 + 42*mV2*s*t^3*u^4 - 246*s^2*t^3*u^4 - 107*s*t^4*u^4 - 
    17*t^5*u^4 - 19*s^4*u^5 - 148*s^3*t*u^5 - 198*s^2*t^2*u^5 - 
    120*s*t^3*u^5 - 27*t^4*u^5 - 6*s^3*u^6 - 42*s^2*t*u^6 - 42*s*t^2*u^6 - 
    14*t^3*u^6)*G[R1E, 0, 1, 1])/(s^3*(s + t)^3*(s + u)^3) + 
 ((s + t + u)*(6*mV2*s^7 - s^8 + 42*mV2*s^6*t - 2*s^7*t + 58*mV2*s^5*t^2 + 
    2*s^6*t^2 + 22*mV2*s^4*t^3 + 4*s^5*t^3 - s^4*t^4 - 2*s^3*t^5 + 
    30*mV2*s^6*u - 2*s^7*u + 162*mV2*s^5*t*u + 18*s^6*t*u + 
    210*mV2*s^4*t^2*u + 24*s^5*t^2*u + 78*mV2*s^3*t^3*u - 36*s^4*t^3*u - 
    70*s^3*t^4*u - 30*s^2*t^5*u + 34*mV2*s^5*u^2 + 4*s^6*u^2 + 
    174*mV2*s^4*t*u^2 + 30*s^5*t*u^2 + 222*mV2*s^3*t^2*u^2 + 24*s^4*t^2*u^2 + 
    82*mV2*s^2*t^3*u^2 - 64*s^3*t^3*u^2 - 84*s^2*t^4*u^2 - 30*s*t^5*u^2 + 
    10*mV2*s^4*u^3 + 10*s^5*u^3 + 54*mV2*s^3*t*u^3 - 18*s^4*t*u^3 + 
    70*mV2*s^2*t^2*u^3 - 48*s^3*t^2*u^3 + 26*mV2*s*t^3*u^3 - 84*s^2*t^3*u^3 - 
    50*s*t^4*u^3 - 10*t^5*u^3 + 5*s^4*u^4 - 52*s^3*t*u^4 - 66*s^2*t^2*u^4 - 
    44*s*t^3*u^4 - 11*t^4*u^4 - 24*s^2*t*u^5 - 24*s*t^2*u^5 - 8*t^3*u^5)*
   G[R1E, 0, R1E, 1])/(s^3*(s + t)^3*(s + u)^3) + 
 (2*r*(-2*mV2*s^7 + s^8 - 2*mV2*s^6*t + 2*s^7*t + s^6*t^2 + 4*mV2*s^6*u + 
    s^7*u + 42*mV2*s^5*t*u + 8*s^6*t*u + 72*mV2*s^4*t^2*u + 33*s^5*t^2*u + 
    48*mV2*s^3*t^3*u + 58*s^4*t^3*u + 12*mV2*s^2*t^4*u + 44*s^3*t^4*u + 
    12*s^2*t^5*u + 12*mV2*s^5*u^2 + s^6*u^2 + 78*mV2*s^4*t*u^2 + 
    30*s^5*t*u^2 + 108*mV2*s^3*t^2*u^2 + 87*s^4*t^2*u^2 + 
    60*mV2*s^2*t^3*u^2 + 108*s^3*t^3*u^2 + 12*mV2*s*t^4*u^2 + 
    60*s^2*t^4*u^2 + 12*s*t^5*u^2 + 8*mV2*s^4*u^3 + 5*s^5*u^3 + 
    50*mV2*s^3*t*u^3 + 56*s^4*t*u^3 + 60*mV2*s^2*t^2*u^3 + 107*s^3*t^2*u^3 + 
    28*mV2*s*t^3*u^3 + 94*s^2*t^3*u^3 + 4*mV2*t^4*u^3 + 36*s*t^4*u^3 + 
    4*t^5*u^3 + 2*mV2*s^3*u^4 + 6*s^4*u^4 + 12*mV2*s^2*t*u^4 + 44*s^3*t*u^4 + 
    12*mV2*s*t^2*u^4 + 60*s^2*t^2*u^4 + 4*mV2*t^3*u^4 + 36*s*t^3*u^4 + 
    8*t^4*u^4 + 2*s^3*u^5 + 12*s^2*t*u^5 + 12*s*t^2*u^5 + 4*t^3*u^5)*
   G[R1E, 0, R1O, 1])/(s^3*(s + t)^3*(s + u)^3) + 
 (2*(2*mV2*s^5 - s^6 + 2*mV2*s^4*t - s^5*t + 2*mV2*s^3*t^2 + 5*s^4*t^2 + 
    2*mV2*s^2*t^3 + 13*s^3*t^3 + 12*s^2*t^4 + 4*s*t^5 + 4*mV2*s^4*u - 
    2*s^5*u - 6*mV2*s^3*t*u - 3*s^4*t*u - 2*mV2*s^2*t^2*u + 4*s^3*t^2*u + 
    15*s^2*t^3*u + 14*s*t^4*u + 4*t^5*u + 2*mV2*s^3*u^2 - s^4*u^2 - 
    6*mV2*s^2*t*u^2 - 4*s^3*t*u^2 - 5*s^2*t^2*u^2 + 2*t^4*u^2 - 2*s^2*t*u^3 - 
    4*s*t^2*u^3 - 2*t^3*u^3)*(G[0, R1E, (s + t)/(s + t + u), 1] - 
    G[0, mV2/u, (s + t)/(s + t + u), 1] + G[R1E, 0, (s + t)/(s + t + u), 1]))/
  (s^3*(s + t)^2*(s + u)) - 
 (4*u*(2*mV2*s^4 + 8*mV2*s^3*t + s^4*t + 5*mV2*s^2*t^2 + 2*s^3*t^2 + 
    s^2*t^3 + 2*mV2*s^3*u + 2*s^4*u + 5*mV2*s^2*t*u + 7*s^3*t*u + 
    mV2*s*t^2*u + 7*s^2*t^2*u + 2*s*t^3*u + 5*s^3*u^2 + mV2*s*t*u^2 + 
    11*s^2*t*u^2 + 7*s*t^2*u^2 + t^3*u^2 + 4*s^2*u^3 + 6*s*t*u^3 + 
    2*t^2*u^3 + s*u^4 + t*u^4)*(G[0, R1E, (s + u)/(s + t + u), 1] - 
    G[0, mV2/t, (s + u)/(s + t + u), 1] + G[R1E, 0, (s + u)/(s + t + u), 1]))/
  (s^3*(s + t)*(s + u)^2) - 
 (4*(s + t + u)*(4*mV2*s - s^2 + 4*s*t - 4*t^2 + 3*s*u - 8*t*u - 2*u^2)*
   G[R1E, 1 - mV2/s, 1, 1])/s^3 + 
 ((s + t + u)*(2*mV2*s^2 + s^3 - s^2*t - 2*s*t^2 - 2*mV2*s*u + 4*s^2*u + 
    2*s*t*u - 2*t^2*u + 7*s*u^2 + 3*t*u^2 + 4*u^3)*
   (2*G[0, 1, R1E, 1] + G[R1E, 1, R1E, 1] + G[R1O, 0, R1O, 1] - 
    G[R1O, 1, R1O, 1]))/(s^3*(s + u)) - 
 (2*(s + t + u)*(2*mV2*s^2 - s^3 - 2*s^2*t + 4*mV2*s*u - 5*s^2*u - 6*s*t*u - 
    2*s*u^2 - 4*t*u^2 + 2*u^3)*G[1 - mV2/s, R1E, 1, 1])/(s^3*(s + u)) + 
 (2*(s + t + u)*(6*mV2*s^2 - s^3 + 10*s^2*t - 8*s*t^2 + 4*mV2*s*u + 9*s^2*u - 
    2*s*t*u - 8*t^2*u + 4*s*u^2 - 12*t*u^2 - 6*u^3)*
   (G[R1E, s/(s + t + u), 1, 1] - G[1 - mV2/s, s/(s + t + u), 1, 1]))/
  (s^3*(s + u)) + (4*(s + t + u)*(mV2*s^4 + 3*mV2*s^3*t + s^4*t + 4*s^3*t^2 + 
    3*s^2*t^3 - 6*mV2*s^3*u + 2*s^4*u - 2*mV2*s^2*t*u + 7*s^3*t*u + 
    11*s^2*t^2*u + 6*s*t^3*u - 3*mV2*s^2*u^2 + 3*s^3*u^2 - mV2*s*t*u^2 + 
    10*s^2*t*u^2 + 10*s*t^2*u^2 + 3*t^3*u^2 + s^2*u^3 + 4*s*t*u^3 + 
    3*t^2*u^3)*G[1 - mV2/t, 0, 1, 1])/(s^3*(s + t)*(s + u)^2) - 
 (2*(s + t + u)*(4*mV2*s^3 + 2*s^4 + 2*mV2*s^2*t - 4*s^2*t^2 - 2*s*t^3 + 
    5*s^3*u - 2*mV2*s*t*u + 5*s^2*t*u - 2*s*t^2*u - 2*t^3*u + 3*s^2*u^2 + 
    5*s*t*u^2 + 2*t^2*u^2)*G[1 - mV2/t, 1, R1E, 1])/(s^3*(s + t)*(s + u)) - 
 (2*(s + t + u)*(6*mV2*s - s^2 - 2*t^2 - 2*s*u - 8*t*u)*
   G[1 - mV2/t, 1, s/(s + u), 1])/s^3 + 
 ((s + t + u)*(10*mV2*s^3 - 3*s^4 + 14*mV2*s^2*t - 3*s^3*t + 2*s^2*t^2 + 
    2*s*t^3 + 6*mV2*s^2*u + 9*s^3*u + 10*mV2*s*t*u + 13*s^2*t*u + 6*s*t^2*u + 
    2*t^3*u + 8*s^2*u^2 + 12*s*t*u^2 + 4*t^2*u^2 - 4*s*u^3 - 4*t*u^3)*
   G[1 - mV2/t, R1E, 1, 1])/(s^3*(s + t)*(s + u)) + 
 ((s + t + u)*(10*mV2*s^3 - 3*s^4 + 14*mV2*s^2*t - 3*s^3*t + 2*s^2*t^2 + 
    2*s*t^3 + 6*mV2*s^2*u + s^3*u + 10*mV2*s*t*u + 9*s^2*t*u + 10*s*t^2*u + 
    2*t^3*u + 8*s*t*u^2 + 8*t^2*u^2 - 4*s*u^3 - 4*t*u^3)*
   (G[R1E, t/(s + t + u), 1, 1] - G[1 - mV2/t, t/(s + t + u), 1, 1]))/
  (s^3*(s + t)*(s + u)) + 
 (2*u*(s + t + u)*(2*mV2*s + s^2 - s*t + 3*s*u - t*u + 2*u^2)*
   (G[R1E, t/(s + t + u), R1E, 1] - G[1 - mV2/t, t/(s + t + u), R1E, 1]))/
  (s^3*(s + u)) - (2*(s + t + u)*(6*mV2*s^4 - s^5 - 2*s^4*t - 2*mV2*s^3*u - 
    s^4*u - 16*s^3*t*u + 24*s^2*t^2*u - 14*mV2*s^2*u^2 - s^3*u^2 - 
    12*s^2*t*u^2 + 24*s*t^2*u^2 - 6*mV2*s*u^3 - 3*s^2*u^3 + 8*s*t*u^3 + 
    8*t^2*u^3 - 2*s*u^4 + 6*t*u^4)*G[mV2/t, 0, 1, 1])/(s^3*(s + u)^3) + 
 ((2*mV2*s^6 + s^7 + 4*mV2*s^5*t + 2*s^6*t + 2*mV2*s^4*t^2 + 3*s^5*t^2 + 
    4*s^4*t^3 + 2*s^3*t^4 - 24*mV2*s^5*u + 2*s^6*u - 66*mV2*s^4*t*u - 
    s^5*t*u - 38*mV2*s^3*t^2*u + 25*s^4*t^2*u + 58*s^3*t^3*u + 30*s^2*t^4*u - 
    68*mV2*s^4*u^2 - 2*s^5*u^2 - 138*mV2*s^3*t*u^2 + 3*s^4*t*u^2 - 
    58*mV2*s^2*t^2*u^2 + 77*s^3*t^2*u^2 + 102*s^2*t^3*u^2 + 30*s*t^4*u^2 - 
    56*mV2*s^3*u^3 - 86*mV2*s^2*t*u^3 + 43*s^3*t*u^3 - 18*mV2*s*t^2*u^3 + 
    111*s^2*t^2*u^3 + 78*s*t^3*u^3 + 10*t^4*u^3 - 14*mV2*s^2*u^4 + 
    17*s^3*u^4 - 18*mV2*s*t*u^4 + 71*s^2*t*u^4 + 76*s*t^2*u^4 + 22*t^3*u^4 + 
    22*s^2*u^5 + 42*s*t*u^5 + 20*t^2*u^5 + 8*s*u^6 + 8*t*u^6)*
   G[mV2/t, 0, R1E, 1])/(s^3*(s + t)*(s + u)^3) - 
 (4*(s + t + u)*(2*mV2*s^3 - s^4 + 3*mV2*s^2*t + s^2*t^2 - 2*s^3*u + 
    mV2*s*t*u + 2*s*t^2*u - 3*s^2*u^2 - 2*s*t*u^2 + t^2*u^2 - 2*s*u^3 - 
    2*t*u^3)*G[mV2/t, 0, u/(t + u), 1])/(s^3*(s + t)*(s + u)) + 
 (4*u*(2*mV2*s^4 - 2*s^5 + 8*mV2*s^3*t - 3*s^4*t + 5*mV2*s^2*t^2 + s^2*t^3 + 
    2*mV2*s^3*u - 7*s^4*u + 5*mV2*s^2*t*u - 9*s^3*t*u + mV2*s*t^2*u + 
    2*s*t^3*u - 10*s^3*u^2 + mV2*s*t*u^2 - 12*s^2*t*u^2 - s*t^2*u^2 + 
    t^3*u^2 - 7*s^2*u^3 - 8*s*t*u^3 - t^2*u^3 - 2*s*u^4 - 2*t*u^4)*
   G[mV2/t, 0, (s + u)/(s + t + u), 1])/(s^3*(s + t)*(s + u)^2) + 
 ((2*mV2*s^6 + s^7 + 4*mV2*s^5*t + 8*s^6*t + 2*mV2*s^4*t^2 + 9*s^5*t^2 - 
    2*s^4*t^3 - 4*s^3*t^4 - 2*mV2*s^5*u + 6*s^6*u + 2*mV2*s^4*t*u + 
    29*s^5*t*u + 2*mV2*s^3*t^2*u + 43*s^4*t^2*u + 32*s^3*t^3*u + 
    12*s^2*t^4*u - 14*mV2*s^4*u^2 + 12*s^5*u^2 - 10*mV2*s^3*t*u^2 + 
    43*s^4*t*u^2 - 2*mV2*s^2*t^2*u^2 + 67*s^3*t^2*u^2 + 48*s^2*t^3*u^2 + 
    12*s*t^4*u^2 - 14*mV2*s^3*u^3 + 10*s^4*u^3 - 10*mV2*s^2*t*u^3 + 
    33*s^3*t*u^3 - 2*mV2*s*t^2*u^3 + 47*s^2*t^2*u^3 + 28*s*t^3*u^3 + 
    4*t^4*u^3 - 4*mV2*s^2*u^4 + 3*s^3*u^4 - 2*mV2*s*t*u^4 + 13*s^2*t*u^4 + 
    16*s*t^2*u^4 + 6*t^3*u^4 + 2*s*t*u^5 + 2*t^2*u^5)*
   (-2*G[R1E, (s + u)/(s + t + u), 1, 1] + 
    2*G[mV2/t, (s + u)/(s + t + u), 1, 1]))/(s^3*(s + t)*(s + u)^3) + 
 (2*(s + t + u)*(12*mV2*s^4 - 3*s^5 + 8*mV2*s^3*t - 4*s^4*t + 4*mV2*s^2*t^2 + 
    s^3*t^2 + 4*s^2*t^3 + 2*s*t^4 + 16*mV2*s^3*u - 3*s^4*u + 16*mV2*s^2*t*u - 
    6*s^3*t*u + 8*mV2*s*t^2*u - 3*s^2*t^2*u + 2*s*t^3*u + 2*t^4*u - 
    2*s^3*u^2 - 6*s^2*t*u^2 - 6*s*t^2*u^2 - 2*t^3*u^2 - 2*s^2*u^3 - 
    4*s*t*u^3 - 2*t^2*u^3)*G[1 - mV2/u, 0, 1, 1])/(s^3*(s + t)^2*(s + u)) - 
 (2*(s + t + u)*(2*mV2*s^3 - s^4 + 4*mV2*s^2*t + s^2*t^2 + s^3*u + 
    2*mV2*s*t*u + 3*s^2*t*u + 2*s*t^2*u + 6*s^2*u^2 + 7*s*t*u^2 + t^2*u^2 + 
    4*s*u^3 + 4*t*u^3)*G[1 - mV2/u, 1, R1E, 1])/(s^3*(s + t)*(s + u)) + 
 (2*(10*mV2*s - 3*s^2 + 2*s*t + 2*t^2)*(s + t + u)*
   G[1 - mV2/u, 1, t/(s + t), 1])/s^3 + 
 ((s + t + u)*(2*mV2*s^2 - 3*s^3 + 8*s^2*t - 2*s*t^2 + 6*mV2*s*u - 3*s^2*u + 
    12*s*t*u - 2*t^2*u + 4*t*u^2)*(G[R1E, u/(s + t + u), 1, 1] + 
    G[1 - mV2/u, R1E, 1, 1] - G[1 - mV2/u, u/(s + t + u), 1, 1]))/
  (s^3*(s + u)) + (4*(s + t + u)*(2*mV2*s^5 + 16*mV2*s^4*t + 22*mV2*s^3*t^2 + 
    2*s^4*t^2 + 8*mV2*s^2*t^3 + 4*s^3*t^3 + 2*s^2*t^4 + s^5*u + 
    10*mV2*s^3*t*u + 9*s^4*t*u + 16*mV2*s^2*t^2*u + 11*s^3*t^2*u + 
    6*mV2*s*t^3*u + 3*s^2*t^3*u - 6*s^3*t*u^2 - 6*s^2*t^2*u^2 - 6*s*t^3*u^2 - 
    2*t^4*u^2 - s^3*u^3 - 15*s^2*t*u^3 - 15*s*t^2*u^3 - 5*t^3*u^3)*
   G[mV2/u, 0, 1, 1])/(s^3*(s + t)^3*(s + u)) - 
 ((2*mV2*s^6 - 3*s^7 + 48*mV2*s^5*t - 10*s^6*t + 116*mV2*s^4*t^2 - 
    4*s^5*t^2 + 96*mV2*s^3*t^3 + 16*s^4*t^3 + 26*mV2*s^2*t^4 + 17*s^3*t^4 + 
    2*s^2*t^5 - 2*s*t^6 + 4*mV2*s^5*u - 10*s^6*u + 110*mV2*s^4*t*u - 
    27*s^5*t*u + 214*mV2*s^3*t^2*u - 25*s^4*t^2*u + 138*mV2*s^2*t^3*u - 
    15*s^3*t^3*u + 30*mV2*s*t^4*u - 15*s^2*t^4*u - 10*s*t^5*u - 2*t^6*u + 
    2*mV2*s^4*u^2 - 15*s^5*u^2 + 58*mV2*s^3*t*u^2 - 63*s^4*t*u^2 + 
    86*mV2*s^2*t^2*u^2 - 111*s^3*t^2*u^2 + 30*mV2*s*t^3*u^2 - 
    105*s^2*t^3*u^2 - 54*s*t^4*u^2 - 12*t^5*u^2 - 12*s^4*u^3 - 82*s^3*t*u^3 - 
    126*s^2*t^2*u^3 - 86*s*t^3*u^3 - 22*t^4*u^3 - 4*s^3*u^4 - 36*s^2*t*u^4 - 
    36*s*t^2*u^4 - 12*t^3*u^4)*G[mV2/u, 0, R1E, 1])/(s^3*(s + t)^3*(s + u)) + 
 (2*(2*mV2*s^2 - s^3 + 6*mV2*s*t + s^2*t + 4*s*t^2 + 2*t^3)*(s + t + u)*
   G[mV2/u, 0, t/(t + u), 1])/(s^3*(s + t)) - 
 (4*(2*mV2*s^5 + 4*mV2*s^4*t + 4*mV2*s^3*t^2 + s^4*t^2 + 2*mV2*s^2*t^3 + 
    4*s^3*t^3 + 5*s^2*t^4 + 2*s*t^5 + 4*mV2*s^4*u + s^5*u + 2*mV2*s^3*t*u + 
    3*s^4*t*u + 3*mV2*s^2*t^2*u + 5*s^3*t^2*u + mV2*s*t^3*u + 8*s^2*t^3*u + 
    7*s*t^4*u + 2*t^5*u + 2*mV2*s^3*u^2 + 2*s^4*u^2 - mV2*s^2*t*u^2 + 
    5*s^3*t*u^2 + mV2*s*t^2*u^2 + 5*s^2*t^2*u^2 + 4*s*t^3*u^2 + 2*t^4*u^2 + 
    s^3*u^3 + 2*s^2*t*u^3 + s*t^2*u^3)*G[mV2/u, 0, (s + t)/(s + t + u), 1])/
  (s^3*(s + t)^2*(s + u)) + 
 (4*(s + t + u)*(4*mV2*s^2 - s^3 + 2*s^2*t - 2*s*t^2 + 2*mV2*s*u + 4*s^2*u - 
    s*t*u - 2*t^2*u + 2*s*u^2 - 3*t*u^2 - 3*u^3)*
   (G[1 - mV2/s, s/(s + u), 1, 1] - G[mV2/u, s/(s + u), 1, 1]))/
  (s^3*(s + u)) + ((6*mV2*s^6 - s^7 + 14*mV2*s^5*t - 2*s^6*t + 
    10*mV2*s^4*t^2 - 2*s^5*t^2 + 2*mV2*s^3*t^3 - 6*s^4*t^3 - 11*s^3*t^4 - 
    8*s^2*t^5 - 2*s*t^6 + 8*mV2*s^5*u + 8*s^6*u + 14*mV2*s^4*t*u + 
    31*s^5*t*u + 2*mV2*s^3*t^2*u + 45*s^4*t^2*u - 6*mV2*s^2*t^3*u + 
    25*s^3*t^3*u - 2*mV2*s*t^4*u - 3*s^2*t^4*u - 8*s*t^5*u - 2*t^6*u + 
    2*mV2*s^4*u^2 + 13*s^5*u^2 + 2*mV2*s^3*t*u^2 + 57*s^4*t*u^2 - 
    2*mV2*s^2*t^2*u^2 + 83*s^3*t^2*u^2 - 2*mV2*s*t^3*u^2 + 51*s^2*t^3*u^2 + 
    12*s*t^4*u^2 - 2*s^4*u^3 + 30*s^3*t*u^3 + 42*s^2*t^2*u^3 + 22*s*t^3*u^3 + 
    4*t^4*u^3 - 6*s^3*u^4 + 6*s^2*t*u^4 + 6*s*t^2*u^4 + 2*t^3*u^4)*
   (-2*G[R1E, (s + t)/(s + t + u), 1, 1] + 
    2*G[mV2/u, (s + t)/(s + t + u), 1, 1]))/(s^3*(s + t)^3*(s + u)) + 
 ((s + t + u)*(6*mV2*s^3 - s^4 + 4*s^3*t - 2*s^2*t^2 + 8*mV2*s^2*u + 
    2*s^3*u - 8*s^2*t*u - 4*s*t^2*u + 2*mV2*s*u^2 + 7*s^2*u^2 - 4*s*t*u^2 - 
    2*t^2*u^2 + 4*s*u^3)*(G[R1E, 0, s/(s + u), 1] - G[R1E, 1, s/(s + u), 1] - 
    G[R1E, s/(s + t + u), s/(s + u), 1] + G[R1E, (s + t)/(s + t + u), 
     s/(s + u), 1] + G[1 - mV2/s, 1, s/(s + u), 1] + 
    G[1 - mV2/s, s/(s + t + u), s/(s + u), 1] - G[mV2/u, 0, s/(s + u), 1] - 
    G[mV2/u, (s + t)/(s + t + u), s/(s + u), 1]))/(s^3*(s + u)^2) - 
 (2*(2*mV2*s^6 + s^7 - 2*mV2*s^5*t + 3*s^6*t - 6*mV2*s^4*t^2 + 3*s^5*t^2 - 
    2*mV2*s^3*t^3 + 3*s^4*t^3 + 4*s^3*t^4 + 2*s^2*t^5 - 2*mV2*s^5*u + 
    3*s^6*u - 48*mV2*s^4*t*u + 12*s^5*t*u - 58*mV2*s^3*t^2*u + 19*s^4*t^2*u - 
    20*mV2*s^2*t^3*u + 20*s^3*t^3*u + 14*s^2*t^4*u + 4*s*t^5*u - 
    6*mV2*s^4*u^2 + 5*s^5*u^2 - 58*mV2*s^3*t*u^2 + 25*s^4*t*u^2 - 
    46*mV2*s^2*t^2*u^2 + 43*s^3*t^2*u^2 - 10*mV2*s*t^3*u^2 + 37*s^2*t^3*u^2 + 
    16*s*t^4*u^2 + 2*t^5*u^2 - 2*mV2*s^3*u^3 + 9*s^4*u^3 - 20*mV2*s^2*t*u^3 + 
    36*s^3*t*u^3 - 10*mV2*s*t^2*u^3 + 49*s^2*t^2*u^3 + 28*s*t^3*u^3 + 
    6*t^4*u^3 + 10*s^3*u^4 + 28*s^2*t*u^4 + 26*s*t^2*u^4 + 8*t^3*u^4 + 
    4*s^2*u^5 + 8*s*t*u^5 + 4*t^2*u^5)*G[mV2/(s + t + u), 0, R1E, 1])/
  (s^3*(s + t)^2*(s + u)^2) - 
 ((14*mV2*s^6 - 5*s^7 + 22*mV2*s^5*t - 7*s^6*t + 10*mV2*s^4*t^2 + 3*s^5*t^2 + 
    2*mV2*s^3*t^3 + 5*s^4*t^3 - 2*s^3*t^4 - 2*s^2*t^5 + 22*mV2*s^5*u - 
    11*s^6*u - 40*mV2*s^4*t*u - 28*s^5*t*u - 78*mV2*s^3*t^2*u - 
    25*s^4*t^2*u - 32*mV2*s^2*t^3*u - 18*s^3*t^3*u - 14*s^2*t^4*u - 
    4*s*t^5*u + 10*mV2*s^4*u^2 - 7*s^5*u^2 - 78*mV2*s^3*t*u^2 - 
    39*s^4*t*u^2 - 74*mV2*s^2*t^2*u^2 - 19*s^3*t^2*u^2 - 18*mV2*s*t^3*u^2 + 
    9*s^2*t^3*u^2 + 2*s*t^4*u^2 - 2*t^5*u^2 + 2*mV2*s^3*u^3 - s^4*u^3 - 
    32*mV2*s^2*t*u^3 - 26*s^3*t*u^3 - 18*mV2*s*t^2*u^3 + 9*s^2*t^2*u^3 + 
    24*s*t^3*u^3 + 6*t^4*u^3 - 8*s^2*t*u^4 + 8*s*t^2*u^4 + 8*t^3*u^4)*
   G[(-mV2 + s + t + u)/(s + t + u), 0, 1, 1])/(s^3*(s + t)^2*(s + u)^2) + 
 (2*(2*mV2*s^6 - s^7 - 4*mV2*s^5*t - s^6*t - 10*mV2*s^4*t^2 - s^5*t^2 - 
    4*mV2*s^3*t^3 - 5*s^4*t^3 - 6*s^3*t^4 - 2*s^2*t^5 - 4*mV2*s^5*u - 
    3*s^6*u - 60*mV2*s^4*t*u - 18*s^5*t*u - 74*mV2*s^3*t^2*u - 39*s^4*t^2*u - 
    26*mV2*s^2*t^3*u - 42*s^3*t^3*u - 22*s^2*t^4*u - 4*s*t^5*u - 
    10*mV2*s^4*u^2 - 5*s^5*u^2 - 74*mV2*s^3*t*u^2 - 43*s^4*t*u^2 - 
    62*mV2*s^2*t^2*u^2 - 65*s^3*t^2*u^2 - 14*mV2*s*t^3*u^2 - 43*s^2*t^3*u^2 - 
    14*s*t^4*u^2 - 2*t^5*u^2 - 4*mV2*s^3*u^3 - 5*s^4*u^3 - 26*mV2*s^2*t*u^3 - 
    38*s^3*t*u^3 - 14*mV2*s*t^2*u^3 - 37*s^2*t^2*u^3 - 14*s*t^3*u^3 - 
    2*t^4*u^3 - 2*s^3*u^4 - 12*s^2*t*u^4 - 6*s*t^2*u^4)*
   (G[0, (-mV2 + s + t + u)/(s + t + u), R1E, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), 0, R1E, 1]))/
  (s^3*(s + t)^2*(s + u)^2) - (2*(4*mV2*s - s^2 + 2*t^2)*(s + t + u)*
   G[(-mV2 + s + t + u)/(s + t + u), 1, t/(s + t), 1])/s^3 + 
 ((s + t + u)*(10*mV2*s - s^2 - 2*t^2 - 8*t*u)*
   G[(-mV2 + s + t + u)/(s + t + u), 1, s/(s + u), 1])/s^3 - 
 (2*(s + t + u)*(2*mV2*s^3 - 3*s^4 + 4*mV2*s^2*t + s^3*t + 4*s^2*t^2 + 
    4*mV2*s^2*u + s^3*u + 6*mV2*s*t*u + 9*s^2*t*u + 8*s*t^2*u + 2*s^2*u^2 + 
    6*s*t*u^2 + 4*t^2*u^2 - 2*s*u^3 - 2*t*u^3)*
   G[(-mV2 + s + t + u)/(s + t + u), R1E, 1, 1])/(s^3*(s + t)*(s + u)) + 
 (2*(s + t + u)*(2*mV2*s - s^2 + 4*s*t - 6*t^2 + 2*s*u - 16*t*u - 4*u^2)*
   G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, 1, 1])/s^3 + 
 (4*(s + t + u)*(6*mV2*s^6*t + 18*mV2*s^5*t^2 + 3*s^6*t^2 + 18*mV2*s^4*t^3 + 
    9*s^5*t^3 + 6*mV2*s^3*t^4 + 9*s^4*t^4 + 3*s^3*t^5 + 6*mV2*s^6*u + 
    60*mV2*s^5*t*u + 4*s^6*t*u + 120*mV2*s^4*t^2*u + 27*s^5*t^2*u + 
    100*mV2*s^3*t^3*u + 57*s^4*t^3*u + 30*mV2*s^2*t^4*u + 49*s^3*t^4*u + 
    15*s^2*t^5*u + 18*mV2*s^5*u^2 + 3*s^6*u^2 + 120*mV2*s^4*t*u^2 + 
    27*s^5*t*u^2 + 180*mV2*s^3*t^2*u^2 + 66*s^4*t^2*u^2 + 
    120*mV2*s^2*t^3*u^2 + 86*s^3*t^3*u^2 + 30*mV2*s*t^4*u^2 + 
    57*s^2*t^4*u^2 + 15*s*t^5*u^2 + 18*mV2*s^4*u^3 + 9*s^5*u^3 + 
    100*mV2*s^3*t*u^3 + 57*s^4*t*u^3 + 120*mV2*s^2*t^2*u^3 + 86*s^3*t^2*u^3 + 
    60*mV2*s*t^3*u^3 + 66*s^2*t^3*u^3 + 10*mV2*t^4*u^3 + 27*s*t^4*u^3 + 
    5*t^5*u^3 + 6*mV2*s^3*u^4 + 9*s^4*u^4 + 30*mV2*s^2*t*u^4 + 49*s^3*t*u^4 + 
    30*mV2*s*t^2*u^4 + 57*s^2*t^2*u^4 + 10*mV2*t^3*u^4 + 27*s*t^3*u^4 + 
    4*t^4*u^4 + 3*s^3*u^5 + 15*s^2*t*u^5 + 15*s*t^2*u^5 + 5*t^3*u^5)*
   G[R1E, 0, 0, 1, 1])/(s^3*(s + t)^3*(s + u)^3) - 
 (4*(s + t + u)*(2*mV2*s^6*t + 6*mV2*s^5*t^2 + s^6*t^2 + 6*mV2*s^4*t^3 + 
    3*s^5*t^3 + 2*mV2*s^3*t^4 + 3*s^4*t^4 + s^3*t^5 + 2*mV2*s^6*u + 
    36*mV2*s^5*t*u + 4*s^6*t*u + 72*mV2*s^4*t^2*u + 21*s^5*t^2*u + 
    60*mV2*s^3*t^3*u + 39*s^4*t^3*u + 18*mV2*s^2*t^4*u + 31*s^3*t^4*u + 
    9*s^2*t^5*u + 6*mV2*s^5*u^2 + s^6*u^2 + 72*mV2*s^4*t*u^2 + 21*s^5*t*u^2 + 
    108*mV2*s^3*t^2*u^2 + 54*s^4*t^2*u^2 + 72*mV2*s^2*t^3*u^2 + 
    66*s^3*t^3*u^2 + 18*mV2*s*t^4*u^2 + 39*s^2*t^4*u^2 + 9*s*t^5*u^2 + 
    6*mV2*s^4*u^3 + 3*s^5*u^3 + 60*mV2*s^3*t*u^3 + 39*s^4*t*u^3 + 
    72*mV2*s^2*t^2*u^3 + 66*s^3*t^2*u^3 + 36*mV2*s*t^3*u^3 + 54*s^2*t^3*u^3 + 
    6*mV2*t^4*u^3 + 21*s*t^4*u^3 + 3*t^5*u^3 + 2*mV2*s^3*u^4 + 3*s^4*u^4 + 
    18*mV2*s^2*t*u^4 + 31*s^3*t*u^4 + 18*mV2*s*t^2*u^4 + 39*s^2*t^2*u^4 + 
    6*mV2*t^3*u^4 + 21*s*t^3*u^4 + 4*t^4*u^4 + s^3*u^5 + 9*s^2*t*u^5 + 
    9*s*t^2*u^5 + 3*t^3*u^5)*(G[R1E, 0, R1E, 1, 1] + G[R1E, 1, 0, 1, 1]))/
  (s^3*(s + t)^3*(s + u)^3) - 
 (4*t*(s + t + u)*(2*mV2*s^3 + s^3*t + 18*mV2*s^2*u + 2*s^3*u + 9*s^2*t*u + 
    18*mV2*s*u^2 + 6*s^2*u^2 + 9*s*t*u^2 + 6*mV2*u^3 + 6*s*u^3 + 3*t*u^3 + 
    2*u^4)*(G[mV2/t, 0, 0, 1, 1] + G[mV2/t, 0, 1, 1, 1]))/(s^3*(s + u)^3) + 
 (4*(s + t + u)*(2*mV2*s^3*t + s^3*t^2 + 4*mV2*s^3*u + 18*mV2*s^2*t*u + 
    2*s^3*t*u + 9*s^2*t^2*u + 12*mV2*s^2*u^2 + 2*s^3*u^2 + 18*mV2*s*t*u^2 + 
    6*s^2*t*u^2 + 9*s*t^2*u^2 + 12*mV2*s*u^3 + 6*s^2*u^3 + 6*mV2*t*u^3 + 
    6*s*t*u^3 + 3*t^2*u^3 + 4*mV2*u^4 + 6*s*u^4 + 2*t*u^4 + 2*u^5)*
   G[mV2/t, 0, R1E, 1, 1])/(s^3*(s + u)^3) + 
 (t*(2*mV2 + t + u)*(s + t + u)*(-8*G[1 - mV2/s, s/(s + t), 1, 1, 1] + 
    8*G[mV2/t, s/(s + t), 1, 1, 1]))/s^3 + 
 (4*t*(2*mV2 + t)*(s + t + u)*(3*s^3 + 3*s^2*u + 3*s*u^2 + u^3)*
   (G[R1E, (s + u)/(s + t + u), (s + u)/(s + t + u), 1, 1] - 
    G[mV2/t, (s + u)/(s + t + u), (s + u)/(s + t + u), 1, 1]))/
  (s^3*(s + u)^3) - (4*u*(s + t + u)*(2*mV2*s^3 + 18*mV2*s^2*t + 2*s^3*t + 
    18*mV2*s*t^2 + 6*s^2*t^2 + 6*mV2*t^3 + 6*s*t^3 + 2*t^4 + s^3*u + 
    9*s^2*t*u + 9*s*t^2*u + 3*t^3*u)*(G[mV2/u, 0, 0, 1, 1] + 
    G[mV2/u, 0, 1, 1, 1]))/(s^3*(s + t)^3) + 
 (4*(s + t + u)*(4*mV2*s^3*t + 12*mV2*s^2*t^2 + 2*s^3*t^2 + 12*mV2*s*t^3 + 
    6*s^2*t^3 + 4*mV2*t^4 + 6*s*t^4 + 2*t^5 + 2*mV2*s^3*u + 18*mV2*s^2*t*u + 
    2*s^3*t*u + 18*mV2*s*t^2*u + 6*s^2*t^2*u + 6*mV2*t^3*u + 6*s*t^3*u + 
    2*t^4*u + s^3*u^2 + 9*s^2*t*u^2 + 9*s*t^2*u^2 + 3*t^3*u^2)*
   G[mV2/u, 0, R1E, 1, 1])/(s^3*(s + t)^3) + 
 (u*(2*mV2 + t + u)*(s + t + u)*(-8*G[1 - mV2/s, s/(s + u), 1, 1, 1] + 
    8*G[mV2/u, s/(s + u), 1, 1, 1]))/s^3 + 
 (4*(3*s^3 + 3*s^2*t + 3*s*t^2 + t^3)*u*(2*mV2 + u)*(s + t + u)*
   (G[R1E, (s + t)/(s + t + u), (s + t)/(s + t + u), 1, 1] - 
    G[mV2/u, (s + t)/(s + t + u), (s + t)/(s + t + u), 1, 1]))/
  (s^3*(s + t)^3) + (8*t*u*(s + t + u)*(12*mV2*s^5 + 2*s^6 + 24*mV2*s^4*t + 
    9*s^5*t + 20*mV2*s^3*t^2 + 15*s^4*t^2 + 6*mV2*s^2*t^3 + 11*s^3*t^3 + 
    3*s^2*t^4 + 24*mV2*s^4*u + 9*s^5*u + 36*mV2*s^3*t*u + 24*s^4*t*u + 
    24*mV2*s^2*t^2*u + 28*s^3*t^2*u + 6*mV2*s*t^3*u + 15*s^2*t^3*u + 
    3*s*t^4*u + 20*mV2*s^3*u^2 + 15*s^4*u^2 + 24*mV2*s^2*t*u^2 + 
    28*s^3*t*u^2 + 12*mV2*s*t^2*u^2 + 24*s^2*t^2*u^2 + 2*mV2*t^3*u^2 + 
    9*s*t^3*u^2 + t^4*u^2 + 6*mV2*s^2*u^3 + 11*s^3*u^3 + 6*mV2*s*t*u^3 + 
    15*s^2*t*u^3 + 2*mV2*t^2*u^3 + 9*s*t^2*u^3 + 2*t^3*u^3 + 3*s^2*u^4 + 
    3*s*t*u^4 + t^2*u^4)*(G[R1E, 0, 1, 1, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), 1, 0, 1, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), R1E, 0, 1, 1]))/
  (s^3*(s + t)^3*(s + u)^3) + 
 (4*(s + t + u)*(2*mV2*t + t^2 + 2*mV2*u + 4*t*u + u^2)*
   (G[R1E, 1 - mV2/s, 1, 1, 1] - G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, 
     1, 1, 1]))/s^3 + (2*Pi^2*(-4*mV2*r*s^4 - 4*mV2*s^5 + 2*r*s^5 - 
    4*mV2*r*s^3*t - 18*mV2*s^4*t + 4*r*s^4*t - s^5*t - 30*mV2*s^3*t^2 + 
    2*r*s^3*t^2 - 4*s^4*t^2 - 22*mV2*s^2*t^3 - 6*s^3*t^3 - 6*mV2*s*t^4 - 
    4*s^2*t^4 - s*t^5 - 8*mV2*r*s^3*u - 6*mV2*s^4*u + 2*r*s^4*u - s^5*u - 
    4*mV2*r*s^2*t*u - 24*mV2*s^3*t*u + 4*r*s^3*t*u - 6*s^4*t*u - 
    34*mV2*s^2*t^2*u + 2*r*s^2*t^2*u - 13*s^3*t^2*u - 20*mV2*s*t^3*u - 
    13*s^2*t^3*u - 4*mV2*t^4*u - 6*s*t^4*u - t^5*u - 4*mV2*r*s^2*u^2 - 
    2*mV2*s^3*u^2 - 4*r*s^3*u^2 - 2*s^4*u^2 - 8*mV2*s^2*t*u^2 - 8*s^3*t*u^2 - 
    10*mV2*s*t^2*u^2 - 12*s^2*t^2*u^2 - 4*mV2*t^3*u^2 - 8*s*t^3*u^2 - 
    2*t^4*u^2 - 4*r*s^2*u^3 - s^3*u^3 - 3*s^2*t*u^3 - 3*s*t^2*u^3 - t^3*u^3)*
   Log[2])/(3*s^2*(s + t)^3*(s + u)) - 
 (Pi^2*(10*mV2*s - 5*s^2 + 4*s*t - 2*t^2)*(s + t + u)*Log[mV2/s])/(3*s^3) + 
 (2*(s + t + u)*(6*mV2*s^2 + 4*mV2*Pi^2*s^2 - 6*s^3 - Pi^2*s^3 + 
    4*Pi^2*s^2*t - 2*Pi^2*s*t^2 + 6*mV2*s*u + 5*mV2*Pi^2*s*u - 6*s^2*u + 
    2*Pi^2*s^2*u + 4*Pi^2*s*t*u - 2*Pi^2*t^2*u + 3*Pi^2*s*u^2)*
   Log[1 - s/mV2])/(3*s^3*(s + u)) - 
 (2*(8*mV2*s - 3*s^2 + 4*s*t - 2*t^2)*(s + t + u)*
   G[0, (t + u)/(s + t + u), 1]*Log[1 - s/mV2])/s^3 - 
 ((s + t + u)*(10*mV2*s^3 - 5*s^4 + 20*mV2*s^2*t - 6*s^3*t + 10*mV2*s*t^2 + 
    s^2*t^2 - 2*t^4 - 4*s^3*u + 8*s^2*t*u + 4*s*t^2*u)*
   G[(t + u)/(s + t + u), t/(s + t), 1]*Log[1 - s/mV2])/(s^3*(s + t)^2) + 
 ((s + t + u)*(6*mV2*s^3 - s^4 + 12*mV2*s^2*t + 2*s^3*t + 6*mV2*s*t^2 + 
    5*s^2*t^2 - 2*t^4 + 4*s^3*u - 8*s^2*t*u - 4*s*t^2*u)*
   (G[mV2/s, R1E, t/(s + t), 1] - G[1 - mV2/t, R1E, t/(s + t), 1] - 
    G[R1E, t/(s + t), 1]*Log[1 - s/mV2]))/(s^3*(s + t)^2) + 
 ((s + t + u)*(2*s^4*t^2 + 2*s^3*t^3 + 2*mV2*s^3*t*u + 6*mV2*s^2*t^2*u + 
    7*s^3*t^2*u + 4*mV2*s*t^3*u - 3*s*t^4*u + 2*s^4*u^2 + 6*mV2*s^2*t*u^2 + 
    7*s^3*t*u^2 + 10*mV2*s*t^2*u^2 - 4*s^2*t^2*u^2 + 4*mV2*t^3*u^2 - 
    12*s*t^3*u^2 - 3*t^4*u^2 + 2*s^3*u^3 + 4*mV2*s*t*u^3 + 4*mV2*t^2*u^3 - 
    12*s*t^2*u^3 - 6*t^3*u^3 - 3*s*t*u^4 - 3*t^2*u^4)*
   (-2*G[0, 1 - mV2/s, 1] + Log[1 - s/mV2]^2))/(s^3*t*(s + t)*u*(s + u)) + 
 (2*(s + t + u)*(4*mV2*s^2 - s^3 + 4*s^2*t - 2*s*t^2 + 5*mV2*s*u + 2*s^2*u + 
    4*s*t*u - 2*t^2*u + 3*s*u^2)*(6*G[0, 0, 1 - mV2/s, 1] + 
    Log[1 - s/mV2]^3))/(3*s^3*(s + u)) + 
 ((10*mV2*s - 5*s^2 + 4*s*t - 2*t^2)*(s + t + u)*
   (2*G[0, 0, -(s/(mV2 - s)), 1] + G[0, -(s/(mV2 - s)), 1, 1] - 
    (Log[mV2/s]^2*(2*Log[mV2/s] + 3*Log[1 - s/mV2]))/6))/s^3 + 
 (2*Pi^2*(s + t + u)*(2*mV2*s^3 - s^4 - 6*mV2*s^2*t - 4*mV2*s*t^2 - s^2*t^2 - 
    4*s*t^3 - 2*t^4 + 2*s^3*u - 6*s^2*t*u - 6*s*t^2*u - 2*t^3*u)*
   Log[mV2/(mV2 - s - t)])/(3*s^3*(s + t)^2) + 
 ((s + t + u)*(2*mV2*Pi^2*s^3*t + 6*mV2*Pi^2*s^2*t^2 + Pi^2*s^3*t^2 + 
    6*mV2*Pi^2*s*t^3 + 3*Pi^2*s^2*t^3 + 2*mV2*Pi^2*t^4 + 3*Pi^2*s*t^4 + 
    Pi^2*t^5 - 12*mV2*s^3*u + 12*s^4*u + 36*mV2*s^2*t*u - 24*s^3*t*u + 
    36*mV2*s*t^2*u - 72*s^2*t^2*u + 12*mV2*t^3*u - 48*s*t^3*u - 12*t^4*u)*
   (2*G[0, (-mV2 + s + t)/(s + t), 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1] - 
    Log[mV2/(mV2 - s - t)]^2))/(3*s^3*(s + t)^3) + 
 ((s + t + u)*(2*mV2*s^3 - s^4 - 6*mV2*s^2*t - 4*mV2*s*t^2 - s^2*t^2 - 
    4*s*t^3 - 2*t^4 + 2*s^3*u - 6*s^2*t*u - 6*s*t^2*u - 2*t^3*u)*
   (-4*G[0, 0, (-mV2 + s + t)/(s + t), 1] - 
    4*G[0, (-mV2 + s + t)/(s + t), 1, 1] + (2*Log[mV2/(mV2 - s - t)]^3)/3))/
  (s^3*(s + t)^2) - ((s + t + u)*(-2*mV2*Pi^2*s^3 + Pi^2*s^4 + 
    2*Pi^2*s^2*t^2 - 4*mV2*Pi^2*s^2*u + 6*Pi^2*s^3*u + 96*s^2*t*u + 
    8*Pi^2*s^2*t*u + 4*Pi^2*s*t^2*u - 2*mV2*Pi^2*s*u^2 + 9*Pi^2*s^2*u^2 + 
    48*s*t*u^2 + 16*Pi^2*s*t*u^2 + 2*Pi^2*t^2*u^2 + 4*Pi^2*s*u^3 + 
    8*Pi^2*t*u^3)*Log[-(mV2/t)])/(3*s^3*(s + u)^2) - 
 (4*(s + t + u)*(2*mV2*s^3*t + s^3*t^2 - 2*mV2*s^3*u - 6*mV2*s^2*t*u - 
    2*s^3*t*u - 3*s^2*t^2*u - 6*mV2*s^2*u^2 - s^3*u^2 - 6*mV2*s*t*u^2 - 
    6*s^2*t*u^2 - 3*s*t^2*u^2 - 6*mV2*s*u^3 - 3*s^2*u^3 - 2*mV2*t*u^3 - 
    6*s*t*u^3 - t^2*u^3 - 2*mV2*u^4 - 3*s*u^4 - 2*t*u^4 - u^5)*
   G[R1E, 0, 1, 1]*Log[-(mV2/t)])/(s^3*(s + u)^3) - 
 (2*t*(s + t + u)*(12*mV2 + 2*mV2*Pi^2 - 12*s + Pi^2*t + 2*Pi^2*u)*
   Log[1 - s/mV2]*Log[-(mV2/t)])/(3*s^3) + 
 (2*t*(s - 2*t - 4*u)*(s + t + u)*(2*G[0, 1 - mV2/s, 1] - Log[1 - s/mV2]^2)*
   Log[-(mV2/t)])/s^3 + (Pi^2*(s + t + u)*(2*mV2*s^3 + s^4 + 4*mV2*s^2*t + 
    2*s^3*t + 2*mV2*s*t^2 + 3*s^2*t^2 + 4*s*t^3 + 2*t^4 + 4*s^3*u - 
    8*s^2*t*u - 4*s*t^2*u)*Log[-(s/t)])/(6*s^3*(s + t)^2) + 
 ((s + t + u)*(2*mV2*s^3 + s^4 + 4*mV2*s^2*t + 2*s^3*t + 2*mV2*s*t^2 + 
    3*s^2*t^2 + 4*s*t^3 + 2*t^4 + 4*s^3*u - 8*s^2*t*u - 4*s*t^2*u)*
   (G[R1E, 0, t/(s + t), 1] - G[R1E, 1, t/(s + t), 1] - 
    G[R1E, t/(s + t + u), t/(s + t), 1] + G[R1E, (t + u)/(s + t + u), 
     t/(s + t), 1] - G[mV2/s, 0, t/(s + t), 1] - 
    G[mV2/s, (t + u)/(s + t + u), t/(s + t), 1] + G[1 - mV2/t, 1, t/(s + t), 
     1] + G[1 - mV2/t, t/(s + t + u), t/(s + t), 1] + 
    G[0, t/(s + t), 1]*Log[1 - s/mV2] - G[0, -(s/(mV2 - s)), 1]*Log[-(s/t)] + 
    (Log[mV2/s]^2*Log[-(s/t)])/2 + Log[mV2/s]*Log[1 - s/mV2]*Log[-(s/t)]))/
  (s^3*(s + t)^2) - (4*Pi^2*(mV2*s^2 - 6*mV2*s*t - 3*mV2*t^2 - s*t^2 - t^3)*
   (s + t + u)*Log[mV2/(s + t)])/(3*s^2*(s + t)^2) + 
 (Pi^2*(s + t + u)*(2*mV2*s - s^2 - 2*t^2 - 4*s*u - 8*t*u)*
   Log[-((s + t)/mV2)])/(3*s^3) - 
 ((s + t + u)*(-24*mV2*s^5 + 6*mV2*Pi^2*s^5 + 3*Pi^2*s^6 - 24*mV2*s^4*t + 
    2*mV2*Pi^2*s^4*t + 24*s^5*t - 5*Pi^2*s^5*t + 24*s^4*t^2 - 
    10*Pi^2*s^4*t^2 - 2*Pi^2*s^3*t^3 - 72*mV2*s^4*u - 34*mV2*Pi^2*s^4*u + 
    29*Pi^2*s^5*u - 72*mV2*s^3*t*u - 46*mV2*Pi^2*s^3*t*u + 72*s^4*t*u - 
    3*Pi^2*s^4*t*u + 72*s^3*t^2*u + 10*Pi^2*s^3*t^2*u + 42*Pi^2*s^2*t^3*u - 
    72*mV2*s^3*u^2 - 70*mV2*Pi^2*s^3*u^2 + 85*Pi^2*s^4*u^2 - 
    72*mV2*s^2*t*u^2 - 82*mV2*Pi^2*s^2*t*u^2 + 72*s^3*t*u^2 + 
    85*Pi^2*s^3*t*u^2 + 72*s^2*t^2*u^2 + 42*Pi^2*s^2*t^2*u^2 + 
    42*Pi^2*s*t^3*u^2 - 24*mV2*s^2*u^3 - 30*mV2*Pi^2*s^2*u^3 + 
    119*Pi^2*s^3*u^3 - 24*mV2*s*t*u^3 - 34*mV2*Pi^2*s*t*u^3 + 24*s^2*t*u^3 + 
    167*Pi^2*s^2*t*u^3 + 24*s*t^2*u^3 + 62*Pi^2*s*t^2*u^3 + 14*Pi^2*t^3*u^3 + 
    84*Pi^2*s^2*u^4 + 108*Pi^2*s*t*u^4 + 24*Pi^2*t^2*u^4 + 24*Pi^2*s*u^5 + 
    24*Pi^2*t*u^5)*Log[1 - t/mV2])/(6*s^3*(s + t)*(s + u)^3) + 
 ((s + t + u)*(10*mV2*s^4 - 3*s^5 - 4*s^4*t - 2*s^3*t^2 + 42*mV2*s^3*u - 
    3*s^4*u - 28*s^3*t*u - 30*s^2*t^2*u + 46*mV2*s^2*u^2 + 5*s^3*u^2 - 
    60*s^2*t*u^2 - 30*s*t^2*u^2 + 14*mV2*s*u^3 - s^2*u^3 - 52*s*t*u^3 - 
    10*t^2*u^3 - 14*s*u^4 - 16*t*u^4 - 8*u^5)*G[0, R1E, 1]*Log[1 - t/mV2])/
  (s^3*(s + u)^3) + (2*(s + t + u)*(6*mV2*s^3 - 3*s^4 + 8*mV2*s^2*t - 
    3*s^3*t + 2*mV2*s^2*u - 5*s^3*u + 4*mV2*s*t*u - 5*s^2*t*u - 6*s^2*u^2 - 
    6*s*t*u^2 - 4*s*u^3 - 4*t*u^3)*G[0, u/(t + u), 1]*Log[1 - t/mV2])/
  (s^3*(s + t)*(s + u)) + 
 (2*(s + t + u)*(2*mV2*s^4 + s^5 + 6*s^4*t - 4*s^3*t^2 - 8*mV2*s^3*u + 
    9*s^4*u + 10*s^3*t*u + 12*s^2*t^2*u - 14*mV2*s^2*u^2 + 21*s^3*u^2 + 
    6*s^2*t*u^2 + 12*s*t^2*u^2 - 4*mV2*s*u^3 + 23*s^2*u^3 + 2*s*t*u^3 + 
    4*t^2*u^3 + 14*s*u^4 + 4*u^5)*G[0, (s + u)/(s + t + u), 1]*
   Log[1 - t/mV2])/(s^3*(s + u)^3) - 
 (8*u*(s + t + u)*(2*mV2*s^3 + 6*mV2*s^2*t + s^3*t + 3*s^2*t^2 + 
    6*mV2*s^2*u + s^3*u + 6*mV2*s*t*u + 3*s^2*t*u + 3*s*t^2*u + 6*mV2*s*u^2 + 
    3*s^2*u^2 + 2*mV2*t*u^2 + 3*s*t*u^2 + t^2*u^2 + 2*mV2*u^3 + 3*s*u^3 + 
    t*u^3 + u^4)*G[0, R1E, 1, 1]*Log[1 - t/mV2])/(s^3*(s + u)^3) + 
 (4*(s + t + u)*(6*mV2*s^3*t + 3*s^3*t^2 - 2*mV2*s^3*u + 6*mV2*s^2*t*u + 
    3*s^2*t^2*u - 6*mV2*s^2*u^2 - s^3*u^2 + 6*mV2*s*t*u^2 + 3*s*t^2*u^2 - 
    6*mV2*s*u^3 - 3*s^2*u^3 + 2*mV2*t*u^3 + t^2*u^3 - 2*mV2*u^4 - 3*s*u^4 - 
    u^5)*G[(s + u)/(s + t + u), 0, 1, 1]*Log[1 - t/mV2])/(s^3*(s + u)^3) - 
 (4*(s + t + u)*(6*mV2*s^3*t + 3*s^3*t^2 - 4*mV2*s^3*u + 6*mV2*s^2*t*u + 
    3*s^2*t^2*u - 12*mV2*s^2*u^2 - 2*s^3*u^2 + 6*mV2*s*t*u^2 + 3*s*t^2*u^2 - 
    12*mV2*s*u^3 - 6*s^2*u^3 + 2*mV2*t*u^3 + t^2*u^3 - 4*mV2*u^4 - 6*s*u^4 - 
    2*u^5)*(G[0, (s + u)/(s + t + u), (s + u)/(s + t + u), 1] + 
    G[(s + u)/(s + t + u), 0, (s + u)/(s + t + u), 1])*Log[1 - t/mV2])/
  (s^3*(s + u)^3) - (4*(2*mV2*s^4 + 4*mV2*s^3*t + 2*mV2*s^2*t^2 + mV2*s^3*u + 
    s^4*u - 4*mV2*s^2*t*u - 2*s^3*t*u - 4*mV2*s*t^2*u - 7*s^2*t^2*u - 
    4*s*t^3*u - 2*mV2*s^2*u^2 + 2*s^3*u^2 - 6*mV2*s*t*u^2 - 3*s^2*t*u^2 - 
    2*mV2*t^2*u^2 - 7*s*t^2*u^2 - 2*t^3*u^2 - mV2*s*u^3 + s^2*u^3 - 
    2*mV2*t*u^3 - s*t*u^3 - 2*t^2*u^3)*Log[2]^2*Log[1 - t/mV2])/
  (s^2*(s + t)*(s + u)^2) - 
 (2*(s + t + u)*(24*mV2*s^2*t + 2*mV2*Pi^2*s^2*t + 3*s^3*t + 24*mV2*s*t^2 + 
    2*mV2*Pi^2*s*t^2 - 18*s^2*t^2 + Pi^2*s^2*t^2 - 9*s*t^3 + Pi^2*s*t^3 - 
    3*s^3*u + 24*mV2*s*t*u + 2*mV2*Pi^2*s*t*u - 6*s^2*t*u + 2*Pi^2*s^2*t*u + 
    24*mV2*t^2*u + 2*mV2*Pi^2*t^2*u - 24*s*t^2*u + 3*Pi^2*s*t^2*u - 9*t^3*u + 
    Pi^2*t^3*u - 3*s^2*u^2 - 12*s*t*u^2 + 2*Pi^2*s*t*u^2 - 9*t^2*u^2 + 
    2*Pi^2*t^2*u^2)*Log[1 - s/mV2]*Log[1 - t/mV2])/(3*s^3*(s + t)*(s + u)) + 
 (4*Pi^2*t*(2*mV2 + t + u)*(s + t + u)*Log[-(s/t)]*Log[1 - t/mV2])/(3*s^3) + 
 (4*t*(s + t + u)*(4*mV2 + 2*t + u)*Log[-(s/t)]^3*Log[1 - t/mV2])/(3*s^3) + 
 (4*r*u*(-6*mV2*s^3 + s^4 - 6*mV2*s^2*t - 3*s^3*t - 6*s^2*t^2 - 
    12*mV2*s^2*u - 6*mV2*s*t*u - 9*s^2*t*u - 6*s*t^2*u - 8*mV2*s*u^2 - 
    5*s^2*u^2 - 2*mV2*t*u^2 - 9*s*t*u^2 - 2*t^2*u^2 - 2*mV2*u^3 - 6*s*u^3 - 
    3*t*u^3 - 2*u^4)*(G[mV2/t, 0, R1O, 1] - G[0, R1O, 1]*Log[1 - t/mV2]))/
  (s^3*(s + u)^3) + ((s + t + u)*(6*mV2*s - s^2 + 4*s*t - 2*t^2 + 4*s*u - 
    4*t*u)*(-G[1 - mV2/s, s/(s + t), R1E, 1] + G[mV2/t, s/(s + t), R1E, 1] - 
    G[s/(s + t), R1E, 1]*Log[1 - t/mV2]))/s^3 - 
 (2*(s + t + u)*(2*mV2*s^4 - s^5 + 2*s^4*t - 2*s^3*t^2 - 2*mV2*s^3*u - 
    2*s^4*u - 2*s^3*t*u + 6*s^2*t^2*u - 6*mV2*s^2*u^2 - 2*s^3*u^2 - 
    6*s^2*t*u^2 + 6*s*t^2*u^2 - 2*mV2*s*u^3 - 2*s^2*u^3 - 2*s*t*u^3 + 
    2*t^2*u^3 - s*u^4)*(G[R1E, (-mV2 + s + u)/(s + u), R1E, 1] - 
    G[mV2/t, (-mV2 + s + u)/(s + u), R1E, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), R1E, 1] + 
    G[(-mV2 + s + u)/(s + u), R1E, 1]*Log[-(mV2/t)] + 
    G[(-mV2 + s + u)/(s + u), R1E, 1]*Log[1 - t/mV2]))/(s^3*(s + u)^3) + 
 (2*r*(-2*mV2*s^4 + s^5 - 2*mV2*s^3*t - 2*s^3*t^2 + 4*mV2*s^3*u + s^4*u + 
    6*mV2*s^2*t*u + 2*s^3*t*u + 6*s^2*t^2*u + 12*mV2*s^2*u^2 + s^3*u^2 + 
    6*mV2*s*t*u^2 + 6*s^2*t*u^2 + 6*s*t^2*u^2 + 8*mV2*s*u^3 + 5*s^2*u^3 + 
    2*mV2*t*u^3 + 6*s*t*u^3 + 2*t^2*u^3 + 2*mV2*u^4 + 6*s*u^4 + 2*t*u^4 + 
    2*u^5)*(G[R1E, (-mV2 + s + u)/(s + u), R1O, 1] - 
    G[mV2/t, (-mV2 + s + u)/(s + u), R1O, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), R1O, 1] + 
    G[(-mV2 + s + u)/(s + u), R1O, 1]*Log[-(mV2/t)] + 
    G[(-mV2 + s + u)/(s + u), R1O, 1]*Log[1 - t/mV2]))/(s^3*(s + u)^3) - 
 (2*(s + t + u)*(-2*mV2*s^4 + s^5 - 2*s^4*t + 2*s^3*t^2 + 4*s^4*u + 
    3*s^3*t*u - 6*s^2*t^2*u + 2*mV2*s^2*u^2 + 12*s^3*u^2 + 9*s^2*t*u^2 - 
    6*s*t^2*u^2 + 20*s^2*u^3 + 5*s*t*u^3 - 2*t^2*u^3 + 15*s*u^4 + t*u^4 + 
    4*u^5)*(G[R1E, (s + u)/(s + t + u), R1E, 1] - 
    G[mV2/t, (s + u)/(s + t + u), R1E, 1] + G[(s + u)/(s + t + u), R1E, 1]*
     Log[1 - t/mV2]))/(s^3*(s + u)^3) - 
 (4*r*(-2*mV2*s + s^2 - 2*mV2*t - 2*t^2 - 2*mV2*u + 2*s*u + u^2)*
   (G[R1E, (s + u)/(s + t + u), R1O, 1] - G[mV2/t, (s + u)/(s + t + u), R1O, 
     1] + G[(s + u)/(s + t + u), R1O, 1]*Log[1 - t/mV2]))/(s + u)^3 - 
 (8*t*(2*mV2 + t)*(s + t + u)*(G[R1E, 1, (s + u)/(s + t + u), 1, 1] - 
    G[R1E, (s + u)/(s + t + u), 1, 1, 1] + G[R1E, (s + u)/(s + t + u), R1E, 
     1, 1] + G[mV2/t, (s + u)/(s + t + u), 1, 1, 1] - 
    G[mV2/t, (s + u)/(s + t + u), R1E, 1, 1] + 
    G[(s + u)/(s + t + u), R1E, 1, 1]*Log[1 - t/mV2]))/(s + u)^3 + 
 ((s + t + u)*(2*mV2*s + 2*s*t - 2*t^2 + s*u - 4*t*u)*
   (4*G[mV2/t, 1 - mV2/s, 1, 1] + 2*(2*G[0, 1 - mV2/s, 1] - Log[1 - s/mV2]^2)*
     Log[1 - t/mV2]))/s^3 + 
 ((s + t + u)*(2*mV2*s + s^2 + 6*s*t - 4*t^2 + 2*s*u - 6*t*u)*
   (2*G[1 - mV2/s, s/(s + t), 1, 1] - 2*G[mV2/t, s/(s + t), 1, 1] + 
    (-2*G[0, s/(s + t), 1] + Log[-(s/t)]^2)*Log[1 - t/mV2]))/s^3 + 
 (Pi^2*t*(s + t + u)*(2*mV2*s^3 + s^3*t + 18*mV2*s^2*u + 2*s^3*u + 
    9*s^2*t*u + 18*mV2*s*u^2 + 6*s^2*u^2 + 9*s*t*u^2 + 6*mV2*u^3 + 6*s*u^3 + 
    3*t*u^3 + 2*u^4)*(-2*G[0, 1 - mV2/t, 1] + Log[1 - t/mV2]^2))/
  (3*s^3*(s + u)^3) + (t*(s + t + u)*(2*mV2 + t + 2*u)*
   (-4*G[R1E, 0, s/(s + t), 1, 1] + 4*G[R1E, 1, s/(s + t), 1, 1] + 
    4*G[R1E, s/(s + t + u), s/(s + t), 1, 1] - 
    4*G[R1E, (s + u)/(s + t + u), s/(s + t), 1, 1] - 
    4*G[1 - mV2/s, 1, s/(s + t), 1, 1] - 
    4*G[1 - mV2/s, s/(s + t + u), s/(s + t), 1, 1] + 
    4*G[mV2/t, 0, s/(s + t), 1, 1] - 4*G[mV2/t, 1 - mV2/s, 1, 1, 1] + 
    4*G[mV2/t, (s + u)/(s + t + u), s/(s + t), 1, 1] - 
    4*G[0, 0, 1 - mV2/s, 1]*Log[-(mV2/t)] - 4*G[0, 1 - mV2/s, 1, 1]*
     Log[-(mV2/t)] - (2*Log[1 - s/mV2]^3*Log[-(mV2/t)])/3 + 
    G[0, 1 - mV2/t, 1]*(4*G[0, s/(s + t), 1] - 2*Log[-(s/t)]^2) - 
    4*G[0, 0, 1 - mV2/s, 1]*Log[1 - t/mV2] - 4*G[0, 1 - mV2/s, 1, 1]*
     Log[1 - t/mV2] - 4*G[(s + u)/(s + t + u), s/(s + t), 1, 1]*
     Log[1 - t/mV2] - (2*Log[1 - s/mV2]^3*Log[1 - t/mV2])/3 - 
    2*G[0, s/(s + t), 1]*Log[1 - t/mV2]^2 + Log[-(s/t)]^2*Log[1 - t/mV2]^2))/
  s^3 + ((s + t + u)*(6*mV2*s^3 - 5*s^4 + 10*mV2*s^2*t - s^3*t + 6*s^2*t^2 + 
    2*s*t^3 + 18*mV2*s^2*u - 21*s^3*u + 22*mV2*s*t*u - 29*s^2*t*u - 
    6*s*t^2*u + 2*t^3*u - 40*s^2*u^2 - 52*s*t*u^2 - 12*t^2*u^2 - 24*s*u^3 - 
    24*t*u^3)*(G[0, 0, 1 - mV2/t, 1] + Log[1 - t/mV2]^3/6))/
  (s^3*(s + t)*(s + u)) + 
 (Pi^2*(2*mV2*s^3 - s^4 + 6*mV2*s^2*t - 6*mV2*rst*s^2*t - s^3*t + rst*s^3*t + 
    4*mV2*s*t^2 - 6*mV2*rst*s*t^2 + s^2*t^2 - rst*s^2*t^2 - 2*mV2*rst*t^3 + 
    s*t^3 - 4*rst*s*t^3 - 2*rst*t^4)*(s + t + u)*
   Log[2 + ((-1 + rst)*(s + t))/mV2])/(3*s^3*(s + t)^2) + 
 (Pi^2*(2*mV2*s^3 - s^4 + 6*mV2*s^2*t + 6*mV2*rst*s^2*t - s^3*t - rst*s^3*t + 
    4*mV2*s*t^2 + 6*mV2*rst*s*t^2 + s^2*t^2 + rst*s^2*t^2 + 2*mV2*rst*t^3 + 
    s*t^3 + 4*rst*s*t^3 + 2*rst*t^4)*(s + t + u)*
   Log[2 - ((1 + rst)*(s + t))/mV2])/(3*s^3*(s + t)^2) + 
 (4*Pi^2*(s + t + u)*(2*mV2*s^3 + s^3*t - mV2*s^2*u + s^3*u - 3*s^2*t*u - 
    mV2*s*u^2 + s^2*u^2 - 3*s*t*u^2 - t*u^3)*Log[mV2/(mV2 - s - u)])/
  (3*s^3*(s + u)^2) - (2*(s + t + u)*(12*mV2*s^3*t + 2*mV2*Pi^2*s^3*t - 
    12*s^4*t + Pi^2*s^3*t^2 - 2*mV2*Pi^2*s^3*u - 36*mV2*s^2*t*u - 
    6*mV2*Pi^2*s^2*t*u + 24*s^3*t*u - 3*Pi^2*s^2*t^2*u - 6*mV2*Pi^2*s^2*u^2 - 
    Pi^2*s^3*u^2 - 36*mV2*s*t*u^2 - 6*mV2*Pi^2*s*t*u^2 + 72*s^2*t*u^2 - 
    3*Pi^2*s*t^2*u^2 - 6*mV2*Pi^2*s*u^3 - 3*Pi^2*s^2*u^3 - 12*mV2*t*u^3 - 
    2*mV2*Pi^2*t*u^3 + 48*s*t*u^3 - Pi^2*t^2*u^3 - 2*mV2*Pi^2*u^4 - 
    3*Pi^2*s*u^4 + 12*t*u^4 - Pi^2*u^5)*Log[-(mV2/t)]*Log[mV2/(mV2 - s - u)])/
  (3*s^3*(s + u)^3) - (2*Pi^2*t*(2*mV2 + t)*(s + t + u)*
   (s^3 - 3*s^2*u - 3*s*u^2 - u^3)*Log[1 - t/mV2]*Log[mV2/(mV2 - s - u)])/
  (3*s^3*(s + u)^3) + ((s + t + u)*(-12*mV2*s^3*t + 12*s^4*t + 
    2*mV2*Pi^2*s^3*u + 36*mV2*s^2*t*u - 24*s^3*t*u + 6*mV2*Pi^2*s^2*u^2 + 
    Pi^2*s^3*u^2 + 36*mV2*s*t*u^2 - 72*s^2*t*u^2 + 6*mV2*Pi^2*s*u^3 + 
    3*Pi^2*s^2*u^3 + 12*mV2*t*u^3 - 48*s*t*u^3 + 2*mV2*Pi^2*u^4 + 
    3*Pi^2*s*u^4 - 12*t*u^4 + Pi^2*u^5)*(2*G[0, (-mV2 + s + u)/(s + u), 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1] - 
    Log[mV2/(mV2 - s - u)]^2))/(3*s^3*(s + u)^3) + 
 ((s + t + u)*(2*mV2*s^3 + s^3*t - mV2*s^2*u + s^3*u - 3*s^2*t*u - 
    mV2*s*u^2 + s^2*u^2 - 3*s*t*u^2 - t*u^3)*
   (-8*G[0, 0, (-mV2 + s + u)/(s + u), 1] - 
    8*G[0, (-mV2 + s + u)/(s + u), 1, 1] + (4*Log[mV2/(mV2 - s - u)]^3)/3))/
  (s^3*(s + u)^2) + ((s + t + u)*(2*mV2*s^4 + s^4*t - 2*s^3*t^2 + mV2*s^3*u + 
    s^4*u + 6*s^2*t^2*u - 2*mV2*s^2*u^2 + 2*s^3*u^2 + 6*s*t^2*u^2 - 
    mV2*s*u^3 + s^2*u^3 + 2*s*t*u^3 + 2*t^2*u^3 + t*u^4)*
   (-4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1, 1] + 
    2*Log[-(mV2/t)]*(-2*G[0, (-mV2 + s + u)/(s + u), 1] + 
      Log[mV2/(mV2 - s - u)]^2)))/(s^3*(s + u)^3) + 
 ((s + t + u)*(2*mV2*s^4 + s^4*t - s^3*t^2 + mV2*s^3*u + s^4*u - s^3*t*u + 
    3*s^2*t^2*u - 2*mV2*s^2*u^2 + 2*s^3*u^2 - 3*s^2*t*u^2 + 3*s*t^2*u^2 - 
    mV2*s*u^3 + s^2*u^3 - s*t*u^3 + t^2*u^3)*
   (8*G[R1E, (-mV2 + s + u)/(s + u), 1, 1] - 
    8*G[mV2/t, (-mV2 + s + u)/(s + u), 1, 1] + 4*Log[1 - t/mV2]*
     (-2*G[0, (-mV2 + s + u)/(s + u), 1] + Log[mV2/(mV2 - s - u)]^2)))/
  (s^3*(s + u)^3) + (2*(-2*mV2*r*s^4 + 2*mV2*s^5 + r*s^5 - s^6 + 
    4*mV2*r*s^3*t + 10*mV2*s^4*t + r*s^4*t - 3*s^5*t + 12*mV2*r*s^2*t^2 + 
    18*mV2*s^3*t^2 + r*s^3*t^2 - 2*s^4*t^2 + 8*mV2*r*s*t^3 + 14*mV2*s^2*t^3 + 
    5*r*s^2*t^3 + 2*s^3*t^3 + 2*mV2*r*t^4 + 4*mV2*s*t^4 + 6*r*s*t^4 + 
    3*s^2*t^4 + 2*r*t^5 + s*t^5 - 2*mV2*r*s^3*u + 2*mV2*s^4*u - s^5*u + 
    6*mV2*r*s^2*t*u + 8*mV2*s^3*t*u + 2*r*s^3*t*u - 2*s^4*t*u + 
    6*mV2*r*s*t^2*u + 10*mV2*s^2*t^2*u + 6*r*s^2*t^2*u + 2*mV2*r*t^3*u + 
    4*mV2*s*t^3*u + 6*r*s*t^3*u + 2*s^2*t^3*u + 2*r*t^4*u + s*t^4*u - 
    2*r*s^3*u^2 + 6*r*s^2*t*u^2 + 6*r*s*t^2*u^2 + 2*r*t^3*u^2)*Log[2]*
   (2*G[0, (-mV2 + s + t)/(s + t), 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1] - 
    Log[mV2/(mV2 - s - t)]*(Log[mV2/(mV2 - s - t)] - 2*Log[-(mV2/u)])))/
  (s^3*(s + t)^3) + (4*(s + t + u)*(-3*mV2*Pi^2*s^2 + Pi^2*s^3 - 
    6*mV2*Pi^2*s*t + Pi^2*s^2*t - 3*mV2*Pi^2*t^2 - Pi^2*s*t^2 - Pi^2*t^3 - 
    24*s*t*u - 12*t^2*u)*Log[-(mV2/u)])/(3*s^2*(s + t)^2) - 
 (2*(s + t + u)*(2*mV2*s - s^2 + 2*s*t - 2*t^2 - 4*s*u - 6*u^2)*G[0, R1E, 1]*
   Log[-(mV2/u)])/s^3 + (4*(s + t + u)*(2*mV2*s^3*t + 6*mV2*s^2*t^2 + 
    s^3*t^2 + 6*mV2*s*t^3 + 3*s^2*t^3 + 2*mV2*t^4 + 3*s*t^4 + t^5 - 
    2*mV2*s^3*u + 6*mV2*s^2*t*u + 2*s^3*t*u + 6*mV2*s*t^2*u + 6*s^2*t^2*u + 
    2*mV2*t^3*u + 6*s*t^3*u + 2*t^4*u - s^3*u^2 + 3*s^2*t*u^2 + 3*s*t^2*u^2 + 
    t^3*u^2)*G[R1E, 0, 1, 1]*Log[-(mV2/u)])/(s^3*(s + t)^3) - 
 (2*u*(s + t + u)*(12*mV2 + 2*mV2*Pi^2 - 12*s + 2*Pi^2*t + Pi^2*u)*
   Log[1 - s/mV2]*Log[-(mV2/u)])/(3*s^3) + 
 ((s + t + u)*(2*mV2*s - s^2 + 2*s*t - 2*t^2 + 2*s*u - 8*t*u - 4*u^2)*
   (2*G[0, 1 - mV2/s, 1] - Log[1 - s/mV2]^2)*Log[-(mV2/u)])/s^3 + 
 (2*(s + t + u)*(2*mV2*Pi^2*s^3*t + 6*mV2*Pi^2*s^2*t^2 + Pi^2*s^3*t^2 + 
    6*mV2*Pi^2*s*t^3 + 3*Pi^2*s^2*t^3 + 2*mV2*Pi^2*t^4 + 3*Pi^2*s*t^4 + 
    Pi^2*t^5 - 12*mV2*s^3*u - 2*mV2*Pi^2*s^3*u + 12*s^4*u + 36*mV2*s^2*t*u + 
    6*mV2*Pi^2*s^2*t*u - 24*s^3*t*u + 36*mV2*s*t^2*u + 6*mV2*Pi^2*s*t^2*u - 
    72*s^2*t^2*u + 12*mV2*t^3*u + 2*mV2*Pi^2*t^3*u - 48*s*t^3*u - 12*t^4*u - 
    Pi^2*s^3*u^2 + 3*Pi^2*s^2*t*u^2 + 3*Pi^2*s*t^2*u^2 + Pi^2*t^3*u^2)*
   Log[mV2/(mV2 - s - t)]*Log[-(mV2/u)])/(3*s^3*(s + t)^3) + 
 ((s + t + u)*(2*mV2*s^4 - s^5 - 4*mV2*s^3*t - s^4*t - 10*mV2*s^2*t^2 - 
    s^3*t^2 - 4*mV2*s*t^3 - 5*s^2*t^3 - 6*s*t^4 - 2*t^5 + 2*s^4*u + 
    4*s*t^3*u + 2*t^4*u - 4*s^3*u^2 + 12*s^2*t*u^2 + 12*s*t^2*u^2 + 
    4*t^3*u^2)*(-2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 
      1, 1] + (-2*G[0, (-mV2 + s + t)/(s + t), 1] + Log[mV2/(mV2 - s - t)]^2)*
     Log[-(mV2/u)]))/(s^3*(s + t)^3) + 
 (8*(mV2 - t)*u*(s + t + u)*(G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 
     1] + Log[1 - t/mV2]*Log[-(mV2/u)]))/s^3 + 
 (u*(s + t + u)*(mV2*s - 2*s*t - 3*s*u - 2*t*u - 3*u^2)*
   (-4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1, 1] + 
    2*(-2*G[0, 1 - mV2/t, 1] + Log[1 - t/mV2]^2)*Log[-(mV2/u)]))/
  (s^3*(s + u)) - (2*(s + t + u)*(2*mV2*Pi^2*s^2*t + 6*s^3*t + 
    2*mV2*Pi^2*s*t^2 + 15*s^2*t^2 + Pi^2*s^2*t^2 + 9*s*t^3 + Pi^2*s*t^3 + 
    6*s^3*u + 2*mV2*Pi^2*s*t*u + 2*mV2*Pi^2*t^2*u + Pi^2*s*t^2*u + 9*t^3*u + 
    Pi^2*t^3*u + 15*s^2*u^2 - 18*t^2*u^2 + 9*s*u^3 + 9*t*u^3)*Log[1 - t/mV2]*
   Log[-(t/u)])/(3*s^3*(s + t)*(s + u)) + 
 ((s + t + u)*(2*mV2*s^2 - s^3 + 3*mV2*s*t + s*t^2 - s^2*u - s*t*u - 
    3*s*u^2 - 3*t*u^2)*(4*G[R1E, 0, u/(t + u), 1] - 
    4*G[R1E, 1, u/(t + u), 1] - 4*G[R1E, u/(s + t + u), u/(t + u), 1] + 
    4*G[R1E, (s + u)/(s + t + u), u/(t + u), 1] + 
    4*G[mV2/t, R1E, u/(t + u), 1] - 4*G[mV2/t, (s + u)/(s + t + u), 
      u/(t + u), 1] + 4*G[1 - mV2/u, 1, u/(t + u), 1] - 
    4*G[1 - mV2/u, R1E, u/(t + u), 1] + 
    4*G[1 - mV2/u, u/(s + t + u), u/(t + u), 1] - 4*G[R1E, u/(t + u), 1]*
     Log[1 - t/mV2] + 4*G[(s + u)/(s + t + u), u/(t + u), 1]*Log[1 - t/mV2] + 
    4*G[0, 1 - mV2/t, 1]*Log[-(t/u)] - 2*Log[1 - t/mV2]^2*Log[-(t/u)]))/
  (s^3*(s + t)) - (4*Pi^2*(s + t + u)*(mV2*s^2 - 6*mV2*s*u - 3*mV2*u^2 - 
    s*u^2 - u^3)*Log[mV2/(s + u)])/(3*s^2*(s + u)^2) + 
 (4*Pi^2*t*(2*mV2 + t)*(s + t + u)*Log[1 - t/mV2]*Log[-(t/(s + u))])/
  (3*(s + u)^3) - ((2*mV2*s^6 + s^7 + 4*mV2*s^5*t + 8*s^6*t + 2*mV2*s^4*t^2 + 
    9*s^5*t^2 - 2*s^4*t^3 - 4*s^3*t^4 - 2*mV2*s^5*u - 2*s^6*u + 
    2*mV2*s^4*t*u + 13*s^5*t*u + 2*mV2*s^3*t^2*u + 35*s^4*t^2*u + 
    32*s^3*t^3*u + 12*s^2*t^4*u - 14*mV2*s^4*u^2 - 32*s^5*u^2 - 
    10*mV2*s^3*t*u^2 - 37*s^4*t*u^2 - 2*mV2*s^2*t^2*u^2 + 31*s^3*t^2*u^2 + 
    48*s^2*t^3*u^2 + 12*s*t^4*u^2 - 14*mV2*s^3*u^3 - 86*s^4*u^3 - 
    10*mV2*s^2*t*u^3 - 123*s^3*t*u^3 - 2*mV2*s*t^2*u^3 - 13*s^2*t^2*u^3 + 
    28*s*t^3*u^3 + 4*t^4*u^3 - 4*mV2*s^2*u^4 - 101*s^3*u^4 - 2*mV2*s*t*u^4 - 
    135*s^2*t*u^4 - 28*s*t^2*u^4 + 6*t^3*u^4 - 56*s^2*u^5 - 66*s*t*u^5 - 
    10*t^2*u^5 - 12*s*u^6 - 12*t*u^6)*Log[1 - t/mV2]*Log[-(t/(s + u))]^2)/
  (s^3*(s + t)*(s + u)^3) + (2*t*(2*mV2 + t)*(s + t + u)*
   (5*s^3 + 3*s^2*u + 3*s*u^2 + u^3)*Log[1 - t/mV2]*Log[-(t/(s + u))]^3)/
  (3*s^3*(s + u)^3) + (t*(2*mV2 + t)*(s + t + u)*(s^3 - 3*s^2*u - 3*s*u^2 - 
    u^3)*(-4*G[R1E, (-mV2 + s + u)/(s + u), 1, 1, 1] + 
    4*G[R1E, (-mV2 + s + u)/(s + u), R1E, 1, 1] - 
    4*G[R1E, (-mV2 + s + u)/(s + u), (s + u)/(s + t + u), 1, 1] + 
    4*G[mV2/t, (-mV2 + s + u)/(s + u), 1, 1, 1] - 
    4*G[mV2/t, (-mV2 + s + u)/(s + u), R1E, 1, 1] + 
    4*G[mV2/t, (-mV2 + s + u)/(s + u), (s + u)/(s + t + u), 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1, (s + u)/(s + t + u), 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), R1E, (s + u)/(s + t + u), 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1, 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), R1E, 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 
      (s + u)/(s + t + u), 1, 1] + 4*G[0, 0, (-mV2 + s + u)/(s + u), 1]*
     Log[-(mV2/t)] + 4*G[0, (-mV2 + s + u)/(s + u), 1, 1]*Log[-(mV2/t)] + 
    4*G[R1E, (s + u)/(s + t + u), 1, 1]*Log[-(mV2/t)] + 
    4*G[(-mV2 + s + u)/(s + u), R1E, 1, 1]*Log[-(mV2/t)] - 
    4*G[(-mV2 + s + u)/(s + u), (s + u)/(s + t + u), 1, 1]*Log[-(mV2/t)] + 
    4*G[0, 0, (-mV2 + s + u)/(s + u), 1]*Log[1 - t/mV2] + 
    4*G[0, (-mV2 + s + u)/(s + u), 1, 1]*Log[1 - t/mV2] + 
    4*G[(-mV2 + s + u)/(s + u), R1E, 1, 1]*Log[1 - t/mV2] - 
    4*G[(-mV2 + s + u)/(s + u), (s + u)/(s + t + u), 1, 1]*Log[1 - t/mV2] + 
    2*G[0, (s + u)/(s + t + u), 1]*Log[1 - t/mV2]^2 - 
    (2*Log[-(mV2/t)]*Log[mV2/(mV2 - s - u)]^3)/3 - 
    (2*Log[1 - t/mV2]*Log[mV2/(mV2 - s - u)]^3)/3 - 
    Log[1 - t/mV2]^2*Log[-(t/(s + u))]^2 + G[0, 1 - mV2/t, 1]*
     (-4*G[0, (s + u)/(s + t + u), 1] + 2*Log[-(t/(s + u))]^2)))/
  (s^3*(s + u)^3) + (4*Pi^2*(s + t + u)*(3*mV2*s - s^2 + 2*mV2*u + u^2)*
   (Log[mV2/t] - Log[mV2/(t + u)]))/(3*s^2*(s + u)) - 
 (4*Pi^2*(3*mV2 - s + t)*(s + t + u)*Log[-((t + u)/mV2)])/(3*s^2) - 
 (2*(2*mV2*s^6 - 3*s^7 + 14*mV2*s^5*t - 5*s^6*t + 18*mV2*s^4*t^2 + s^5*t^2 + 
    6*mV2*s^3*t^3 + s^4*t^3 - 6*s^3*t^4 - 4*s^2*t^5 + 14*mV2*s^5*u - 
    13*s^6*u + 80*mV2*s^4*t*u - 30*s^5*t*u + 86*mV2*s^3*t^2*u - 
    25*s^4*t^2*u + 28*mV2*s^2*t^3*u - 22*s^3*t^3*u - 22*s^2*t^4*u - 
    8*s*t^5*u + 18*mV2*s^4*u^2 - 29*s^5*u^2 + 86*mV2*s^3*t*u^2 - 
    83*s^4*t*u^2 + 66*mV2*s^2*t^2*u^2 - 93*s^3*t^2*u^2 + 14*mV2*s*t^3*u^2 - 
    61*s^2*t^3*u^2 - 26*s*t^4*u^2 - 4*t^5*u^2 + 6*mV2*s^3*u^3 - 41*s^4*u^3 + 
    28*mV2*s^2*t*u^3 - 118*s^3*t*u^3 + 14*mV2*s*t^2*u^3 - 121*s^2*t^2*u^3 - 
    54*s*t^3*u^3 - 10*t^4*u^3 - 32*s^3*u^4 - 80*s^2*t*u^4 - 64*s*t^2*u^4 - 
    16*t^3*u^4 - 10*s^2*u^5 - 20*s*t*u^5 - 10*t^2*u^5)*G[0, R1E, 1]*
   Log[-((-mV2 + s + t + u)/mV2)])/(s^3*(s + t)^2*(s + u)^2) - 
 (4*u*(s + t + u)*(2*mV2*s - s*t - s*u - t*u - u^2)*
   (G[0, R1E, mV2/t, 1] - G[0, mV2/t, u/(t + u), 1] - 
    G[0, 1 - mV2/u, mV2/t, 1] + G[0, 1 - mV2/u, u/(t + u), 1] - 
    G[0, mV2/(s + t + u), mV2/t, 1] + G[R1E, 0, mV2/t, 1] - 
    G[1 - mV2/u, 0, mV2/t, 1] + G[1 - mV2/u, 0, u/(t + u), 1] - 
    G[mV2/(s + t + u), 0, mV2/t, 1] + G[0, mV2/t, 1]*Log[-(mV2/u)] + 
    G[0, mV2/t, 1]*Log[-((-mV2 + s + t + u)/mV2)]))/(s^3*(s + u)) - 
 (2*(s + t + u)*(2*mV2*s^2 - s^3 + 6*mV2*s*t + s^2*t + 6*s*t^2 + 4*t^3 - 
    2*s*t*u - 2*t^2*u)*(G[0, R1E, mV2/u, 1] - G[0, 1 - mV2/t, mV2/u, 1] + 
    G[0, 1 - mV2/t, t/(t + u), 1] - G[0, mV2/u, t/(t + u), 1] - 
    G[0, mV2/(s + t + u), mV2/u, 1] + G[R1E, 0, mV2/u, 1] - 
    G[1 - mV2/t, 0, mV2/u, 1] + G[1 - mV2/t, 0, t/(t + u), 1] - 
    G[mV2/(s + t + u), 0, mV2/u, 1] + G[0, mV2/u, 1]*Log[-(mV2/t)] + 
    G[0, mV2/u, 1]*Log[-((-mV2 + s + t + u)/mV2)]))/(s^3*(s + t)) + 
 (2*rsu*(2*mV2 - s - u)*(s + t + u)*
   (-G[R1E, (-mV2 + s + u)/(s + u), R2x132O, 1] + 
    2*G[1 - mV2/t, 1, R2x132O, 1] - G[mV2/t, R1E, R2x132O, 1] + 
    G[mV2/t, (-mV2 + s + u)/(s + u), R2x132O, 1] + 
    G[mV2/(s + t + u), R1E, R2x132O, 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1, R2x132O, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), R2x132O, 1] - 
    G[(-mV2 + s + u)/(s + u), R2x132O, 1]*Log[-(mV2/t)] + 
    G[R1E, R2x132O, 1]*Log[1 - t/mV2] - G[(-mV2 + s + u)/(s + u), R2x132O, 1]*
     Log[1 - t/mV2] - G[R1E, R2x132O, 1]*Log[-((-mV2 + s + t + u)/mV2)]))/
  (s + u)^2 - (2*u*(s + t + u)*(2*mV2*s - 2*s^2 - s*t - 6*s*u - t*u - 4*u^2)*
   (G[R1E, mV2/t, R1E, 1] - G[mV2/t, u/(t + u), R1E, 1] - 
    G[1 - mV2/u, mV2/t, R1E, 1] + G[1 - mV2/u, u/(t + u), R1E, 1] - 
    G[mV2/(s + t + u), mV2/t, R1E, 1] + G[u/(t + u), R1E, 1]*Log[1 - t/mV2] + 
    G[mV2/t, R1E, 1]*Log[-(mV2/u)] + G[mV2/t, R1E, 1]*
     Log[-((-mV2 + s + t + u)/mV2)]))/(s^3*(s + u)) - 
 (4*u*(s + t + u)*(2*s + 3*u)*(G[R1E, 1, (s + u)/(s + t + u), 1] + 
    G[R1E, mV2/t, (s + u)/(s + t + u), 1] + G[R1E, u/(s + t + u), 
     (s + u)/(s + t + u), 1] - 2*G[R1E, (s + u)/(s + t + u), 
      (s + u)/(s + t + u), 1] - G[mV2/t, R1E, (s + u)/(s + t + u), 1] - 
    G[mV2/t, u/(t + u), (s + u)/(s + t + u), 1] + 
    2*G[mV2/t, (s + u)/(s + t + u), (s + u)/(s + t + u), 1] - 
    G[1 - mV2/u, 1, (s + u)/(s + t + u), 1] + G[1 - mV2/u, R1E, 
     (s + u)/(s + t + u), 1] - G[1 - mV2/u, mV2/t, (s + u)/(s + t + u), 1] + 
    G[1 - mV2/u, u/(t + u), (s + u)/(s + t + u), 1] - 
    G[1 - mV2/u, u/(s + t + u), (s + u)/(s + t + u), 1] - 
    G[mV2/(s + t + u), 0, (s + u)/(s + t + u), 1] + 
    G[mV2/(s + t + u), R1E, (s + u)/(s + t + u), 1] - 
    G[mV2/(s + t + u), mV2/t, (s + u)/(s + t + u), 1] + 
    G[R1E, (s + u)/(s + t + u), 1]*Log[1 - t/mV2] + 
    G[u/(t + u), (s + u)/(s + t + u), 1]*Log[1 - t/mV2] - 
    G[R1E, (s + u)/(s + t + u), 1]*Log[-(mV2/u)] + 
    G[mV2/t, (s + u)/(s + t + u), 1]*Log[-(mV2/u)] - 
    G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*Log[-(t/(s + u))] - 
    Log[1 - t/mV2]*Log[-(mV2/u)]*Log[-(t/(s + u))] + 
    G[0, (s + u)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[R1E, (s + u)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    G[mV2/t, (s + u)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)]))/s^3 - 
 (4*(s + t + u)*(-s^3 + mV2*s*t + 2*s*t^2 + t^3 - s*t*u - t^2*u - s*u^2 - 
    t*u^2)*(G[R1E, mV2/u, R1E, 1] - G[1 - mV2/t, mV2/u, R1E, 1] - 
    G[mV2/(s + t + u), mV2/u, R1E, 1] + G[mV2/u, R1E, 1]*Log[-(mV2/t)] + 
    G[mV2/u, R1E, 1]*Log[-((-mV2 + s + t + u)/mV2)]))/(s^3*(s + t)) - 
 (2*u*(s + t + u)*(2*mV2*s - s^2 + s*u + 2*u^2)*
   (G[R1E, mV2/(s + u), R1E, 1] - G[R1E, mV2/(s + u), R2x132E, 1] - 
    G[1 - mV2/t, R1E, R2x132E, 1] - G[1 - mV2/t, mV2/(s + u), R1E, 1] + 
    G[1 - mV2/t, mV2/(s + u), R2x132E, 1] + 2*G[mV2/t, 0, R2x132E, 1] - 
    2*G[mV2/(s + t + u), 0, R2x132E, 1] - G[mV2/(s + t + u), mV2/(s + u), 
     R1E, 1] + G[mV2/(s + t + u), mV2/(s + u), R2x132E, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), R1E, R2x132E, 1] + 
    2*G[0, (-mV2 + s + u)/(s + u), 1]*Log[2] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1]*Log[2] + 
    G[mV2/(s + u), R1E, 1]*Log[-(mV2/t)] - G[mV2/(s + u), R2x132E, 1]*
     Log[-(mV2/t)] - 2*G[0, R2x132E, 1]*Log[1 - t/mV2] + 
    Log[4]*Log[-(mV2/t)]*Log[mV2/(mV2 - s - u)] - 
    Log[2]*Log[mV2/(mV2 - s - u)]^2 + 2*G[0, R2x132E, 1]*
     Log[-((-mV2 + s + t + u)/mV2)] + G[mV2/(s + u), R1E, 1]*
     Log[-((-mV2 + s + t + u)/mV2)] - G[mV2/(s + u), R2x132E, 1]*
     Log[-((-mV2 + s + t + u)/mV2)]))/(s^3*(s + u)) + 
 (2*rsu*u*(s + t + u)*(6*mV2*s^2 - s^3 + 6*mV2*s*u + s^2*u + 2*mV2*u^2 + 
    4*s*u^2 + 2*u^3)*(G[R1E, mV2/(s + u), R2x132O, 1] + 
    G[1 - mV2/t, R1E, R2x132O, 1] - G[1 - mV2/t, mV2/(s + u), R2x132O, 1] - 
    2*G[mV2/t, 0, R2x132O, 1] + 2*G[mV2/(s + t + u), 0, R2x132O, 1] - 
    G[mV2/(s + t + u), mV2/(s + u), R2x132O, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), R1E, R2x132O, 1] + 
    G[mV2/(s + u), R2x132O, 1]*Log[-(mV2/t)] + 2*G[0, R2x132O, 1]*
     Log[1 - t/mV2] - 2*G[0, R2x132O, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    G[mV2/(s + u), R2x132O, 1]*Log[-((-mV2 + s + t + u)/mV2)]))/
  (s^3*(s + u)^2) + ((-2*mV2*s^2 + 2*mV2*rst*s^2 + s^3 - rst*s^3 - 
    6*mV2*s*t + s^2*t - rst*s^2*t - 4*mV2*t^2 - s*t^2 - t^3)*(s + t + u)*
   Log[2 - ((1 + rst)*(s + t))/mV2]*(2*G[0, -((s + t)/(mV2 - s - t)), 1] + 
    2*G[0, (-mV2 + s + t)/(s + t), 1] - 
    2*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1] - 
    Log[mV2/(mV2 - s - t)]^2 - Log[mV2/(s + t)]^2 + 
    2*Log[mV2/(mV2 - s - t)]*Log[-(mV2/u)] - 2*Log[mV2/(s + t)]*
     Log[-((-mV2 + s + t + u)/mV2)]))/(s^2*(s + t)^2) + 
 ((2*mV2*s^2 + 2*mV2*rst*s^2 - s^3 - rst*s^3 + 6*mV2*s*t - s^2*t - 
    rst*s^2*t + 4*mV2*t^2 + s*t^2 + t^3)*(s + t + u)*
   Log[2 + ((-1 + rst)*(s + t))/mV2]*(-2*G[0, -((s + t)/(mV2 - s - t)), 1] - 
    2*G[0, (-mV2 + s + t)/(s + t), 1] + 
    2*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1] + 
    Log[mV2/(mV2 - s - t)]^2 + Log[mV2/(s + t)]^2 - 
    2*Log[mV2/(mV2 - s - t)]*Log[-(mV2/u)] + 2*Log[mV2/(s + t)]*
     Log[-((-mV2 + s + t + u)/mV2)]))/(s^2*(s + t)^2) + 
 ((mV2*s^2 - 6*mV2*s*t - 3*mV2*t^2 - s*t^2 - t^3)*(s + t + u)*
   (8*G[0, 0, -((s + t)/(mV2 - s - t)), 1] + 
    4*G[0, -((s + t)/(mV2 - s - t)), 1, 1] - 
    4*G[0, 1 - mV2/u, -((s + t)/(mV2 - s - t)), 1] + 
    4*G[0, 1 - mV2/u, -((s + t)/u), 1] - 
    4*G[1 - mV2/u, 0, -((s + t)/(mV2 - s - t)), 1] + 
    4*G[1 - mV2/u, 0, -((s + t)/u), 1] - 
    4*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1, 1] - 
    (4*Log[mV2/(s + t)]^3)/3 - 2*Log[mV2/(s + t)]^2*
     Log[-((-mV2 + s + t + u)/mV2)]))/(s^2*(s + t)^2) + 
 ((s + t + u)*(mV2*s^2 - 6*mV2*s*u - 3*mV2*u^2 - s*u^2 - u^3)*
   (8*G[0, 0, -((s + u)/(mV2 - s - u)), 1] + 
    4*G[0, 1 - mV2/t, -((s + u)/t), 1] - 
    4*G[0, 1 - mV2/t, -((s + u)/(mV2 - s - u)), 1] + 
    4*G[0, -((s + u)/(mV2 - s - u)), 1, 1] + 
    4*G[1 - mV2/t, 0, -((s + u)/t), 1] - 
    4*G[1 - mV2/t, 0, -((s + u)/(mV2 - s - u)), 1] - 
    4*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1, 1] - 
    (4*Log[mV2/(s + u)]^3)/3 - 2*Log[mV2/(s + u)]^2*
     Log[-((-mV2 + s + t + u)/mV2)]))/(s^2*(s + u)^2) - 
 (2*(2*mV2*s^3 - s^4 + 6*mV2*s^2*t - 6*mV2*rst*s^2*t - s^3*t + rst*s^3*t + 
    4*mV2*s*t^2 - 6*mV2*rst*s*t^2 + s^2*t^2 - rst*s^2*t^2 - 2*mV2*rst*t^3 + 
    s*t^3 - 4*rst*s*t^3 - 2*rst*t^4)*(s + t + u)*
   Log[2 + ((-1 + rst)*(s + t))/mV2]*(G[1 - mV2/u, -((s + t)/u), 1] + 
    Log[(s + t + u)/(s + t)]*Log[-((-mV2 + s + t + u)/mV2)]))/
  (s^3*(s + t)^2) - (2*(2*mV2*s^3 - s^4 + 6*mV2*s^2*t + 6*mV2*rst*s^2*t - 
    s^3*t - rst*s^3*t + 4*mV2*s*t^2 + 6*mV2*rst*s*t^2 + s^2*t^2 + 
    rst*s^2*t^2 + 2*mV2*rst*t^3 + s*t^3 + 4*rst*s*t^3 + 2*rst*t^4)*
   (s + t + u)*Log[2 - ((1 + rst)*(s + t))/mV2]*
   (G[1 - mV2/u, -((s + t)/u), 1] + Log[(s + t + u)/(s + t)]*
     Log[-((-mV2 + s + t + u)/mV2)]))/(s^3*(s + t)^2) - 
 (2*(s + t + u)*(2*mV2*s + s^2 + 2*s*u + u^2)*
   (G[R1E, (-mV2 + s + u)/(s + u), R2x132E, 1] - 
    2*G[1 - mV2/t, 1, R2x132E, 1] + G[mV2/t, R1E, R2x132E, 1] - 
    G[mV2/t, (-mV2 + s + u)/(s + u), R2x132E, 1] - 
    G[mV2/(s + t + u), R1E, R2x132E, 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1, R2x132E, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), R2x132E, 1] - 
    2*G[1 - mV2/t, -((s + u)/t), 1]*Log[2] + 
    G[(-mV2 + s + u)/(s + u), R2x132E, 1]*Log[-(mV2/t)] - 
    G[R1E, R2x132E, 1]*Log[1 - t/mV2] + G[(-mV2 + s + u)/(s + u), R2x132E, 1]*
     Log[1 - t/mV2] + G[R1E, R2x132E, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*Log[2]*Log[(s + t + u)/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)]))/
  (s^2*(s + u)) + ((8*s^9*t^2 + 32*s^8*t^3 + 48*s^7*t^4 + 32*s^6*t^5 + 
    8*s^5*t^6 + 24*mV2*s^8*t*u + 56*mV2*s^7*t^2*u + 44*s^8*t^2*u + 
    32*mV2*s^6*t^3*u + 187*s^7*t^3*u - 16*mV2*s^5*t^4*u + 312*s^6*t^4*u - 
    24*mV2*s^4*t^5*u + 254*s^5*t^5*u - 8*mV2*s^3*t^6*u + 100*s^4*t^6*u + 
    15*s^3*t^7*u + 8*s^9*u^2 + 56*mV2*s^7*t*u^2 + 44*s^8*t*u^2 + 
    104*mV2*s^6*t^2*u^2 + 196*s^7*t^2*u^2 + 144*mV2*s^5*t^3*u^2 + 
    489*s^6*t^3*u^2 + 256*mV2*s^4*t^4*u^2 + 676*s^5*t^4*u^2 + 
    232*mV2*s^3*t^5*u^2 + 542*s^4*t^5*u^2 + 72*mV2*s^2*t^6*u^2 + 
    240*s^3*t^6*u^2 + 45*s^2*t^7*u^2 + 32*s^8*u^3 + 32*mV2*s^6*t*u^3 + 
    187*s^7*t*u^3 + 144*mV2*s^5*t^2*u^3 + 489*s^6*t^2*u^3 + 
    312*mV2*s^4*t^3*u^3 + 560*s^5*t^3*u^3 + 472*mV2*s^3*t^4*u^3 + 
    320*s^4*t^4*u^3 + 312*mV2*s^2*t^5*u^3 + 194*s^3*t^5*u^3 + 
    72*mV2*s*t^6*u^3 + 145*s^2*t^6*u^3 + 45*s*t^7*u^3 + 48*s^7*u^4 - 
    16*mV2*s^5*t*u^4 + 312*s^6*t*u^4 + 256*mV2*s^4*t^2*u^4 + 
    676*s^5*t^2*u^4 + 472*mV2*s^3*t^3*u^4 + 320*s^4*t^3*u^4 + 
    472*mV2*s^2*t^4*u^4 - 384*s^3*t^4*u^4 + 200*mV2*s*t^5*u^4 - 
    353*s^2*t^5*u^4 + 24*mV2*t^6*u^4 - 46*s*t^6*u^4 + 15*t^7*u^4 + 
    32*s^6*u^5 - 24*mV2*s^4*t*u^5 + 254*s^5*t*u^5 + 232*mV2*s^3*t^2*u^5 + 
    542*s^4*t^2*u^5 + 312*mV2*s^2*t^3*u^5 + 194*s^3*t^3*u^5 + 
    200*mV2*s*t^4*u^5 - 353*s^2*t^4*u^5 + 48*mV2*t^5*u^5 - 270*s*t^5*u^5 - 
    43*t^6*u^5 + 8*s^5*u^6 - 8*mV2*s^3*t*u^6 + 100*s^4*t*u^6 + 
    72*mV2*s^2*t^2*u^6 + 240*s^3*t^2*u^6 + 72*mV2*s*t^3*u^6 + 
    145*s^2*t^3*u^6 + 24*mV2*t^4*u^6 - 46*s*t^4*u^6 - 43*t^5*u^6 + 
    15*s^3*t*u^7 + 45*s^2*t^2*u^7 + 45*s*t^3*u^7 + 15*t^4*u^7)*
   (2*G[0, (-mV2 + s + t + u)/(s + t + u), 1] - 
    Log[-((-mV2 + s + t + u)/mV2)]^2))/(4*s^3*t*(s + t)^3*u*(s + u)^3) + 
 ((6*mV2*s^6 - 9*s^7 + 12*mV2*s^5*t - 21*s^6*t + 10*mV2*s^4*t^2 - 
    13*s^5*t^2 + 4*mV2*s^3*t^3 - s^4*t^3 - 2*s^3*t^4 - 2*s^2*t^5 + 
    20*mV2*s^5*u - 29*s^6*u + 20*mV2*s^4*t*u - 76*s^5*t*u + 
    10*mV2*s^3*t^2*u - 69*s^4*t^2*u + 2*mV2*s^2*t^3*u - 32*s^3*t^3*u - 
    14*s^2*t^4*u - 4*s*t^5*u + 26*mV2*s^4*u^2 - 35*s^5*u^2 + 
    26*mV2*s^3*t*u^2 - 103*s^4*t*u^2 + 22*mV2*s^2*t^2*u^2 - 91*s^3*t^2*u^2 + 
    6*mV2*s*t^3*u^2 - 35*s^2*t^3*u^2 - 10*s*t^4*u^2 - 2*t^5*u^2 + 
    12*mV2*s^3*u^3 - 19*s^4*u^3 + 10*mV2*s^2*t*u^3 - 64*s^3*t*u^3 + 
    6*mV2*s*t^2*u^3 - 47*s^2*t^2*u^3 - 12*s*t^3*u^3 - 2*t^4*u^3 - 4*s^3*u^4 - 
    16*s^2*t*u^4 - 8*s*t^2*u^4)*
   (-2*G[0, 0, (-mV2 + s + t + u)/(s + t + u), 1] - 
    Log[-((-mV2 + s + t + u)/mV2)]^3/3))/(s^3*(s + t)^2*(s + u)^2) + 
 (2*(-2*mV2*r*s^2 + r*s^3 - 2*mV2*r*s*t - 2*r*s*t^2 - 4*mV2*r*s*u + 
    2*mV2*s^2*u + r*s^2*u - s^3*u - 2*mV2*r*t*u + 2*mV2*s*t*u - 2*r*s*t*u - 
    s^2*t*u - 2*r*t^2*u - 2*mV2*r*u^2 + 2*mV2*s*u^2 - 2*r*s*u^2 - 2*r*t*u^2 + 
    s*t*u^2 - 2*r*u^3 + 3*s*u^3 + 2*t*u^3 + 2*u^4)*Log[2]*
   (-2*G[0, -((s + u)/(mV2 - s - u)), 1] + 
    2*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1] + 
    Log[mV2/(s + u)]*(Log[mV2/(s + u)] + 2*Log[-((-mV2 + s + t + u)/mV2)])))/
  (s^3*(s + u)) + ((4*mV2*s^3 - s^4 - 8*mV2*s^2*t - 4*mV2*s*t^2 - s^2*t^2 - 
    4*s*t^3 - 2*t^4)*(s + t + u)*(2*G[1 - mV2/u, 1, -((s + t)/u), 1] + 
    2*G[1 - mV2/u, -((s + t)/u), 1, 1] + Log[(s + t + u)/(s + t)]*
     (2*G[0, (-mV2 + s + t + u)/(s + t + u), 1] + 
      (Log[(s + t + u)/(s + t)] - Log[-((-mV2 + s + t + u)/mV2)])*
       Log[-((-mV2 + s + t + u)/mV2)])))/(s^3*(s + t)^2) + 
 ((s + t + u)*(3*mV2*s^2 - 2*mV2*s*u + s^2*u - mV2*u^2 + s*u^2)*
   (4*G[1 - mV2/t, 1, -((s + u)/t), 1] + 4*G[1 - mV2/t, -((s + u)/t), 1, 1] + 
    2*Log[(s + t + u)/(s + u)]*(2*G[0, (-mV2 + s + t + u)/(s + t + u), 1] + 
      (Log[(s + t + u)/(s + u)] - Log[-((-mV2 + s + t + u)/mV2)])*
       Log[-((-mV2 + s + t + u)/mV2)])))/(s^2*(s + u)^2) + 
 (4*(s + t + u)*(2*mV2*s - s^2 + 2*s*t - t^2 - 2*s*u - t*u - 3*u^2)*
   (G[mV2/(s + t + u), 0, 1, 1] - G[mV2/(s + t + u), R1E, 1, 1] + 
    Log[-((-mV2 + s + t + u)/mV2)]*
     (Log[2] - Log[-((-2*mV2 - r + s + t + u)/mV2)])^2))/s^3 - 
 (2*(2*mV2*s^5 + s^6 + 4*mV2*s^4*t + 2*mV2*s^3*t^2 - 3*s^4*t^2 - 2*s^3*t^3 - 
    4*mV2*s^4*u + 5*s^5*u - 18*mV2*s^3*t*u - 3*s^4*t*u - 12*mV2*s^2*t^2*u - 
    18*s^3*t^2*u - 10*s^2*t^3*u - 10*mV2*s^3*u^2 + 7*s^4*u^2 - 
    20*mV2*s^2*t*u^2 - 2*s^3*t*u^2 - 6*mV2*s*t^2*u^2 - 11*s^2*t^2*u^2 - 
    2*s*t^3*u^2 - 4*mV2*s^2*u^3 + 3*s^3*u^3 - 6*mV2*s*t*u^3 + 3*s^2*t*u^3 + 
    2*s*t^2*u^3 + 2*t^3*u^3 + 2*s*t*u^4 + 2*t^2*u^4)*Log[-(mV2/t)]*
   (Log[2] - Log[-((-2*mV2 - r + s + t + u)/mV2)])^2)/
  (s^3*(s + t)*(s + u)^2) + 
 (4*(5*mV2*s^4*t + 8*mV2*s^3*t^2 + s^4*t^2 + 3*mV2*s^2*t^3 + 2*s^3*t^3 + 
    s^2*t^4 - 2*s^5*u + 14*mV2*s^3*t*u - 2*s^4*t*u + 14*mV2*s^2*t^2*u + 
    2*s^3*t^2*u + 4*mV2*s*t^3*u + 3*s^2*t^3*u + s*t^4*u - 7*s^4*u^2 + 
    8*mV2*s^2*t*u^2 - 11*s^3*t*u^2 + 4*mV2*s*t^2*u^2 - 8*s^2*t^2*u^2 - 
    2*s*t^3*u^2 - 8*s^3*u^3 - 15*s^2*t*u^3 - 12*s*t^2*u^3 - 3*t^3*u^3 - 
    3*s^2*u^4 - 6*s*t*u^4 - 3*t^2*u^4)*Log[-(mV2/u)]*
   (Log[2] - Log[-((-2*mV2 - r + s + t + u)/mV2)])^2)/
  (s^3*(s + t)^2*(s + u)) - 
 (4*Pi^2*r*(-2*mV2*s + s^2 - 2*mV2*t + 2*s*t + t^2 - 2*mV2*u - 2*u^2)*
   Log[-((-2*mV2 - r + s + t + u)/mV2)])/(3*(s + t)^3) + 
 (2*(24*mV2*s^7*t - 4*s^8*t + 96*mV2*s^6*t^2 - 43*s^7*t^2 + 144*mV2*s^5*t^3 - 
    120*s^6*t^3 + 96*mV2*s^4*t^4 - 142*s^5*t^4 + 24*mV2*s^3*t^5 - 
    76*s^4*t^5 - 15*s^3*t^6 + 24*mV2*s^7*u - 4*s^8*u - 64*mV2*s^6*t*u + 
    108*s^7*t*u - 216*mV2*s^5*t^2*u + 299*s^6*t^2*u - 216*mV2*s^4*t^3*u + 
    196*s^5*t^3*u - 112*mV2*s^3*t^4*u - 98*s^4*t^4*u - 24*mV2*s^2*t^5*u - 
    152*s^3*t^5*u - 45*s^2*t^6*u + 96*mV2*s^6*u^2 - 43*s^7*u^2 - 
    216*mV2*s^5*t*u^2 + 299*s^6*t*u^2 - 624*mV2*s^4*t^2*u^2 + 
    1056*s^5*t^2*u^2 - 512*mV2*s^3*t^3*u^2 + 1084*s^4*t^3*u^2 - 
    192*mV2*s^2*t^4*u^2 + 346*s^3*t^4*u^2 - 24*mV2*s*t^5*u^2 - 
    69*s^2*t^5*u^2 - 45*s*t^6*u^2 + 144*mV2*s^5*u^3 - 120*s^6*u^3 - 
    216*mV2*s^4*t*u^3 + 196*s^5*t*u^3 - 512*mV2*s^3*t^2*u^3 + 
    1084*s^4*t^2*u^3 - 336*mV2*s^2*t^3*u^3 + 1224*s^3*t^3*u^3 - 
    96*mV2*s*t^4*u^3 + 505*s^2*t^4*u^3 - 8*mV2*t^5*u^3 + 34*s*t^5*u^3 - 
    15*t^6*u^3 + 96*mV2*s^4*u^4 - 142*s^5*u^4 - 112*mV2*s^3*t*u^4 - 
    98*s^4*t*u^4 - 192*mV2*s^2*t^2*u^4 + 346*s^3*t^2*u^4 - 96*mV2*s*t^3*u^4 + 
    505*s^2*t^3*u^4 - 16*mV2*t^4*u^4 + 230*s*t^4*u^4 + 27*t^5*u^4 + 
    24*mV2*s^3*u^5 - 76*s^4*u^5 - 24*mV2*s^2*t*u^5 - 152*s^3*t*u^5 - 
    24*mV2*s*t^2*u^5 - 69*s^2*t^2*u^5 - 8*mV2*t^3*u^5 + 34*s*t^3*u^5 + 
    27*t^4*u^5 - 15*s^3*u^6 - 45*s^2*t*u^6 - 45*s*t^2*u^6 - 15*t^3*u^6)*
   Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)])/(s^3*(s + t)^3*(s + u)^3) + 
 (8*r*t*u*(2*s + u)*Log[-(mV2/t)]*(-Log[2] + 
    Log[-((-2*mV2 - r + s + t + u)/mV2)]))/(s^2*(s + u)^2) + 
 (8*r*t*(2*s + t)*u*Log[-(mV2/u)]*(-Log[2] + 
    Log[-((-2*mV2 - r + s + t + u)/mV2)]))/(s^2*(s + t)^2) + 
 (2*r*(-2*mV2*s^4 + s^5 + 4*mV2*s^3*t + s^4*t + 12*mV2*s^2*t^2 + s^3*t^2 + 
    8*mV2*s*t^3 + 5*s^2*t^3 + 2*mV2*t^4 + 6*s*t^4 + 2*t^5 - 2*mV2*s^3*u + 
    6*mV2*s^2*t*u + 2*s^3*t*u + 6*mV2*s*t^2*u + 6*s^2*t^2*u + 2*mV2*t^3*u + 
    6*s*t^3*u + 2*t^4*u - 2*s^3*u^2 + 6*s^2*t*u^2 + 6*s*t^2*u^2 + 2*t^3*u^2)*
   (G[R1E, mV2/(s + t), R1O, 1] - G[1 - mV2/u, mV2/(s + t), R1O, 1] - 
    G[mV2/(s + t + u), mV2/(s + t), R1O, 1] + G[mV2/(s + t), R1O, 1]*
     Log[-(mV2/u)] + G[mV2/(s + t), R1O, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*G[0, (-mV2 + s + t)/(s + t), 1]*Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + Log[mV2/(mV2 - s - t)]^2*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] - 2*Log[mV2/(mV2 - s - t)]*
     Log[-(mV2/u)]*Log[-((-2*mV2 - r + s + t + u)/mV2)]))/(s^3*(s + t)^3) + 
 (2*(6*mV2*s^5 - s^6 + 12*mV2*s^4*t - 4*s^5*t + 6*mV2*s^3*t^2 - 5*s^4*t^2 - 
    2*s^3*t^3 + 8*mV2*s^4*u - s^5*u + 2*mV2*s^3*t*u - 17*s^4*t*u - 
    4*mV2*s^2*t^2*u - 30*s^3*t^2*u - 14*s^2*t^3*u + 2*mV2*s^3*u^2 + s^4*u^2 - 
    4*mV2*s^2*t*u^2 - 22*s^3*t*u^2 - 2*mV2*s*t^2*u^2 - 33*s^2*t^2*u^2 - 
    10*s*t^3*u^2 + s^3*u^3 - 2*mV2*s*t*u^3 - 11*s^2*t*u^3 - 14*s*t^2*u^3 - 
    2*t^3*u^3 - 2*s*t*u^4 - 2*t^2*u^4)*(G[mV2/t, R1E, 1, 1] + 
    Log[1 - t/mV2]*(Log[4] - Log[-((-2*mV2 - r + s + t + u)/mV2)])*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]))/(s^3*(s + t)*(s + u)^2) + 
 ((-24*mV2*s^7*t + 4*s^8*t - 96*mV2*s^6*t^2 + 43*s^7*t^2 - 144*mV2*s^5*t^3 + 
    120*s^6*t^3 - 96*mV2*s^4*t^4 + 142*s^5*t^4 - 24*mV2*s^3*t^5 + 
    76*s^4*t^5 + 15*s^3*t^6 - 24*mV2*s^7*u + 4*s^8*u + 64*mV2*s^6*t*u - 
    108*s^7*t*u + 216*mV2*s^5*t^2*u - 299*s^6*t^2*u + 216*mV2*s^4*t^3*u - 
    196*s^5*t^3*u + 112*mV2*s^3*t^4*u + 98*s^4*t^4*u + 24*mV2*s^2*t^5*u + 
    152*s^3*t^5*u + 45*s^2*t^6*u - 96*mV2*s^6*u^2 + 43*s^7*u^2 + 
    216*mV2*s^5*t*u^2 - 299*s^6*t*u^2 + 624*mV2*s^4*t^2*u^2 - 
    1056*s^5*t^2*u^2 + 512*mV2*s^3*t^3*u^2 - 1084*s^4*t^3*u^2 + 
    192*mV2*s^2*t^4*u^2 - 346*s^3*t^4*u^2 + 24*mV2*s*t^5*u^2 + 
    69*s^2*t^5*u^2 + 45*s*t^6*u^2 - 144*mV2*s^5*u^3 + 120*s^6*u^3 + 
    216*mV2*s^4*t*u^3 - 196*s^5*t*u^3 + 512*mV2*s^3*t^2*u^3 - 
    1084*s^4*t^2*u^3 + 336*mV2*s^2*t^3*u^3 - 1224*s^3*t^3*u^3 + 
    96*mV2*s*t^4*u^3 - 505*s^2*t^4*u^3 + 8*mV2*t^5*u^3 - 34*s*t^5*u^3 + 
    15*t^6*u^3 - 96*mV2*s^4*u^4 + 142*s^5*u^4 + 112*mV2*s^3*t*u^4 + 
    98*s^4*t*u^4 + 192*mV2*s^2*t^2*u^4 - 346*s^3*t^2*u^4 + 96*mV2*s*t^3*u^4 - 
    505*s^2*t^3*u^4 + 16*mV2*t^4*u^4 - 230*s*t^4*u^4 - 27*t^5*u^4 - 
    24*mV2*s^3*u^5 + 76*s^4*u^5 + 24*mV2*s^2*t*u^5 + 152*s^3*t*u^5 + 
    24*mV2*s*t^2*u^5 + 69*s^2*t^2*u^5 + 8*mV2*t^3*u^5 - 34*s*t^3*u^5 - 
    27*t^4*u^5 + 15*s^3*u^6 + 45*s^2*t*u^6 + 45*s*t^2*u^6 + 15*t^3*u^6)*
   (Log[2]^2 + Log[-((-2*mV2 - r + s + t + u)/mV2)]^2))/
  (s^3*(s + t)^3*(s + u)^3) - 
 (2*r*(-2*mV2*s + s^2 - 2*mV2*t + 2*s*t + t^2 - 2*mV2*u - 2*u^2)*
   (12*G[0, 0, R1O, 1] - 6*G[0, 1, R1O, 1] + 6*G[0, R1O, 1, 1] - 
    3*G[R1E, 1, R1O, 1] + 6*G[R1E, u/(s + t + u), R1O, 1] + 
    6*G[R1O, 0, 1, 1] - 3*G[R1O, 0, R1E, 1] + 3*G[R1O, 1, R1E, 1] + 
    6*G[1 - mV2/u, 1, R1O, 1] - 6*G[1 - mV2/u, u/(s + t + u), R1O, 1] - 
    2*Log[2]^3 + 6*Log[2]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    6*Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    2*Log[-((-2*mV2 - r + s + t + u)/mV2)]^3))/(3*(s + t)^3) + 
 (8*r*(s^5 + s^4*t + s^4*u - 8*s^3*t*u - 11*s^2*t^2*u - 4*s*t^3*u - 
    11*s^2*t*u^2 - 9*s*t^2*u^2 - 2*t^3*u^2 - 4*s*t*u^3 - 2*t^2*u^3)*
   Log[-((-r + s + t + u)/(r + s + t + u))])/(s^2*(s + t)^2*(s + u)^2) - 
 (2*ru*u*(s + t + u)*(2*s + 3*u)*(G[mV2/s, R3O, 1] + G[mV2/t, R3O, 1] - 
    G[1 - mV2/u, R3O, 1] - G[mV2/(s + t + u), R3O, 1] - 
    Log[1 - s/mV2]*Log[-((-2*mV2 - ru + s + t + u)/mV2)] - 
    Log[1 - t/mV2]*Log[-((-2*mV2 - ru + s + t + u)/mV2)] + 
    Log[-((-mV2 + s + t + u)/mV2)]*Log[-((-2*mV2 - ru + s + t + u)/mV2)] + 
    Log[1 - s/mV2]*Log[-((-2*mV2 + ru + s + t + u)/mV2)] + 
    Log[1 - t/mV2]*Log[-((-2*mV2 + ru + s + t + u)/mV2)] - 
    Log[-((-mV2 + s + t + u)/mV2)]*Log[-((-2*mV2 + ru + s + t + u)/mV2)]))/
  (s^3*(s + u)) - ((s + t + u)*(-24*mV2*s^5 - 26*mV2*Pi^2*s^5 + 11*Pi^2*s^6 - 
    72*mV2*s^4*t - 126*mV2*Pi^2*s^4*t + 17*Pi^2*s^5*t - 72*mV2*s^3*t^2 - 
    158*mV2*Pi^2*s^3*t^2 - 17*Pi^2*s^4*t^2 - 24*mV2*s^2*t^3 - 
    58*mV2*Pi^2*s^2*t^3 - 35*Pi^2*s^3*t^3 - 6*Pi^2*s^2*t^4 + 6*Pi^2*s*t^5 - 
    24*mV2*s^4*u - 22*mV2*Pi^2*s^4*u + 24*s^5*u + 15*Pi^2*s^5*u - 
    72*mV2*s^3*t*u - 114*mV2*Pi^2*s^3*t*u + 72*s^4*t*u + 21*Pi^2*s^4*t*u - 
    72*mV2*s^2*t^2*u - 146*mV2*Pi^2*s^2*t^2*u + 72*s^3*t^2*u + 
    19*Pi^2*s^3*t^2*u - 24*mV2*s*t^3*u - 54*mV2*Pi^2*s*t^3*u + 24*s^2*t^3*u + 
    25*Pi^2*s^2*t^3*u + 18*Pi^2*s*t^4*u + 6*Pi^2*t^5*u + 24*s^4*u^2 + 
    20*Pi^2*s^4*u^2 + 72*s^3*t*u^2 + 100*Pi^2*s^3*t*u^2 + 72*s^2*t^2*u^2 + 
    132*Pi^2*s^2*t^2*u^2 + 24*s*t^3*u^2 + 92*Pi^2*s*t^3*u^2 + 
    24*Pi^2*t^4*u^2 + 16*Pi^2*s^3*u^3 + 96*Pi^2*s^2*t*u^3 + 
    96*Pi^2*s*t^2*u^3 + 32*Pi^2*t^3*u^3)*Log[1 - u/mV2])/
  (6*s^3*(s + t)^3*(s + u)) - 
 ((s + t + u)*(2*mV2*s^5 + 5*s^6 - 14*mV2*s^4*t + 9*s^5*t - 26*mV2*s^3*t^2 - 
    s^4*t^2 - 10*mV2*s^2*t^3 - 3*s^3*t^3 + 8*s^2*t^4 + 6*s*t^5 - 
    6*mV2*s^4*u + 21*s^5*u - 38*mV2*s^3*t*u + 71*s^4*t*u - 50*mV2*s^2*t^2*u + 
    89*s^3*t^2*u - 18*mV2*s*t^3*u + 55*s^2*t^3*u + 22*s*t^4*u + 6*t^5*u + 
    16*s^4*u^2 + 86*s^3*t*u^2 + 114*s^2*t^2*u^2 + 66*s*t^3*u^2 + 14*t^4*u^2 + 
    24*s^2*t*u^3 + 24*s*t^2*u^3 + 8*t^3*u^3)*G[0, R1E, 1]*Log[1 - u/mV2])/
  (s^3*(s + t)^3*(s + u)) - 
 ((s + t + u)*(10*mV2*s^3 - 3*s^4 + 4*s^3*t - 6*s^2*t^2 + 16*mV2*s^2*u + 
    10*s^3*u + 12*s^2*t*u - 12*s*t^2*u + 6*mV2*s*u^2 + 17*s^2*u^2 - 
    12*s*t*u^2 - 6*t^2*u^2 - 8*s*u^3 - 12*t*u^3 - 12*u^4)*G[0, s/(s + u), 1]*
   Log[1 - u/mV2])/(s^3*(s + u)^2) - 
 (2*(s + t + u)*(6*mV2*s^3 - s^4 + 10*mV2*s^2*t + s^3*t + 4*s^2*t^2 + 
    2*s*t^3 + 2*mV2*s^2*u + s^3*u + 6*mV2*s*t*u + 7*s^2*t*u + 8*s*t^2*u + 
    2*t^3*u + 4*s*t*u^2 + 4*t^2*u^2 - 2*s*u^3 - 2*t*u^3)*G[0, t/(t + u), 1]*
   Log[1 - u/mV2])/(s^3*(s + t)*(s + u)) + 
 ((s + t + u)*(22*mV2*s^5 - 3*s^6 + 38*mV2*s^4*t - 5*s^5*t + 26*mV2*s^3*t^2 - 
    3*s^4*t^2 + 10*mV2*s^2*t^3 - s^3*t^3 + 2*s^2*t^4 + 2*s*t^5 + 
    14*mV2*s^4*u + 17*s^5*u + 14*mV2*s^3*t*u + 35*s^4*t*u + 2*mV2*s^2*t^2*u + 
    21*s^3*t^2*u + 2*mV2*s*t^3*u - s^2*t^3*u - 2*s*t^4*u + 2*t^5*u + 
    8*s^4*u^2 + 52*s^3*t*u^2 + 36*s^2*t^2*u^2 + 4*s*t^3*u^2 - 4*t^4*u^2 - 
    12*s^3*u^3 + 12*s^2*t*u^3 + 12*s*t^2*u^3 + 4*t^3*u^3)*
   G[0, (s + t)/(s + t + u), 1]*Log[1 - u/mV2])/(s^3*(s + t)^3*(s + u)) - 
 (8*t*(s + t + u)*(2*mV2*s^3 + 6*mV2*s^2*t + s^3*t + 6*mV2*s*t^2 + 
    3*s^2*t^2 + 2*mV2*t^3 + 3*s*t^3 + t^4 + 6*mV2*s^2*u + s^3*u + 
    6*mV2*s*t*u + 3*s^2*t*u + 2*mV2*t^2*u + 3*s*t^2*u + t^3*u + 3*s^2*u^2 + 
    3*s*t*u^2 + t^2*u^2)*G[0, R1E, 1, 1]*Log[1 - u/mV2])/(s^3*(s + t)^3) - 
 (4*(s + t + u)*(2*mV2*s^3*t + 6*mV2*s^2*t^2 + s^3*t^2 + 6*mV2*s*t^3 + 
    3*s^2*t^3 + 2*mV2*t^4 + 3*s*t^4 + t^5 - 6*mV2*s^3*u - 6*mV2*s^2*t*u - 
    6*mV2*s*t^2*u - 2*mV2*t^3*u - 3*s^3*u^2 - 3*s^2*t*u^2 - 3*s*t^2*u^2 - 
    t^3*u^2)*G[(s + t)/(s + t + u), 0, 1, 1]*Log[1 - u/mV2])/
  (s^3*(s + t)^3) + (4*(s + t + u)*(4*mV2*s^3*t + 12*mV2*s^2*t^2 + 
    2*s^3*t^2 + 12*mV2*s*t^3 + 6*s^2*t^3 + 4*mV2*t^4 + 6*s*t^4 + 2*t^5 - 
    6*mV2*s^3*u - 6*mV2*s^2*t*u - 6*mV2*s*t^2*u - 2*mV2*t^3*u - 3*s^3*u^2 - 
    3*s^2*t*u^2 - 3*s*t^2*u^2 - t^3*u^2)*
   (G[0, (s + t)/(s + t + u), (s + t)/(s + t + u), 1] + 
    G[(s + t)/(s + t + u), 0, (s + t)/(s + t + u), 1])*Log[1 - u/mV2])/
  (s^3*(s + t)^3) + (2*(-2*mV2*s^5 + s^6 + 4*mV2*s^4*t + s^5*t + 
    10*mV2*s^3*t^2 + s^4*t^2 + 4*mV2*s^2*t^3 + 5*s^3*t^3 + 6*s^2*t^4 + 
    2*s*t^5 - 4*mV2*s^4*u + 2*s^5*u + 18*mV2*s^3*t*u + 9*s^4*t*u + 
    20*mV2*s^2*t^2*u + 14*s^3*t^2*u + 6*mV2*s*t^3*u + 13*s^2*t^3*u + 
    8*s*t^4*u + 2*t^5*u - 2*mV2*s^3*u^2 + s^4*u^2 + 12*mV2*s^2*t*u^2 + 
    16*s^3*t*u^2 + 6*mV2*s*t^2*u^2 + 17*s^2*t^2*u^2 + 8*s*t^3*u^2 + 
    2*t^4*u^2 + 8*s^2*t*u^3 + 4*s*t^2*u^3)*Log[2]^2*Log[1 - u/mV2])/
  (s^3*(s + t)^2*(s + u)) - 
 (2*(s + t + u)*(-3*s^3*t - 3*s^2*t^2 + 24*mV2*s^2*u + 2*mV2*Pi^2*s^2*u + 
    3*s^3*u + 24*mV2*s*t*u + 2*mV2*Pi^2*s*t*u - 6*s^2*t*u + 2*Pi^2*s^2*t*u - 
    12*s*t^2*u + 2*Pi^2*s*t^2*u + 24*mV2*s*u^2 + 2*mV2*Pi^2*s*u^2 - 
    18*s^2*u^2 + Pi^2*s^2*u^2 + 24*mV2*t*u^2 + 2*mV2*Pi^2*t*u^2 - 
    24*s*t*u^2 + 3*Pi^2*s*t*u^2 - 9*t^2*u^2 + 2*Pi^2*t^2*u^2 - 9*s*u^3 + 
    Pi^2*s*u^3 - 9*t*u^3 + Pi^2*t*u^3)*Log[1 - s/mV2]*Log[1 - u/mV2])/
  (3*s^3*(s + t)*(s + u)) - (2*Pi^2*(s^3 - 3*s^2*t - 3*s*t^2 - t^3)*u*
   (2*mV2 + u)*(s + t + u)*Log[mV2/(mV2 - s - t)]*Log[1 - u/mV2])/
  (3*s^3*(s + t)^3) - (4*Pi^2*u*(2*mV2 + t + u)*(s + t + u)*Log[-(u/s)]*
   Log[1 - u/mV2])/(3*s^3) - 
 (2*(s + t + u)*(s^3 - 2*s^2*t + 2*s*t^2 + 2*mV2*s*u - 2*s^2*u + s*t*u + 
    2*t^2*u + 3*t*u^2 + 3*u^3)*Log[-(u/s)]^2*Log[1 - u/mV2])/(s^3*(s + u)) - 
 (4*u*(s + t + u)*(4*mV2 + t + 2*u)*Log[-(u/s)]^3*Log[1 - u/mV2])/(3*s^3) - 
 (2*(s + t + u)*(-6*mV2*s^5 - 18*mV2*s^4*t + 3*s^5*t - 18*mV2*s^3*t^2 + 
    9*s^4*t^2 - 6*mV2*s^2*t^3 + 9*s^3*t^3 + 3*s^2*t^4 - 6*mV2*s^4*u - 
    4*mV2*Pi^2*s^4*u + 3*s^5*u - 18*mV2*s^3*t*u + 12*s^4*t*u - 
    18*mV2*s^2*t^2*u + 21*s^3*t^2*u - 6*mV2*s*t^3*u + 18*s^2*t^3*u + 
    6*s*t^4*u - 4*mV2*Pi^2*s^3*u^2 + 3*s^4*u^2 - 2*Pi^2*s^4*u^2 + 
    12*s^3*t*u^2 + 21*s^2*t^2*u^2 + 18*s*t^3*u^2 + 6*t^4*u^2 - 
    2*Pi^2*s^3*u^3)*Log[-(u/(s + t))]*Log[1 - u/mV2])/
  (3*s^3*(s + t)^3*(s + u)) - 
 ((2*mV2*s^6 - 3*s^7 - 2*mV2*s^5*t - 6*s^6*t - 14*mV2*s^4*t^2 + 2*s^5*t^2 - 
    14*mV2*s^3*t^3 + 10*s^4*t^3 - 4*mV2*s^2*t^4 + 3*s^3*t^4 - 4*s^2*t^5 - 
    2*s*t^6 - 14*mV2*s^4*t*u + 5*s^5*t*u - 34*mV2*s^3*t^2*u + 15*s^4*t^2*u - 
    26*mV2*s^2*t^3*u + 11*s^3*t^3*u - 6*mV2*s*t^4*u - 5*s^2*t^4*u - 
    8*s*t^5*u - 2*t^6*u - 2*mV2*s^4*u^2 + 3*s^5*u^2 - 10*mV2*s^3*t*u^2 + 
    19*s^4*t*u^2 - 14*mV2*s^2*t^2*u^2 + 25*s^3*t^2*u^2 - 6*mV2*s*t^3*u^2 + 
    5*s^2*t^3*u^2 - 8*s*t^4*u^2 - 4*t^5*u^2 - 6*s^4*u^3 + 14*s^3*t*u^3 + 
    18*s^2*t^2*u^3 + 6*s*t^3*u^3 - 6*s^3*u^4 + 6*s^2*t*u^4 + 6*s*t^2*u^4 + 
    2*t^3*u^4)*Log[-(u/(s + t))]^2*Log[1 - u/mV2])/(s^3*(s + t)^3*(s + u)) + 
 (2*(5*s^3 + 3*s^2*t + 3*s*t^2 + t^3)*u*(2*mV2 + u)*(s + t + u)*
   Log[-(u/(s + t))]^3*Log[1 - u/mV2])/(3*s^3*(s + t)^3) + 
 (4*r*(-2*mV2*s + s^2 - 2*mV2*t - 2*t^2 - 2*mV2*u - 3*t*u - 2*u^2)*
   (G[mV2/u, 0, R1O, 1] - G[0, R1O, 1]*Log[1 - u/mV2]))/s^3 + 
 (2*rst*(2*mV2 - s - t)*(s + t + u)*(-G[R1E, mV2/(s + t), R2x123O, 1] - 
    G[1 - mV2/u, R1E, R2x123O, 1] + G[1 - mV2/u, mV2/(s + t), R2x123O, 1] + 
    2*G[mV2/u, 0, R2x123O, 1] - 2*G[mV2/(s + t + u), 0, R2x123O, 1] + 
    G[mV2/(s + t + u), mV2/(s + t), R2x123O, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), R1E, R2x123O, 1] - 
    G[mV2/(s + t), R2x123O, 1]*Log[-(mV2/u)] + 2*G[0, R2x123O, 1]*
     Log[-((-mV2 + s + t + u)/mV2)] - G[mV2/(s + t), R2x123O, 1]*
     Log[-((-mV2 + s + t + u)/mV2)] - 2*G[0, R2x123O, 1]*Log[1 - u/mV2]))/
  (s + t)^2 + ((s + t + u)*(14*mV2*s^3 - s^4 + 4*s^3*t - 2*s^2*t^2 + 
    24*mV2*s^2*u + 6*s^3*u - 8*s^2*t*u - 4*s*t^2*u + 10*mV2*s*u^2 + 
    15*s^2*u^2 - 4*s*t*u^2 - 2*t^2*u^2 + 8*s*u^3)*
   (-G[1 - mV2/s, R1E, s/(s + u), 1] + G[mV2/u, R1E, s/(s + u), 1] - 
    G[R1E, s/(s + u), 1]*Log[1 - u/mV2]))/(s^3*(s + u)^2) + 
 (4*(s + t + u)*(2*mV2*s + mV2*u + s*u + u^2)*(-G[1 - mV2/s, 1, R1E, 1] + 
    G[1 - mV2/s, RR3E, R1E, 1] + G[1 - mV2/t, RR3E, R1E, 1] - 
    G[mV2/u, RR3E, R1E, 1] + 2*G[(-mV2 + s + t + u)/(s + t + u), 1, R1E, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), RR3E, R1E, 1] + 
    G[RR3E, R1E, 1]*Log[1 - u/mV2]))/(s^2*(s + u)) + 
 ((s + t + u)*(2*mV2*s + s^2 + 2*t^2 + 4*t*u + 4*u^2)*
   (G[1 - mV2/s, RR4x123E, R1E, 1] - G[mV2/t, RR4x123E, R1E, 1] - 
    G[mV2/u, RR4x123E, R1E, 1] + G[mV2/(s + t + u), RR4x123E, R1E, 1] + 
    G[RR4x123E, R1E, 1]*Log[1 - t/mV2] - G[RR4x123E, R1E, 1]*
     Log[-((-mV2 + s + t + u)/mV2)] + G[RR4x123E, R1E, 1]*Log[1 - u/mV2]))/
  s^3 - (2*r*(-2*mV2*s + s^2 - 2*mV2*t - 2*t^2 - 2*mV2*u - 4*t*u - 2*u^2)*
   (2*G[R1E, 1 - mV2/s, R1O, 1] - 2*G[R1E, s/(s + t + u), R1O, 1] + 
    2*G[1 - mV2/s, s/(s + t + u), R1O, 1] - G[mV2/t, 1 - mV2/s, R1O, 1] - 
    G[mV2/u, 1 - mV2/s, R1O, 1] - 2*G[(-mV2 + s + t + u)/(s + t + u), 
      1 - mV2/s, R1O, 1] + G[1 - mV2/s, R1O, 1]*Log[-(mV2/t)] + 
    G[1 - mV2/s, R1O, 1]*Log[1 - t/mV2] + G[1 - mV2/s, R1O, 1]*
     Log[-(mV2/u)] + G[1 - mV2/s, R1O, 1]*Log[1 - u/mV2]))/s^3 + 
 (2*(s + t + u)*(12*mV2*s^3*t - s^4*t + 20*mV2*s^2*t^2 + s^3*t^2 + 
    8*mV2*s*t^3 + 7*s^2*t^3 + 7*s*t^4 + 2*t^5 - 2*s^4*u + 2*s^3*t*u + 
    6*s^2*t^2*u + 2*s*t^3*u + 2*s^3*u^2 - 6*s^2*t*u^2 - 6*s*t^2*u^2 - 
    2*t^3*u^2)*(G[R1E, (-mV2 + s + t)/(s + t), R1E, 1] - 
    G[mV2/u, (-mV2 + s + t)/(s + t), R1E, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), R1E, 1] + 
    G[(-mV2 + s + t)/(s + t), R1E, 1]*Log[-(mV2/u)] + 
    G[(-mV2 + s + t)/(s + t), R1E, 1]*Log[1 - u/mV2]))/(s^3*(s + t)^3) + 
 (2*(2*mV2*s - s^2 + 4*mV2*t + t^2)*(s + t + u)*
   (G[R1E, mV2/(s + t), R1E, 1] - G[R1E, mV2/(s + t), R2x123E, 1] - 
    G[R1E, (-mV2 + s + t)/(s + t), R2x123E, 1] - G[R1E, u/(s + t + u), R1E, 
     1] + 2*G[1 - mV2/u, 1, R2x123E, 1] - G[1 - mV2/u, R1E, R2x123E, 1] - 
    G[1 - mV2/u, mV2/(s + t), R1E, 1] + G[1 - mV2/u, mV2/(s + t), R2x123E, 
     1] + G[1 - mV2/u, u/(s + t + u), R1E, 1] + 2*G[mV2/u, 0, R2x123E, 1] - 
    G[mV2/u, R1E, R2x123E, 1] + G[mV2/u, (-mV2 + s + t)/(s + t), R2x123E, 
     1] - 2*G[mV2/(s + t + u), 0, R2x123E, 1] + G[mV2/(s + t + u), R1E, 
     R2x123E, 1] - G[mV2/(s + t + u), mV2/(s + t), R1E, 1] + 
    G[mV2/(s + t + u), mV2/(s + t), R2x123E, 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1, R2x123E, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), R1E, R2x123E, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), R2x123E, 1] - 
    2*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1]*Log[2] + 
    2*G[1 - mV2/u, -((s + t)/u), 1]*Log[2] + 
    G[0, -((s + t)/(mV2 - s - t)), 1]*Log[4] - Log[2]*Log[mV2/(s + t)]^2 + 
    G[mV2/(s + t), R1E, 1]*Log[-(mV2/u)] - G[mV2/(s + t), R2x123E, 1]*
     Log[-(mV2/u)] - G[(-mV2 + s + t)/(s + t), R2x123E, 1]*Log[-(mV2/u)] + 
    2*G[0, R2x123E, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[R1E, R2x123E, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    G[mV2/(s + t), R1E, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[mV2/(s + t), R2x123E, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*Log[2]*Log[mV2/(s + t)]*Log[-((-mV2 + s + t + u)/mV2)] + 
    2*Log[2]*Log[(s + t + u)/(s + t)]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*G[0, R2x123E, 1]*Log[1 - u/mV2] + G[R1E, R2x123E, 1]*Log[1 - u/mV2] - 
    G[(-mV2 + s + t)/(s + t), R2x123E, 1]*Log[1 - u/mV2]))/(s^2*(s + t)) + 
 (2*rst*t*(6*mV2*s^2 - s^3 + 6*mV2*s*t + s^2*t + 2*mV2*t^2 + 4*s*t^2 + 2*t^3)*
   (s + t + u)*(G[R1E, (-mV2 + s + t)/(s + t), R2x123O, 1] - 
    2*G[1 - mV2/u, 1, R2x123O, 1] + G[mV2/u, R1E, R2x123O, 1] - 
    G[mV2/u, (-mV2 + s + t)/(s + t), R2x123O, 1] - 
    G[mV2/(s + t + u), R1E, R2x123O, 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1, R2x123O, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), R2x123O, 1] + 
    G[(-mV2 + s + t)/(s + t), R2x123O, 1]*Log[-(mV2/u)] + 
    G[R1E, R2x123O, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[R1E, R2x123O, 1]*Log[1 - u/mV2] + G[(-mV2 + s + t)/(s + t), R2x123O, 1]*
     Log[1 - u/mV2]))/(s^3*(s + t)^2) + 
 ((s + t + u)*(14*mV2*s^2 - s^3 + 4*s^2*t - 2*s*t^2 + 10*mV2*s*u + 7*s^2*u - 
    2*t^2*u + 8*s*u^2 - 4*t*u^2)*(-G[1 - mV2/s, s/(s + u), R1E, 1] + 
    G[mV2/u, s/(s + u), R1E, 1] - G[s/(s + u), R1E, 1]*Log[1 - u/mV2]))/
  (s^3*(s + u)) - (4*r*t*u*(G[1 - mV2/s, s/(s + t), R1O, 1] + 
    G[1 - mV2/s, s/(s + u), R1O, 1] - G[mV2/t, s/(s + t), R1O, 1] - 
    G[mV2/u, s/(s + u), R1O, 1] + G[s/(s + t), R1O, 1]*Log[1 - t/mV2] + 
    G[s/(s + u), R1O, 1]*Log[1 - u/mV2]))/s^3 - 
 (2*rsu*(s + t + u)*(-2*mV2*s + s^2 - 2*mV2*u - 2*u^2)*
   (G[R1E, 1 - mV2/s, R2x132O, 1] - G[R1E, mV2/u, R2x132O, 1] + 
    G[1 - mV2/s, R1E, R2x132O, 1] - G[1 - mV2/s, RR3E, R2x132O, 1] - 
    G[1 - mV2/s, RR4x123E, R2x132O, 1] + 
    2*G[1 - mV2/s, s/(s + u), R2x132O, 1] - G[1 - mV2/t, RR3E, R2x132O, 1] + 
    G[1 - mV2/t, mV2/u, R2x132O, 1] + G[mV2/t, RR4x123E, R2x132O, 1] - 
    G[mV2/t, 1 - mV2/s, R2x132O, 1] - G[mV2/u, R1E, R2x132O, 1] + 
    G[mV2/u, RR3E, R2x132O, 1] + G[mV2/u, RR4x123E, R2x132O, 1] - 
    2*G[mV2/u, s/(s + u), R2x132O, 1] - G[mV2/(s + t + u), RR4x123E, R2x132O, 
     1] + G[mV2/(s + t + u), mV2/u, R2x132O, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), RR3E, R2x132O, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, R2x132O, 1] + 
    G[1 - mV2/s, R2x132O, 1]*Log[-(mV2/t)] - G[mV2/u, R2x132O, 1]*
     Log[-(mV2/t)] - G[RR4x123E, R2x132O, 1]*Log[1 - t/mV2] + 
    G[1 - mV2/s, R2x132O, 1]*Log[1 - t/mV2] + G[RR4x123E, R2x132O, 1]*
     Log[-((-mV2 + s + t + u)/mV2)] - G[mV2/u, R2x132O, 1]*
     Log[-((-mV2 + s + t + u)/mV2)] + G[R1E, R2x132O, 1]*Log[1 - u/mV2] - 
    G[RR3E, R2x132O, 1]*Log[1 - u/mV2] - G[RR4x123E, R2x132O, 1]*
     Log[1 - u/mV2] + 2*G[s/(s + u), R2x132O, 1]*Log[1 - u/mV2]))/s^3 - 
 (2*(s + t + u)*(4*mV2*s^3 - 2*s^4 + 6*mV2*s^2*t + 4*s^2*t^2 + 2*s*t^3 + 
    2*mV2*s^2*u - 2*s^3*u + 4*mV2*s*t*u - s^2*t*u + 3*s*t^2*u + 2*t^3*u - 
    2*s^2*u^2 - 3*s*t*u^2 - t^2*u^2 - 2*s*u^3 - 2*t*u^3)*
   (G[1 - mV2/t, t/(t + u), R1E, 1] - G[mV2/u, t/(t + u), R1E, 1] + 
    G[t/(t + u), R1E, 1]*Log[1 - u/mV2]))/(s^3*(s + t)*(s + u)) - 
 (2*(s + t + u)*(2*s^5 + 10*mV2*s^3*t + 3*s^4*t + 16*mV2*s^2*t^2 - s^3*t^2 + 
    6*mV2*s*t^3 - 3*s^2*t^3 - s*t^4 - 2*s^4*u + 4*s^3*t*u + 12*s^2*t^2*u + 
    8*s*t^3*u + 2*t^4*u + 4*s^3*u^2)*(G[R1E, (s + t)/(s + t + u), R1E, 1] - 
    G[mV2/u, (s + t)/(s + t + u), R1E, 1] + G[(s + t)/(s + t + u), R1E, 1]*
     Log[1 - u/mV2]))/(s^3*(s + t)^3) + 
 (4*(s + t + u)*(2*mV2*t + t^2 + 2*mV2*u + u^2)*(G[0, 0, R1E, 1, 1] + 
    2*G[0, R1E, 0, 1, 1] - G[0, R1E, 1, 1, 1] + G[0, R1E, 1, R1E, 1] - 
    G[0, mV2/(s + t + u), 0, 1, 1] + G[0, mV2/(s + t + u), R1E, 1, 1] + 
    G[R1E, 0, 1, R1E, 1] + G[R1E, 1, 0, R1E, 1] + G[R1E, s/(s + t + u), 0, 1, 
     1] - G[1 - mV2/s, 1, 0, 1, 1] + G[1 - mV2/s, R1E, 0, 1, 1] - 
    G[1 - mV2/s, R1E, 1, 1, 1] - G[1 - mV2/s, RR4x123E, 0, 1, 1] + 
    G[1 - mV2/s, RR4x123E, R1E, 1, 1] + G[1 - mV2/s, s/(s + t), 0, 1, 1] + 
    G[1 - mV2/s, s/(s + u), 0, 1, 1] - G[1 - mV2/s, s/(s + t + u), 0, 1, 1] + 
    G[1 - mV2/t, 1, 0, 1, 1] + G[mV2/t, RR4x123E, 0, 1, 1] - 
    G[mV2/t, RR4x123E, R1E, 1, 1] - G[mV2/t, s/(s + t), 0, 1, 1] + 
    G[1 - mV2/u, 1, 0, 1, 1] + G[mV2/u, RR4x123E, 0, 1, 1] - 
    G[mV2/u, RR4x123E, R1E, 1, 1] - G[mV2/u, s/(s + u), 0, 1, 1] - 
    G[mV2/(s + t + u), 0, 0, 1, 1] - G[mV2/(s + t + u), 0, R1E, 1, 1] + 
    G[mV2/(s + t + u), R1E, 0, 1, 1] - G[mV2/(s + t + u), RR4x123E, 0, 1, 
     1] + G[mV2/(s + t + u), RR4x123E, R1E, 1, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), R1E, 1, 1, 1] + 
    G[0, 0, (s + u)/(s + t + u), 1]*Log[1 - t/mV2] - 
    G[RR4x123E, 0, 1, 1]*Log[1 - t/mV2] + G[RR4x123E, R1E, 1, 1]*
     Log[1 - t/mV2] + G[0, R1E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[R1E, 0, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    G[RR4x123E, 0, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[RR4x123E, R1E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    G[0, 0, (s + t)/(s + t + u), 1]*Log[1 - u/mV2] - 
    G[RR4x123E, 0, 1, 1]*Log[1 - u/mV2] + G[RR4x123E, R1E, 1, 1]*
     Log[1 - u/mV2]))/s^3 + 
 (8*t*u*(s + t + u)*(G[1 - mV2/s, R1E, s/(s + t), 1, 1] + 
    G[1 - mV2/s, R1E, s/(s + u), 1, 1] + G[1 - mV2/s, s/(s + t), R1E, 1, 1] + 
    G[1 - mV2/s, s/(s + u), R1E, 1, 1] - G[mV2/t, R1E, s/(s + t), 1, 1] - 
    G[mV2/t, s/(s + t), R1E, 1, 1] - G[mV2/u, R1E, s/(s + u), 1, 1] - 
    G[mV2/u, s/(s + u), R1E, 1, 1] + G[0, 0, s/(s + t), 1]*Log[1 - t/mV2] + 
    G[R1E, s/(s + t), 1, 1]*Log[1 - t/mV2] + G[s/(s + t), R1E, 1, 1]*
     Log[1 - t/mV2] + G[0, 0, s/(s + u), 1]*Log[1 - u/mV2] + 
    G[R1E, s/(s + u), 1, 1]*Log[1 - u/mV2] + G[s/(s + u), R1E, 1, 1]*
     Log[1 - u/mV2]))/s^3 - (8*u*(2*mV2 + u)*(s + t + u)*
   (G[R1E, 1, (s + t)/(s + t + u), 1, 1] - G[R1E, (s + t)/(s + t + u), 1, 1, 
     1] + G[R1E, (s + t)/(s + t + u), R1E, 1, 1] + 
    G[mV2/u, (s + t)/(s + t + u), 1, 1, 1] - G[mV2/u, (s + t)/(s + t + u), 
     R1E, 1, 1] + G[(s + t)/(s + t + u), R1E, 1, 1]*Log[1 - u/mV2]))/
  (s + t)^3 + (4*(t + u)*(2*mV2 + t + u)*(s + t + u)*
   (2*G[R1E, 0, s/(s + t + u), 1, 1] - 2*G[R1E, 1 - mV2/s, R1E, 1, 1] + 
    2*G[R1E, 1 - mV2/s, s/(s + t + u), 1, 1] - 
    2*G[R1E, s/(s + t + u), 1, 1, 1] + 2*G[R1E, s/(s + t + u), R1E, 1, 1] - 
    4*G[R1E, s/(s + t + u), s/(s + t + u), 1, 1] + 
    G[R1E, (s + t)/(s + t + u), s/(s + t + u), 1, 1] + 
    G[R1E, (s + u)/(s + t + u), s/(s + t + u), 1, 1] + 
    2*G[1 - mV2/s, 1, s/(s + t + u), 1, 1] - 
    2*G[1 - mV2/s, R1E, s/(s + t + u), 1, 1] - G[1 - mV2/s, s/(s + t), 
     s/(s + t + u), 1, 1] - G[1 - mV2/s, s/(s + u), s/(s + t + u), 1, 1] + 
    2*G[1 - mV2/s, s/(s + t + u), 1, 1, 1] - 
    2*G[1 - mV2/s, s/(s + t + u), R1E, 1, 1] + 
    4*G[1 - mV2/s, s/(s + t + u), s/(s + t + u), 1, 1] - 
    G[mV2/t, 0, s/(s + t + u), 1, 1] + G[mV2/t, R1E, s/(s + t + u), 1, 1] + 
    G[mV2/t, 1 - mV2/s, R1E, 1, 1] - G[mV2/t, 1 - mV2/s, s/(s + t + u), 1, 
     1] + G[mV2/t, s/(s + t), s/(s + t + u), 1, 1] - 
    G[mV2/t, (s + u)/(s + t + u), s/(s + t + u), 1, 1] - 
    G[mV2/u, 0, s/(s + t + u), 1, 1] + G[mV2/u, R1E, s/(s + t + u), 1, 1] + 
    G[mV2/u, 1 - mV2/s, R1E, 1, 1] - G[mV2/u, 1 - mV2/s, s/(s + t + u), 1, 
     1] + G[mV2/u, s/(s + u), s/(s + t + u), 1, 1] - 
    G[mV2/u, (s + t)/(s + t + u), s/(s + t + u), 1, 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1, s/(s + t + u), 1, 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), R1E, s/(s + t + u), 1, 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, R1E, 1, 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, s/(s + t + u), 1, 1] - 
    G[R1E, s/(s + t + u), 1, 1]*Log[-(mV2/t)] - G[1 - mV2/s, R1E, 1, 1]*
     Log[-(mV2/t)] + G[1 - mV2/s, s/(s + t + u), 1, 1]*Log[-(mV2/t)] + 
    G[0, s/(s + t + u), 1, 1]*Log[1 - t/mV2] - G[R1E, s/(s + t + u), 1, 1]*
     Log[1 - t/mV2] - G[1 - mV2/s, R1E, 1, 1]*Log[1 - t/mV2] + 
    G[1 - mV2/s, s/(s + t + u), 1, 1]*Log[1 - t/mV2] - 
    G[s/(s + t), s/(s + t + u), 1, 1]*Log[1 - t/mV2] + 
    G[(s + u)/(s + t + u), s/(s + t + u), 1, 1]*Log[1 - t/mV2] - 
    G[R1E, s/(s + t + u), 1, 1]*Log[-(mV2/u)] - G[1 - mV2/s, R1E, 1, 1]*
     Log[-(mV2/u)] + G[1 - mV2/s, s/(s + t + u), 1, 1]*Log[-(mV2/u)] + 
    G[0, s/(s + t + u), 1, 1]*Log[1 - u/mV2] - G[R1E, s/(s + t + u), 1, 1]*
     Log[1 - u/mV2] - G[1 - mV2/s, R1E, 1, 1]*Log[1 - u/mV2] + 
    G[1 - mV2/s, s/(s + t + u), 1, 1]*Log[1 - u/mV2] - 
    G[s/(s + u), s/(s + t + u), 1, 1]*Log[1 - u/mV2] + 
    G[(s + t)/(s + t + u), s/(s + t + u), 1, 1]*Log[1 - u/mV2]))/s^3 + 
 (2*(s + t + u)*(2*mV2*s - s^2 + 2*s*t - 2*t^2 + 2*s*u - 4*t*u - 2*u^2)*
   (2*G[R1E, 1 - mV2/s, R1E, 1] - 2*G[R1E, s/(s + t + u), R1E, 1] + 
    2*G[1 - mV2/s, s/(s + t + u), R1E, 1] - G[mV2/t, 1 - mV2/s, R1E, 1] + 
    2*G[mV2/u, 1 - mV2/s, 1, 1] - G[mV2/u, 1 - mV2/s, R1E, 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, R1E, 1] + 
    G[1 - mV2/s, R1E, 1]*Log[-(mV2/t)] + G[1 - mV2/s, R1E, 1]*
     Log[1 - t/mV2] + G[1 - mV2/s, R1E, 1]*Log[-(mV2/u)] + 
    2*G[0, 1 - mV2/s, 1]*Log[1 - u/mV2] + G[1 - mV2/s, R1E, 1]*
     Log[1 - u/mV2] - Log[1 - s/mV2]^2*Log[1 - u/mV2]))/s^3 + 
 ((s + t + u)*(2*mV2*s^4 - s^5 - 4*mV2*s^3*t - s^4*t - 10*mV2*s^2*t^2 - 
    s^3*t^2 - 4*mV2*s*t^3 - 5*s^2*t^3 - 6*s*t^4 - 2*t^5 + 2*s^4*u - 
    2*s^3*t*u - 6*s^2*t^2*u - 2*s*t^3*u - 2*s^3*u^2 + 6*s^2*t*u^2 + 
    6*s*t^2*u^2 + 2*t^3*u^2)*(4*G[R1E, (-mV2 + s + t)/(s + t), 1, 1] - 
    4*G[mV2/u, (-mV2 + s + t)/(s + t), 1, 1] + 
    2*(-2*G[0, (-mV2 + s + t)/(s + t), 1] + Log[mV2/(mV2 - s - t)]^2)*
     Log[1 - u/mV2]))/(s^3*(s + t)^3) + 
 (8*t*(mV2 - u)*(s + t + u)*(G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 
     1] + Log[-(mV2/t)]*Log[1 - u/mV2]))/s^3 - 
 (2*(2*s - t)*u*(s + t + u)*(-2*G[R1E, 1 - mV2/t, 1, 1] + 
    G[R1E, 1 - mV2/t, R1E, 1] + 2*G[mV2/u, 1 - mV2/t, 1, 1] - 
    G[mV2/u, 1 - mV2/t, R1E, 1] - G[(-mV2 + s + t + u)/(s + t + u), 
     1 - mV2/t, R1E, 1] + G[1 - mV2/t, R1E, 1]*Log[-(mV2/u)] + 
    2*G[0, 1 - mV2/t, 1]*Log[1 - u/mV2] + G[1 - mV2/t, R1E, 1]*
     Log[1 - u/mV2] - Log[1 - t/mV2]^2*Log[1 - u/mV2]))/s^3 + 
 (mV2*u*(s + t + u)*(8*G[0, 0, mV2/(mV2 - u), 1] + 
    4*G[0, mV2/(mV2 - u), 1, 1] - 2*Log[mV2/u]^2*Log[1 - u/mV2]))/
  (s^2*(s + u)) + ((s + t + u)*(2*mV2*s^2 + s^2*u + 2*s*t*u + 2*t*u^2 - u^3)*
   (4*G[1 - mV2/t, t/(t + u), 1, 1] - 4*G[mV2/u, t/(t + u), 1, 1] + 
    2*Log[-(t/u)]^2*Log[1 - u/mV2]))/(s^3*(s + u)) + 
 (2*(s + t + u)*(2*mV2*s + s^2 - 2*s*t + 2*s*u + 2*t*u)*
   (-G[R1E, 1, (s + t)/(s + t + u), 1] - G[R1E, mV2/u, (s + t)/(s + t + u), 
     1] - G[R1E, t/(s + t + u), (s + t)/(s + t + u), 1] + 
    2*G[R1E, (s + t)/(s + t + u), (s + t)/(s + t + u), 1] + 
    G[1 - mV2/t, 1, (s + t)/(s + t + u), 1] - G[1 - mV2/t, R1E, 
     (s + t)/(s + t + u), 1] + G[1 - mV2/t, mV2/u, (s + t)/(s + t + u), 1] - 
    G[1 - mV2/t, t/(t + u), (s + t)/(s + t + u), 1] + 
    G[1 - mV2/t, t/(s + t + u), (s + t)/(s + t + u), 1] + 
    G[mV2/u, R1E, (s + t)/(s + t + u), 1] + G[mV2/u, t/(t + u), 
     (s + t)/(s + t + u), 1] - 2*G[mV2/u, (s + t)/(s + t + u), 
      (s + t)/(s + t + u), 1] + G[mV2/(s + t + u), 0, (s + t)/(s + t + u), 
     1] - G[mV2/(s + t + u), R1E, (s + t)/(s + t + u), 1] + 
    G[mV2/(s + t + u), mV2/u, (s + t)/(s + t + u), 1] + 
    G[0, R1E, 1]*Log[-(mV2/t)] + G[R1E, (s + t)/(s + t + u), 1]*
     Log[-(mV2/t)] - G[mV2/u, (s + t)/(s + t + u), 1]*Log[-(mV2/t)] + 
    G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*Log[-(u/(s + t))] - 
    G[0, (s + t)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    G[R1E, (s + t)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[mV2/u, (s + t)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[R1E, (s + t)/(s + t + u), 1]*Log[1 - u/mV2] - 
    G[t/(t + u), (s + t)/(s + t + u), 1]*Log[1 - u/mV2] + 
    Log[-(mV2/t)]*Log[-(u/(s + t))]*Log[1 - u/mV2]))/s^3 - 
 (2*(2*mV2*s^5 + s^6 + 16*mV2*s^4*t + s^5*t + 22*mV2*s^3*t^2 + s^4*t^2 + 
    8*mV2*s^2*t^3 + 5*s^3*t^3 + 6*s^2*t^4 + 2*s*t^5 + 8*s^5*u + 
    26*mV2*s^3*t*u + 29*s^4*t*u + 24*mV2*s^2*t^2*u + 38*s^3*t^2*u + 
    6*mV2*s*t^3*u + 25*s^2*t^3*u + 10*s*t^4*u + 2*t^5*u - 2*mV2*s^3*u^2 + 
    11*s^4*u^2 + 12*mV2*s^2*t*u^2 + 44*s^3*t*u^2 + 6*mV2*s*t^2*u^2 + 
    45*s^2*t^2*u^2 + 20*s*t^3*u^2 + 4*t^4*u^2 + 2*s^3*u^3 + 12*s^2*t*u^3 + 
    6*s*t^2*u^3 - 2*s^2*u^4 - 4*s*t*u^4 - 2*t^2*u^4)*
   (G[mV2/u, R1E, 1, 1] + (Log[4] - Log[-((-2*mV2 - r + s + t + u)/mV2)])*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]*Log[1 - u/mV2]))/
  (s^3*(s + t)^2*(s + u)) + 
 ((s + t + u)*(24*s^8*t^2 + 72*s^7*t^3 + 72*s^6*t^4 + 24*s^5*t^5 + 
    48*mV2*s^7*t*u + 24*mV2*s^6*t^2*u + 156*s^7*t^2*u - 72*mV2*s^5*t^3*u + 
    597*s^6*t^3*u - 72*mV2*s^4*t^4*u + 843*s^5*t^4*u - 24*mV2*s^3*t^5*u + 
    519*s^4*t^5*u + 117*s^3*t^6*u + 48*s^8*u^2 + 72*mV2*s^6*t*u^2 + 
    8*mV2*Pi^2*s^6*t*u^2 + 204*s^7*t*u^2 + 432*mV2*s^5*t^2*u^2 + 
    72*mV2*Pi^2*s^5*t^2*u^2 + 612*s^6*t^2*u^2 + 8*Pi^2*s^6*t^2*u^2 + 
    720*mV2*s^4*t^3*u^2 + 72*mV2*Pi^2*s^4*t^3*u^2 + 1314*s^5*t^3*u^2 + 
    24*Pi^2*s^5*t^3*u^2 + 672*mV2*s^3*t^4*u^2 + 24*mV2*Pi^2*s^3*t^4*u^2 + 
    1767*s^4*t^4*u^2 + 24*Pi^2*s^4*t^4*u^2 + 216*mV2*s^2*t^5*u^2 + 
    1260*s^3*t^5*u^2 + 8*Pi^2*s^3*t^5*u^2 + 351*s^2*t^6*u^2 + 144*s^7*u^3 + 
    72*mV2*s^5*t*u^3 + 24*mV2*Pi^2*s^5*t*u^3 + 705*s^6*t*u^3 + 
    4*Pi^2*s^6*t*u^3 + 1008*mV2*s^4*t^2*u^3 + 216*mV2*Pi^2*s^4*t^2*u^3 + 
    1266*s^5*t^2*u^3 + 60*Pi^2*s^5*t^2*u^3 + 1296*mV2*s^3*t^3*u^3 + 
    216*mV2*Pi^2*s^3*t^3*u^3 + 900*s^4*t^3*u^3 + 108*Pi^2*s^4*t^3*u^3 + 
    864*mV2*s^2*t^4*u^3 + 72*mV2*Pi^2*s^2*t^4*u^3 + 597*s^3*t^4*u^3 + 
    84*Pi^2*s^3*t^4*u^3 + 216*mV2*s*t^5*u^3 + 753*s^2*t^5*u^3 + 
    24*Pi^2*s^2*t^5*u^3 + 351*s*t^6*u^3 + 144*s^6*u^4 + 72*mV2*s^4*t*u^4 + 
    24*mV2*Pi^2*s^4*t*u^4 + 879*s^5*t*u^4 + 12*Pi^2*s^5*t*u^4 + 
    1056*mV2*s^3*t^2*u^4 + 216*mV2*Pi^2*s^3*t^2*u^4 + 1491*s^4*t^2*u^4 + 
    132*Pi^2*s^4*t^2*u^4 + 1152*mV2*s^2*t^3*u^4 + 216*mV2*Pi^2*s^2*t^3*u^4 + 
    273*s^3*t^3*u^4 + 180*Pi^2*s^3*t^3*u^4 + 528*mV2*s*t^4*u^4 + 
    72*mV2*Pi^2*s*t^4*u^4 - 870*s^2*t^4*u^4 + 108*Pi^2*s^2*t^4*u^4 + 
    72*mV2*t^5*u^4 - 270*s*t^5*u^4 + 24*Pi^2*s*t^5*u^4 + 117*t^6*u^4 + 
    48*s^5*u^5 + 24*mV2*s^3*t*u^5 + 8*mV2*Pi^2*s^3*t*u^5 + 459*s^4*t*u^5 + 
    12*Pi^2*s^4*t*u^5 + 360*mV2*s^2*t^2*u^5 + 72*mV2*Pi^2*s^2*t^2*u^5 + 
    948*s^3*t^2*u^5 + 116*Pi^2*s^3*t^2*u^5 + 360*mV2*s*t^3*u^5 + 
    72*mV2*Pi^2*s*t^3*u^5 + 405*s^2*t^3*u^5 + 132*Pi^2*s^2*t^3*u^5 + 
    120*mV2*t^4*u^5 + 24*mV2*Pi^2*t^4*u^5 - 390*s*t^4*u^5 + 
    60*Pi^2*s*t^4*u^5 - 258*t^5*u^5 + 8*Pi^2*t^5*u^5 + 81*s^3*t*u^6 + 
    4*Pi^2*s^3*t*u^6 + 243*s^2*t^2*u^6 + 36*Pi^2*s^2*t^2*u^6 + 
    243*s*t^3*u^6 + 36*Pi^2*s*t^3*u^6 + 81*t^4*u^6 + 12*Pi^2*t^4*u^6)*
   (-2*G[0, 1 - mV2/u, 1] + Log[1 - u/mV2]^2))/
  (12*s^3*t*(s + t)^3*u*(s + u)^3) + 
 (2*(s + t + u)*(2*mV2*s + s^2 + 2*u^2)*(G[R1E, 1 - mV2/s, R2x132E, 1] - 
    G[R1E, mV2/u, R2x132E, 1] + G[1 - mV2/s, R1E, R2x132E, 1] - 
    G[1 - mV2/s, RR3E, R2x132E, 1] - G[1 - mV2/s, RR4x123E, R2x132E, 1] + 
    2*G[1 - mV2/s, s/(s + u), R2x132E, 1] - G[1 - mV2/t, RR3E, R2x132E, 1] + 
    G[1 - mV2/t, mV2/u, R2x132E, 1] + G[mV2/t, RR4x123E, R2x132E, 1] - 
    G[mV2/t, 1 - mV2/s, R2x132E, 1] - G[mV2/u, R1E, R2x132E, 1] + 
    G[mV2/u, RR3E, R2x132E, 1] + G[mV2/u, RR4x123E, R2x132E, 1] - 
    2*G[mV2/u, s/(s + u), R2x132E, 1] - G[mV2/(s + t + u), RR4x123E, R2x132E, 
     1] + G[mV2/(s + t + u), mV2/u, R2x132E, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), RR3E, R2x132E, 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, R2x132E, 1] + 
    2*G[0, 1 - mV2/u, 1]*Log[2] - 2*G[(-mV2 + s + t + u)/(s + t + u), 
      1 - mV2/u, 1]*Log[2] + G[1 - mV2/s, R2x132E, 1]*Log[-(mV2/t)] - 
    G[mV2/u, R2x132E, 1]*Log[-(mV2/t)] - G[RR4x123E, R2x132E, 1]*
     Log[1 - t/mV2] + G[1 - mV2/s, R2x132E, 1]*Log[1 - t/mV2] + 
    G[RR4x123E, R2x132E, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[mV2/u, R2x132E, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    G[R1E, R2x132E, 1]*Log[1 - u/mV2] - G[RR3E, R2x132E, 1]*Log[1 - u/mV2] - 
    G[RR4x123E, R2x132E, 1]*Log[1 - u/mV2] + 2*G[s/(s + u), R2x132E, 1]*
     Log[1 - u/mV2] - 2*Log[2]*Log[-(mV2/t)]*Log[1 - u/mV2] - 
    Log[2]*Log[1 - u/mV2]^2))/s^3 + 
 (t*(t - u)*(s + t + u)*(4*G[R1E, 0, t/(t + u), 1] - 
    4*G[R1E, 1, t/(t + u), 1] - 4*G[R1E, t/(s + t + u), t/(t + u), 1] + 
    4*G[R1E, (s + t)/(s + t + u), t/(t + u), 1] + 
    4*G[1 - mV2/t, 1, t/(t + u), 1] - 4*G[1 - mV2/t, R1E, t/(t + u), 1] + 
    4*G[1 - mV2/t, t/(s + t + u), t/(t + u), 1] + 
    4*G[mV2/u, R1E, t/(t + u), 1] - 4*G[mV2/u, (s + t)/(s + t + u), 
      t/(t + u), 1] - 4*G[0, 1 - mV2/u, 1]*Log[-(t/u)] - 
    4*G[R1E, t/(t + u), 1]*Log[1 - u/mV2] + 
    4*G[(s + t)/(s + t + u), t/(t + u), 1]*Log[1 - u/mV2] + 
    2*Log[-(t/u)]*Log[1 - u/mV2]^2))/s^3 + 
 (u*(s + t + u)*(2*mV2 + 2*t + u)*(-4*G[R1E, 0, s/(s + u), 1, 1] + 
    4*G[R1E, 1, s/(s + u), 1, 1] + 4*G[R1E, s/(s + t + u), s/(s + u), 1, 1] - 
    4*G[R1E, (s + t)/(s + t + u), s/(s + u), 1, 1] - 
    4*G[1 - mV2/s, 1, s/(s + u), 1, 1] - 
    4*G[1 - mV2/s, s/(s + t + u), s/(s + u), 1, 1] + 
    4*G[mV2/u, 0, s/(s + u), 1, 1] - 4*G[mV2/u, 1 - mV2/s, 1, 1, 1] + 
    4*G[mV2/u, (s + t)/(s + t + u), s/(s + u), 1, 1] - 
    4*G[0, 0, 1 - mV2/s, 1]*Log[-(mV2/u)] - 4*G[0, 1 - mV2/s, 1, 1]*
     Log[-(mV2/u)] - (2*Log[1 - s/mV2]^3*Log[-(mV2/u)])/3 + 
    G[0, 1 - mV2/u, 1]*(4*G[0, s/(s + u), 1] - 2*Log[-(u/s)]^2) - 
    4*G[0, 0, 1 - mV2/s, 1]*Log[1 - u/mV2] - 4*G[0, 1 - mV2/s, 1, 1]*
     Log[1 - u/mV2] - 4*G[(s + t)/(s + t + u), s/(s + u), 1, 1]*
     Log[1 - u/mV2] - (2*Log[1 - s/mV2]^3*Log[1 - u/mV2])/3 - 
    2*G[0, s/(s + u), 1]*Log[1 - u/mV2]^2 + Log[-(u/s)]^2*Log[1 - u/mV2]^2))/
  s^3 + ((s^3 - 3*s^2*t - 3*s*t^2 - t^3)*u*(2*mV2 + u)*(s + t + u)*
   (-4*G[R1E, (-mV2 + s + t)/(s + t), 1, 1, 1] + 
    4*G[R1E, (-mV2 + s + t)/(s + t), R1E, 1, 1] - 
    4*G[R1E, (-mV2 + s + t)/(s + t), (s + t)/(s + t + u), 1, 1] + 
    4*G[mV2/u, (-mV2 + s + t)/(s + t), 1, 1, 1] - 
    4*G[mV2/u, (-mV2 + s + t)/(s + t), R1E, 1, 1] + 
    4*G[mV2/u, (-mV2 + s + t)/(s + t), (s + t)/(s + t + u), 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1, (s + t)/(s + t + u), 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), R1E, (s + t)/(s + t + u), 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1, 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), R1E, 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 
      (s + t)/(s + t + u), 1, 1] + 4*G[0, 0, (-mV2 + s + t)/(s + t), 1]*
     Log[-(mV2/u)] + 4*G[0, (-mV2 + s + t)/(s + t), 1, 1]*Log[-(mV2/u)] + 
    4*G[R1E, (s + t)/(s + t + u), 1, 1]*Log[-(mV2/u)] + 
    4*G[(-mV2 + s + t)/(s + t), R1E, 1, 1]*Log[-(mV2/u)] - 
    4*G[(-mV2 + s + t)/(s + t), (s + t)/(s + t + u), 1, 1]*Log[-(mV2/u)] - 
    (2*Log[mV2/(mV2 - s - t)]^3*Log[-(mV2/u)])/3 + 
    G[0, 1 - mV2/u, 1]*(-4*G[0, (s + t)/(s + t + u), 1] + 
      2*Log[-(u/(s + t))]^2) + 4*G[0, 0, (-mV2 + s + t)/(s + t), 1]*
     Log[1 - u/mV2] + 4*G[0, (-mV2 + s + t)/(s + t), 1, 1]*Log[1 - u/mV2] + 
    4*G[(-mV2 + s + t)/(s + t), R1E, 1, 1]*Log[1 - u/mV2] - 
    4*G[(-mV2 + s + t)/(s + t), (s + t)/(s + t + u), 1, 1]*Log[1 - u/mV2] - 
    (2*Log[mV2/(mV2 - s - t)]^3*Log[1 - u/mV2])/3 + 
    2*G[0, (s + t)/(s + t + u), 1]*Log[1 - u/mV2]^2 - 
    Log[-(u/(s + t))]^2*Log[1 - u/mV2]^2))/(s^3*(s + t)^3) + 
 ((s + t + u)*(18*mV2*s^3 - 11*s^4 + 26*mV2*s^2*t + 5*s^3*t + 10*s^2*t^2 - 
    6*s*t^3 + 22*mV2*s^2*u - 19*s^3*u + 30*mV2*s*t*u - 19*s^2*t*u - 
    6*s*t^2*u - 6*t^3*u - 20*s^2*u^2 - 36*s*t*u^2 - 16*t^2*u^2 - 12*s*u^3 - 
    12*t*u^3)*(G[0, 0, 1 - mV2/u, 1] + Log[1 - u/mV2]^3/6))/
  (s^3*(s + t)*(s + u)) + 
 ((s + t + u)*(4*mV2*s^3 - s^4 + 2*s^3*t - 2*s^2*t^2 + 6*mV2*s^2*u - 
    2*s^3*u - 8*s^2*t*u - 4*s*t^2*u + 2*mV2*s*u^2 - s^2*u^2 - 10*s*t*u^2 - 
    2*t^2*u^2 - 4*t*u^3)*(2*G[0, 1 - mV2/u, 1]*Log[-(u/s)] + 
    Log[1 - u/mV2]*(2*G[(s + t)/(s + t + u), s/(s + u), 1] - 
      Log[-(u/s)]*Log[1 - u/mV2])))/(s^3*(s + u)^2) + 
 ((s + t + u)*(2*mV2*s^2 - s^3 + 4*mV2*s*t + s^2*t + 2*s*t^2 - 4*s*t*u - 
    4*t^2*u)*(-2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1, 1] + 
    Log[-(mV2/t)]*(-2*G[0, 1 - mV2/u, 1] + Log[1 - u/mV2]^2)))/
  (s^3*(s + t)) + ((t - u)*(2*mV2 + t + u)*(s + t + u)*
   (-4*G[0, 1 - mV2/u, 1]*G[0, t/(t + u), 1] + 4*G[0, 1 - mV2/t, 1]*
     G[0, u/(t + u), 1] - 4*G[0, (s + u)/(s + t + u), 1]*
     G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1] + 
    4*G[0, (s + t)/(s + t + u), 1]*G[(-mV2 + s + t + u)/(s + t + u), 
      1 - mV2/u, 1] + 4*G[0, 0, u/(t + u), 1]*Log[1 - t/mV2] - 
    4*G[s/(s + t), 0, 1, 1]*Log[1 - t/mV2] - 2*G[0, u/(t + u), 1]*
     Log[1 - t/mV2]^2 - 4*G[0, (s + u)/(s + t + u), 1]*Log[1 - t/mV2]*
     Log[-(mV2/u)] - 4*G[0, 0, t/(t + u), 1]*Log[1 - u/mV2] + 
    4*G[s/(s + u), 0, 1, 1]*Log[1 - u/mV2] + 4*G[0, (s + t)/(s + t + u), 1]*
     Log[-(mV2/t)]*Log[1 - u/mV2] + 2*G[0, t/(t + u), 1]*Log[1 - u/mV2]^2 - 
    2*G[0, R1E, 1]*(2*G[0, 1 - mV2/t, 1] - 2*G[0, 1 - mV2/u, 1] - 
      2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1] + 
      2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1] - Log[1 - t/mV2]^2 - 
      2*Log[1 - t/mV2]*Log[-(mV2/u)] + 2*Log[-(mV2/t)]*Log[1 - u/mV2] + 
      Log[1 - u/mV2]^2)))/s^3 + 
 (2*(s + t + u)*(2*s^3*t + 2*mV2*s^2*u + 2*s^2*t*u - 2*mV2*s*u^2 + 
    2*s^2*u^2 + 4*s*t*u^2 - 4*mV2*u^3 + 5*s*u^3 + 3*t*u^3 + 3*u^4)*
   (G[1 - mV2/s, -((t + u)/s), 1] - G[1 - mV2/s, 
     -((s*t + mV2*u)/(mV2*s - s*t)), 1] + Log[(s + t + u)/(t + u)]*
     Log[-((-mV2 + s + t + u)/mV2)] + Log[1 - t/mV2]*
     Log[(mV2*(s + u))/(s*t + mV2*u)] - Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(s + u))/(s*t + mV2*u)]))/(s^3*u*(s + u)) + 
 ((s + t + u)*(3*mV2*s - s^2 + 2*mV2*u + u^2)*
   (-8*G[0, 0, -(t/(mV2 - t)), 1] + 8*G[0, 0, -((t + u)/(mV2 - t - u)), 1] + 
    4*G[0, 1 - mV2/s, -((t + u)/s), 1] - 
    4*G[0, 1 - mV2/s, -((t + u)/(mV2 - t - u)), 1] - 
    4*G[0, -(t/(mV2 - t)), 1, 1] + 4*G[0, -((t + u)/(mV2 - t - u)), 1, 1] + 
    4*G[1 - mV2/s, 0, 1, 1] + 4*G[1 - mV2/s, 0, -((t + u)/s), 1] - 
    4*G[1 - mV2/s, 0, -((t + u)/(mV2 - t - u)), 1] + 
    4*G[1 - mV2/s, 1, -(u/s), 1] + 4*G[1 - mV2/s, -((t + u)/s), -(u/s), 1] - 
    4*G[1 - mV2/s, -((t + u)/(mV2 - t - u)), 1, 1] + 
    4*G[1 - mV2/s, -((s*t + mV2*u)/(mV2*s - s*t)), 1, 1] - 
    4*G[1 - mV2/s, -((s*t + mV2*u)/(mV2*s - s*t)), -(u/s), 1] + 
    (4*Log[mV2/t]^3)/3 + 4*G[0, -((s*t + mV2*u)/(mV2*s - s*t)), 1]*
     Log[1 - t/mV2] + 4*G[-((s*t + mV2*u)/(mV2*s - s*t)), -(u/s), 1]*
     Log[1 - t/mV2] + 2*Log[mV2/t]^2*Log[1 - t/mV2] - 
    4*G[0, 1 - mV2/t, 1]*Log[(s + u)/u] + 
    4*G[0, (-mV2 + s + t + u)/(s + t + u), 1]*Log[(s + u)/u] + 
    2*Log[1 - t/mV2]^2*Log[(s + u)/u] - (4*Log[mV2/(t + u)]^3)/3 + 
    4*G[0, -((t + u)/s), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[0, -((s*t + mV2*u)/(mV2*s - s*t)), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] + 4*G[-((t + u)/s), -(u/s), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] - 4*G[-((s*t + mV2*u)/(mV2*s - s*t)), 
      -(u/s), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*Log[mV2/(t + u)]^2*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*Log[(s + u)/u]*Log[-((-mV2 + s + t + u)/mV2)]^2 - 
    2*Log[1 - t/mV2]*Log[(mV2*(s + u))/(s*t + mV2*u)]^2 + 
    2*Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + u))/(s*t + mV2*u)]^2))/
  (s^2*(s + u)) + ((s + t + u)*(2*mV2*s^2 + 3*s^2*u + s*t*u + 2*s*u^2 + 
    t*u^2 - u^3)*(-4*G[1 - mV2/s, RR3E, 1, 1] - 4*G[1 - mV2/t, RR3E, 1, 1] + 
    4*G[mV2/u, RR3E, 1, 1] + 4*G[(-mV2 + s + t + u)/(s + t + u), RR3E, 1, 
      1] + 4*G[0, RR3E, 1]*Log[1 - u/mV2] + 4*Log[2]*Log[1 - u/mV2]*
     Log[-((u*(-2*mV2 - ru + s + t + u))/(s*t + mV2*u))] - 
    2*Log[1 - u/mV2]*Log[-((u*(-2*mV2 - ru + s + t + u))/(s*t + mV2*u))]^2 + 
    4*Log[2]*Log[1 - u/mV2]*Log[-((u*(-2*mV2 + ru + s + t + u))/
        (s*t + mV2*u))] - 2*Log[1 - u/mV2]*
     Log[-((u*(-2*mV2 + ru + s + t + u))/(s*t + mV2*u))]^2))/(s^3*(s + u)) - 
 (2*(s + t + u)*(2*mV2*s^2*t - 2*mV2*s*t^2 + 2*s^2*t^2 - 4*mV2*t^3 + 
    5*s*t^3 + 3*t^4 + 2*s^3*u + 2*s^2*t*u + 4*s*t^2*u + 3*t^3*u)*
   (G[1 - mV2/u, (mV2*t + s*u)/(mV2*(s + t) + s*u), 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), (t + u)/(s + t + u), 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), (mV2*t + s*u)/(mV2*(s + t) + s*u), 1] + 
    Log[1 - s/mV2]*Log[-(s/(t + u))] - Log[1 - s/mV2]*
     Log[-((mV2*s)/(mV2*t + s*u))]))/(s^3*t*(s + t)) - 
 (2*(3*mV2 - s + t)*(s + t + u)*(-12*G[0, 0, u/(mV2 + u), 1] + 
    12*G[0, 0, (t + u)/(mV2 + t + u), 1] + 
    6*G[0, 1 - mV2/u, u/(mV2 + u), 1] - 6*G[0, u/(mV2 + u), 1, 1] + 
    6*G[0, (t + u)/(mV2 + t + u), 1, 1] - 
    6*G[0, (-mV2 + s + t + u)/(s + t + u), (t + u)/(mV2 + t + u), 1] + 
    6*G[0, (-mV2 + s + t + u)/(s + t + u), (t + u)/(s + t + u), 1] + 
    6*G[1 - mV2/u, 0, u/(mV2 + u), 1] + 6*G[1 - mV2/u, u/(mV2 + u), 1, 1] - 
    6*G[1 - mV2/u, (mV2*t + s*u)/(mV2*(s + t) + s*u), 1, 1] + 
    6*G[1 - mV2/u, (mV2*t + s*u)/(mV2*(s + t) + s*u), t/(s + t), 1] - 
    6*G[(-mV2 + s + t + u)/(s + t + u), 0, (t + u)/(mV2 + t + u), 1] + 
    6*G[(-mV2 + s + t + u)/(s + t + u), 0, (t + u)/(s + t + u), 1] - 
    6*G[(-mV2 + s + t + u)/(s + t + u), (t + u)/(mV2 + t + u), 1, 1] + 
    6*G[(-mV2 + s + t + u)/(s + t + u), (t + u)/(s + t + u), t/(s + t), 1] + 
    6*G[(-mV2 + s + t + u)/(s + t + u), (mV2*t + s*u)/(mV2*(s + t) + s*u), 1, 
      1] - 6*G[(-mV2 + s + t + u)/(s + t + u), (mV2*t + s*u)/
       (mV2*(s + t) + s*u), t/(s + t), 1] - 
    6*G[0, (mV2*t + s*u)/(mV2*(s + t) + s*u), 1]*Log[1 - s/mV2] - 
    6*G[(mV2*t + s*u)/(mV2*(s + t) + s*u), t/(s + t), 1]*Log[1 - s/mV2] + 
    6*G[0, 1 - mV2/s, 1]*Log[-(s/t)] - 3*Log[1 - s/mV2]^2*Log[-(s/t)] + 
    2*Log[-(mV2/u)]^3 - 3*Log[1 - s/mV2]*Log[-((t + u)/mV2)]^2 + 
    2*Log[-((t + u)/mV2)]^3 + 3*Log[1 - s/mV2]*Log[-((mV2*s)/(mV2*t + s*u))]^
      2))/(3*s^2) + (rst*(-2*mV2*s + s^2 - 2*mV2*t - 2*t^2)*(s + t + u)*
   (-2*G[R1E, mV2/s, R2x123O, 1] + 2*G[R1E, 1 - mV2/t, R2x123O, 1] - 
    2*G[mV2/s, R1E, R2x123O, 1] + 2*G[mV2/s, R4x123E, R2x123O, 1] + 
    2*G[mV2/s, RR4E, R2x123O, 1] - 4*G[mV2/s, t/(s + t), R2x123O, 1] + 
    2*G[1 - mV2/t, R1E, R2x123O, 1] - 2*G[1 - mV2/t, R4x123E, R2x123O, 1] - 
    2*G[1 - mV2/t, RR4E, R2x123O, 1] + 4*G[1 - mV2/t, t/(s + t), R2x123O, 
      1] - 2*G[1 - mV2/u, R4x123E, R2x123O, 1] + 
    2*G[1 - mV2/u, mV2/s, R2x123O, 1] + 2*G[mV2/u, RR4E, R2x123O, 1] - 
    2*G[mV2/u, 1 - mV2/t, R2x123O, 1] - 
    2*G[mV2/(s + t + u), RR4E, R2x123O, 1] + 
    2*G[mV2/(s + t + u), mV2/s, R2x123O, 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), R4x123E, R2x123O, 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, R2x123O, 1] + 
    2*G[R1E, R2x123O, 1]*Log[1 - s/mV2] - 2*G[R4x123E, R2x123O, 1]*
     Log[1 - s/mV2] - 2*G[RR4E, R2x123O, 1]*Log[1 - s/mV2] + 
    4*G[t/(s + t), R2x123O, 1]*Log[1 - s/mV2] - 2*G[0, 1 - mV2/s, 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] - 2*G[0, -(s/(mV2 - s)), 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + 
    2*G[1 - mV2/u, -((mV2*t + s*u)/(mV2*u - s*u)), 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + Log[mV2/s]^2*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + 2*Log[mV2/s]*Log[1 - s/mV2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + Log[1 - s/mV2]^2*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + 2*G[0, 1 - mV2/s, 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2] + 2*G[0, -(s/(mV2 - s)), 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 
    2*G[1 - mV2/u, -((mV2*t + s*u)/(mV2*u - s*u)), 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2] - Log[mV2/s]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 2*Log[mV2/s]*Log[1 - s/mV2]*
     Log[2 - ((1 + rst)*(s + t))/mV2] - Log[1 - s/mV2]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 2*G[mV2/s, R2x123O, 1]*
     Log[-(mV2/u)] + 2*G[1 - mV2/t, R2x123O, 1]*Log[-(mV2/u)] + 
    2*Log[1 - s/mV2]*Log[2 + ((-1 + rst)*(s + t))/mV2]*Log[-(mV2/u)] - 
    2*Log[1 - s/mV2]*Log[2 - ((1 + rst)*(s + t))/mV2]*Log[-(mV2/u)] + 
    2*G[RR4E, R2x123O, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*G[mV2/s, R2x123O, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*G[RR4E, R2x123O, 1]*Log[1 - u/mV2] + 2*G[1 - mV2/t, R2x123O, 1]*
     Log[1 - u/mV2] - 2*Log[1 - s/mV2]*Log[2 + ((-1 + rst)*(s + t))/mV2]*
     Log[(mV2*(t + u))/(mV2*t + s*u)] + 2*Log[1 - s/mV2]*
     Log[2 - ((1 + rst)*(s + t))/mV2]*Log[(mV2*(t + u))/(mV2*t + s*u)] + 
    2*Log[2 + ((-1 + rst)*(s + t))/mV2]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(t + u))/(mV2*t + s*u)] - 2*Log[2 - ((1 + rst)*(s + t))/mV2]*
     Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(t + u))/(mV2*t + s*u)]))/s^3 + 
 ((2*mV2*s - s^2 + 2*s*t - 2*t^2)*(s + t + u)*(2*G[0, R1E, mV2/s, 1] - 
    2*G[0, R1E, (t + u)/(s + t + u), 1] - 2*G[0, mV2/s, u/(s + u), 1] + 
    2*G[0, mV2/s, (t + u)/(s + t + u), 1] - 2*G[0, 1 - mV2/u, mV2/s, 1] + 
    2*G[0, 1 - mV2/u, u/(s + u), 1] - 2*G[0, mV2/(s + t + u), mV2/s, 1] + 
    2*G[R1E, 0, mV2/s, 1] + 2*G[R1E, 0, t/(s + t + u), 1] - 
    2*G[R1E, 0, (t + u)/(s + t + u), 1] + 2*G[R1E, mV2/s, t/(s + t), 1] - 
    2*G[R1E, 1 - mV2/t, t/(s + t), 1] + 
    2*G[R1E, 1 - mV2/t, t/(s + t + u), 1] - 
    4*G[R1E, t/(s + t + u), t/(s + t + u), 1] + 
    2*G[R1E, (s + t)/(s + t + u), t/(s + t + u), 1] - 
    2*G[mV2/s, 0, u/(s + u), 1] + 2*G[mV2/s, 0, (t + u)/(s + t + u), 1] - 
    2*G[mV2/s, R4x123E, t/(s + t), 1] - 2*G[mV2/s, RR4E, t/(s + t), 1] + 
    4*G[mV2/s, t/(s + t), t/(s + t), 1] + 
    2*G[1 - mV2/t, 1, t/(s + t + u), 1] - 
    2*G[1 - mV2/t, R1E, t/(s + t + u), 1] + 
    2*G[1 - mV2/t, R4x123E, t/(s + t), 1] + 
    2*G[1 - mV2/t, RR4E, t/(s + t), 1] - 
    4*G[1 - mV2/t, t/(s + t), t/(s + t), 1] - 
    2*G[1 - mV2/t, t/(t + u), t/(s + t + u), 1] + 
    4*G[1 - mV2/t, t/(s + t + u), t/(s + t + u), 1] - 
    2*G[1 - mV2/u, 0, mV2/s, 1] + 2*G[1 - mV2/u, 0, u/(s + u), 1] - 
    2*G[1 - mV2/u, 1, -(t/u), 1] + 2*G[1 - mV2/u, R4x123E, t/(s + t), 1] - 
    2*G[1 - mV2/u, mV2/s, t/(s + t), 1] - 
    2*G[1 - mV2/u, -((s + t)/u), -(t/u), 1] - 
    2*G[1 - mV2/u, -((mV2*t + s*u)/(mV2*u - s*u)), 1, 1] + 
    2*G[1 - mV2/u, -((mV2*t + s*u)/(mV2*u - s*u)), -(t/u), 1] + 
    2*G[mV2/u, 0, t/(s + t), 1] - 2*G[mV2/u, 0, t/(s + t + u), 1] + 
    2*G[mV2/u, R1E, t/(s + t + u), 1] - 2*G[mV2/u, RR4E, t/(s + t), 1] + 
    2*G[mV2/u, 1 - mV2/t, t/(s + t), 1] - 
    2*G[mV2/u, 1 - mV2/t, t/(s + t + u), 1] + 
    2*G[mV2/u, t/(t + u), t/(s + t + u), 1] - 
    2*G[mV2/u, (s + t)/(s + t + u), t/(s + t + u), 1] - 
    2*G[mV2/(s + t + u), 0, mV2/s, 1] - 
    2*G[mV2/(s + t + u), 0, t/(s + t), 1] + 
    2*G[mV2/(s + t + u), RR4E, t/(s + t), 1] - 
    2*G[mV2/(s + t + u), mV2/s, t/(s + t), 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1, t/(s + t + u), 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), R1E, t/(s + t + u), 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), R4x123E, t/(s + t), 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, t/(s + t), 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, t/(s + t + u), 1] + 
    2*G[0, u/(s + u), 1]*Log[1 - s/mV2] - 
    2*G[0, -((mV2*t + s*u)/(mV2*u - s*u)), 1]*Log[1 - s/mV2] + 
    2*G[R4x123E, t/(s + t), 1]*Log[1 - s/mV2] + 2*G[RR4E, t/(s + t), 1]*
     Log[1 - s/mV2] - 2*G[-((mV2*t + s*u)/(mV2*u - s*u)), -(t/u), 1]*
     Log[1 - s/mV2] + 2*G[1 - mV2/u, -((s + t)/u), 1]*Log[-(s/t)] - 
    2*G[1 - mV2/u, -((mV2*t + s*u)/(mV2*u - s*u)), 1]*Log[-(s/t)] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, 1]*Log[-(s/t)] - 
    2*Log[1 - s/mV2]*Log[-(s/t)]^2 + 2*G[0, mV2/s, 1]*Log[-(mV2/u)] - 
    2*G[R1E, t/(s + t + u), 1]*Log[-(mV2/u)] + 2*G[mV2/s, t/(s + t), 1]*
     Log[-(mV2/u)] - 2*G[1 - mV2/t, t/(s + t), 1]*Log[-(mV2/u)] + 
    2*G[1 - mV2/t, t/(s + t + u), 1]*Log[-(mV2/u)] - 
    2*Log[1 - s/mV2]*Log[-(s/t)]*Log[-(mV2/u)] + 2*G[0, 1 - mV2/s, 1]*
     Log[(t + u)/t] - 2*G[0, (-mV2 + s + t + u)/(s + t + u), 1]*
     Log[(t + u)/t] - Log[1 - s/mV2]^2*Log[(t + u)/t] + 
    2*G[0, mV2/s, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    2*G[0, t/(s + t), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*G[0, -((s + t)/u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    2*G[0, -((mV2*t + s*u)/(mV2*u - s*u)), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] - 2*G[RR4E, t/(s + t), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] + 2*G[mV2/s, t/(s + t), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] - 2*G[-((s + t)/u), -(t/u), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] + 2*G[-((mV2*t + s*u)/(mV2*u - s*u)), 
      -(t/u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    2*Log[-(s/t)]*Log[(s + t + u)/(s + t)]*Log[-((-mV2 + s + t + u)/mV2)] + 
    Log[(t + u)/t]*Log[-((-mV2 + s + t + u)/mV2)]^2 - 
    2*G[0, t/(s + t), 1]*Log[1 - u/mV2] + 2*G[0, t/(s + t + u), 1]*
     Log[1 - u/mV2] - 2*G[R1E, t/(s + t + u), 1]*Log[1 - u/mV2] + 
    2*G[RR4E, t/(s + t), 1]*Log[1 - u/mV2] - 2*G[1 - mV2/t, t/(s + t), 1]*
     Log[1 - u/mV2] + 2*G[1 - mV2/t, t/(s + t + u), 1]*Log[1 - u/mV2] - 
    2*G[t/(t + u), t/(s + t + u), 1]*Log[1 - u/mV2] + 
    2*G[(s + t)/(s + t + u), t/(s + t + u), 1]*Log[1 - u/mV2] + 
    2*Log[1 - s/mV2]*Log[-(s/t)]*Log[(mV2*(t + u))/(mV2*t + s*u)] - 
    2*Log[-(s/t)]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(t + u))/(mV2*t + s*u)] + Log[1 - s/mV2]*
     Log[(mV2*(t + u))/(mV2*t + s*u)]^2 - Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(t + u))/(mV2*t + s*u)]^2))/s^3 + 
 (2*t*(2*mV2*Pi^2*s - 6*rt*s + 2*mV2*Pi^2*t - 9*rt*t + Pi^2*s*t + Pi^2*t^2)*
   (s + t + u)*Log[1 - t/mV2]*
   Log[-((t*(-2*mV2 - rt + s + t + u))/(mV2*t + s*u))])/(3*s^3*(s + t)) + 
 (2*t*(2*mV2*Pi^2*s + 6*rt*s + 2*mV2*Pi^2*t + 9*rt*t + Pi^2*s*t + Pi^2*t^2)*
   (s + t + u)*Log[1 - t/mV2]*
   Log[-((t*(-2*mV2 + rt + s + t + u))/(mV2*t + s*u))])/(3*s^3*(s + t)) + 
 ((s + t + u)*(2*mV2*s - s^2 - 2*s*t - 2*t*u)*(2*G[1 - mV2/s, R4E, 1, 1] - 
    2*G[mV2/t, R4E, 1, 1] + 2*G[mV2/t, u/(t + u), 1, 1] + 
    2*G[1 - mV2/u, R4E, 1, 1] - 2*G[1 - mV2/u, u/(t + u), 1, 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), R4E, 1, 1] - 
    2*G[0, R4E, 1]*Log[1 - t/mV2] - Log[1 - t/mV2]*Log[-(t/u)]^2 - 
    2*Log[2]*Log[1 - t/mV2]*Log[-((t*(-2*mV2 - rt + s + t + u))/
        (mV2*t + s*u))] + Log[1 - t/mV2]*
     Log[-((t*(-2*mV2 - rt + s + t + u))/(mV2*t + s*u))]^2 - 
    2*Log[2]*Log[1 - t/mV2]*Log[-((t*(-2*mV2 + rt + s + t + u))/
        (mV2*t + s*u))] + Log[1 - t/mV2]*
     Log[-((t*(-2*mV2 + rt + s + t + u))/(mV2*t + s*u))]^2))/s^3 + 
 (2*Pi^2*u*(2*mV2 + u)*(s + t + u)*(G[1 - mV2/t, -((s + u)/t), 1] - 
    G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1] + 
    Log[(s + t + u)/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*Log[2]*Log[1 - u/mV2] + Log[-(t/u)]*Log[1 - u/mV2] + 
    Log[1 - u/mV2]*Log[-((u*(-2*mV2 - ru + s + t + u))/(s*t + mV2*u))] + 
    Log[1 - u/mV2]*Log[-((u*(-2*mV2 + ru + s + t + u))/(s*t + mV2*u))] - 
    Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)] + 
    Log[1 - u/mV2]*Log[(mV2*(s + t))/(mV2*s + t*u)]))/(3*s^3) + 
 (2*(-2*mV2*r*s + 2*mV2*s^2 + r*s^2 + s^3 - 2*mV2*r*t + 2*mV2*s*t + s^2*t - 
    2*r*t^2 - 2*mV2*r*u + 2*mV2*s*u + s^2*u - 2*r*t*u - 2*r*u^2 + 2*s*u^2 + 
    2*t*u^2 + 2*u^3)*Log[2]*(2*G[0, -(u/(mV2 - u)), 1] - 
    2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1] - Log[mV2/u]^2 - 
    2*Log[mV2/u]*Log[1 - u/mV2] - 2*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(s + t))/(mV2*s + t*u)] + 2*Log[1 - u/mV2]*
     Log[(mV2*(s + t))/(mV2*s + t*u)]))/s^3 + 
 (2*r*(-2*mV2*s + s^2 - 2*mV2*t - 2*t^2 - 2*mV2*u - 2*t*u - 2*u^2)*
   (G[R1E, mV2/t, R1O, 1] + G[R1E, 1 - mV2/u, R1O, 1] + 
    G[1 - mV2/s, RR4x123E, R1O, 1] - G[mV2/t, RR4x123E, R1O, 1] - 
    G[mV2/t, 1 - mV2/u, R1O, 1] - G[1 - mV2/u, mV2/t, R1O, 1] - 
    G[mV2/u, RR4x123E, R1O, 1] - 2*G[mV2/(s + t + u), 0, R1O, 1] + 
    G[mV2/(s + t + u), RR4x123E, R1O, 1] - G[mV2/(s + t + u), mV2/t, R1O, 
     1] - G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, R1O, 1] + 
    2*G[0, 1 - mV2/t, 1]*Log[2] - 2*G[(-mV2 + s + t + u)/(s + t + u), 
      1 - mV2/t, 1]*Log[2] + G[1 - mV2/u, R1O, 1]*Log[-(mV2/t)] + 
    G[RR4x123E, R1O, 1]*Log[1 - t/mV2] + G[1 - mV2/u, R1O, 1]*
     Log[1 - t/mV2] - Log[2]*Log[1 - t/mV2]^2 + 
    G[mV2/t, R1O, 1]*Log[-(mV2/u)] - 2*Log[2]*Log[1 - t/mV2]*Log[-(mV2/u)] + 
    2*G[0, R1O, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    G[RR4x123E, R1O, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    G[mV2/t, R1O, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*G[0, 1 - mV2/t, 1]*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    2*G[0, -(u/(mV2 - u)), 1]*Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    2*G[0, -((s + u)/(mV2 - s - u)), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    2*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + Log[1 - t/mV2]^2*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 2*Log[1 - t/mV2]*Log[-(mV2/u)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    Log[mV2/u]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    Log[mV2/(s + u)]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    2*Log[mV2/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + G[RR4x123E, R1O, 1]*
     Log[1 - u/mV2] + 2*Log[mV2/u]*Log[-((-2*mV2 - r + s + t + u)/mV2)]*
     Log[1 - u/mV2] + 2*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)] - 
    2*Log[-((-2*mV2 - r + s + t + u)/mV2)]*Log[1 - u/mV2]*
     Log[(mV2*(s + t))/(mV2*s + t*u)]))/s^3 - 
 (2*(2*mV2 + u)*(s + t + u)*(2*G[R1E, 1 - mV2/s, s/(s + u), 1] - 
    2*G[R1E, mV2/u, s/(s + u), 1] - 2*G[1 - mV2/s, RR3E, s/(s + u), 1] - 
    2*G[1 - mV2/s, RR4x123E, s/(s + u), 1] + 
    4*G[1 - mV2/s, s/(s + u), s/(s + u), 1] + 2*G[1 - mV2/t, 1, -(s/t), 1] - 
    2*G[1 - mV2/t, RR3E, s/(s + u), 1] + 
    2*G[1 - mV2/t, mV2/u, s/(s + u), 1] + 
    2*G[1 - mV2/t, -((s + u)/t), -(s/t), 1] + 
    2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1, 1] - 
    2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), -(s/t), 1] - 
    2*G[mV2/t, 0, s/(s + u), 1] + 2*G[mV2/t, RR4x123E, s/(s + u), 1] - 
    2*G[mV2/t, 1 - mV2/s, s/(s + u), 1] + 2*G[mV2/u, RR3E, s/(s + u), 1] + 
    2*G[mV2/u, RR4x123E, s/(s + u), 1] - 
    4*G[mV2/u, s/(s + u), s/(s + u), 1] + 
    2*G[mV2/(s + t + u), 0, s/(s + u), 1] - 
    2*G[mV2/(s + t + u), RR4x123E, s/(s + u), 1] + 
    2*G[mV2/(s + t + u), mV2/u, s/(s + u), 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), RR3E, s/(s + u), 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, s/(s + u), 1] + 
    2*G[1 - mV2/s, s/(s + u), 1]*Log[-(mV2/t)] - 2*G[mV2/u, s/(s + u), 1]*
     Log[-(mV2/t)] - 2*G[0, 1 - mV2/u, 1]*Log[(s + t)/s] + 
    2*G[0, (-mV2 + s + t + u)/(s + t + u), 1]*Log[(s + t)/s] + 
    2*G[0, s/(s + u), 1]*Log[1 - t/mV2] - 2*G[RR4x123E, s/(s + u), 1]*
     Log[1 - t/mV2] + 2*G[1 - mV2/s, s/(s + u), 1]*Log[1 - t/mV2] - 
    2*G[1 - mV2/t, -((s + u)/t), 1]*Log[-(u/s)] + 
    2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*Log[-(u/s)] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*Log[-(u/s)] - 
    2*G[0, s/(s + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    2*G[0, -((s + u)/t), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*G[0, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] + 2*G[RR4x123E, s/(s + u), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] - 2*G[mV2/u, s/(s + u), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] + 2*G[-((s + u)/t), -(s/t), 1]*
     Log[-((-mV2 + s + t + u)/mV2)] - 2*G[-((mV2*s + t*u)/(mV2*t - t*u)), 
      -(s/t), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    2*Log[-(u/s)]*Log[(s + t + u)/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)] - 
    Log[(s + t)/s]*Log[-((-mV2 + s + t + u)/mV2)]^2 + 
    2*G[0, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*Log[1 - u/mV2] - 
    2*G[RR3E, s/(s + u), 1]*Log[1 - u/mV2] - 2*G[RR4x123E, s/(s + u), 1]*
     Log[1 - u/mV2] + 2*G[-((mV2*s + t*u)/(mV2*t - t*u)), -(s/t), 1]*
     Log[1 - u/mV2] + 2*Log[-(mV2/t)]*Log[-(u/s)]*Log[1 - u/mV2] + 
    Log[(s + t)/s]*Log[1 - u/mV2]^2 + 2*Log[-(u/s)]*
     Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)] - 
    2*Log[-(u/s)]*Log[1 - u/mV2]*Log[(mV2*(s + t))/(mV2*s + t*u)] + 
    Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)]^2 - 
    Log[1 - u/mV2]*Log[(mV2*(s + t))/(mV2*s + t*u)]^2))/s^2 - 
 (2*(s + t + u)*(-2*mV2*s^3 - 2*mV2*s^2*t + s^3*t + s^2*t^2 - 2*mV2*s^2*u + 
    s^3*u - 2*mV2*s*t*u + 2*s^2*t*u + 2*s*t^2*u + s^2*u^2 + 2*s*t*u^2 + 
    2*t^2*u^2)*(G[1 - mV2/t, (mV2*s + t*u)/(t*u + mV2*(s + u)), 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), (s + t)/(s + t + u), 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), (mV2*s + t*u)/(t*u + mV2*(s + u)), 1] - 
    Log[1 - u/mV2]*Log[-((mV2*u)/(mV2*s + t*u))]))/(s^3*(s + t)*(s + u)) + 
 ((s + t + u)*(2*mV2*s - s^2 - 2*t^2 - 4*s*u - 8*t*u)*
   (-2*G[0, 0, t/(mV2 + t), 1] + 2*G[0, 0, (s + t)/(mV2 + s + t), 1] + 
    G[0, 1 - mV2/t, t/(mV2 + t), 1] - G[0, t/(mV2 + t), 1, 1] + 
    G[0, (s + t)/(mV2 + s + t), 1, 1] - G[0, (-mV2 + s + t + u)/(s + t + u), 
     (s + t)/(mV2 + s + t), 1] + G[0, (-mV2 + s + t + u)/(s + t + u), 
     (s + t)/(s + t + u), 1] + G[1 - mV2/t, 0, t/(mV2 + t), 1] + 
    G[1 - mV2/t, t/(mV2 + t), 1, 1] - G[1 - mV2/t, 
     (mV2*s + t*u)/(t*u + mV2*(s + u)), 1, 1] + 
    G[1 - mV2/t, (mV2*s + t*u)/(t*u + mV2*(s + u)), s/(s + u), 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), 0, (s + t)/(mV2 + s + t), 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), 0, (s + t)/(s + t + u), 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), (s + t)/(mV2 + s + t), 1, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), (s + t)/(s + t + u), s/(s + u), 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), (mV2*s + t*u)/(t*u + mV2*(s + u)), 1, 
     1] - G[(-mV2 + s + t + u)/(s + t + u), (mV2*s + t*u)/
      (t*u + mV2*(s + u)), s/(s + u), 1] + Log[-(mV2/t)]^3/3 + 
    Log[-((s + t)/mV2)]^3/3 - G[0, (mV2*s + t*u)/(t*u + mV2*(s + u)), 1]*
     Log[1 - u/mV2] - G[(mV2*s + t*u)/(t*u + mV2*(s + u)), s/(s + u), 1]*
     Log[1 - u/mV2] - (Log[-((s + t)/mV2)]^2*Log[1 - u/mV2])/2 + 
    (Log[1 - u/mV2]*Log[-((mV2*u)/(mV2*s + t*u))]^2)/2))/s^3 + 
 (2*Pi^2*t*(2*mV2 + t)*(s + t + u)*(G[1 - mV2/u, -((s + t)/u), 1] - 
    G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1] - 
    2*Log[2]*Log[1 - t/mV2] + Log[(s + t + u)/(s + t)]*
     Log[-((-mV2 + s + t + u)/mV2)] + Log[1 - t/mV2]*
     Log[(mV2*(s + u))/(mV2*s + t*u)] - Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(s + u))/(mV2*s + t*u)]))/(3*s^3) + 
 (t*(2*mV2 + t)*(s + t + u)*(-4*G[0, (-mV2 + s + t)/(s + t), 1]*
     G[0, u/(s + t + u), 1] - 4*G[0, s/(s + t), 1]*G[1 - mV2/u, -((s + t)/u), 
      1] + 4*G[0, s/(s + t), 1]*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 
      1] + 4*G[0, s/(s + t), 1]*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 
      1] + 4*G[0, u/(s + t + u), 1]*G[(-mV2 + s + t + u)/(s + t + u), 
      (-mV2 + s + t)/(s + t), 1] + 4*G[0, 0, R1E, mV2/u, 1] - 
    4*G[0, 0, R1E, (s + t)/(s + t + u), 1] - 4*G[0, 0, 1 - mV2/t, 1, 1] - 
    4*G[0, 0, 1 - mV2/t, mV2/u, 1] + 4*G[0, 0, 1 - mV2/t, t/(t + u), 1] - 
    4*G[0, 0, mV2/u, t/(t + u), 1] + 4*G[0, 0, mV2/u, (s + t)/(s + t + u), 
      1] - 4*G[0, 0, mV2/(s + t + u), mV2/u, 1] + 4*G[0, R1E, 0, mV2/u, 1] - 
    4*G[0, R1E, 0, t/(t + u), 1] - 4*G[0, R1E, 0, (s + t)/(s + t + u), 1] + 
    4*G[0, R1E, 1, t/(t + u), 1] - 4*G[0, R1E, 1, (s + t)/(s + t + u), 1] + 
    4*G[0, R1E, mV2/u, R1E, 1] - 4*G[0, R1E, mV2/u, (s + t)/(s + t + u), 1] + 
    4*G[0, R1E, t/(s + t + u), t/(t + u), 1] - 
    4*G[0, R1E, t/(s + t + u), (s + t)/(s + t + u), 1] - 
    4*G[0, R1E, (s + t)/(s + t + u), R1E, 1] - 
    4*G[0, R1E, (s + t)/(s + t + u), t/(t + u), 1] + 
    8*G[0, R1E, (s + t)/(s + t + u), (s + t)/(s + t + u), 1] - 
    4*G[0, 1 - mV2/t, 0, 1, 1] - 4*G[0, 1 - mV2/t, 0, mV2/u, 1] + 
    4*G[0, 1 - mV2/t, 0, t/(t + u), 1] + 4*G[0, 1 - mV2/t, 1, 1, 1] - 
    4*G[0, 1 - mV2/t, 1, R1E, 1] - 4*G[0, 1 - mV2/t, 1, t/(t + u), 1] + 
    4*G[0, 1 - mV2/t, 1, (s + t)/(s + t + u), 1] + 
    4*G[0, 1 - mV2/t, R1E, t/(t + u), 1] - 
    4*G[0, 1 - mV2/t, R1E, (s + t)/(s + t + u), 1] - 
    4*G[0, 1 - mV2/t, mV2/u, R1E, 1] + 
    4*G[0, 1 - mV2/t, mV2/u, (s + t)/(s + t + u), 1] + 
    4*G[0, 1 - mV2/t, t/(t + u), R1E, 1] - 
    4*G[0, 1 - mV2/t, t/(t + u), (s + t)/(s + t + u), 1] - 
    4*G[0, 1 - mV2/t, t/(s + t + u), t/(t + u), 1] + 
    4*G[0, 1 - mV2/t, t/(s + t + u), (s + t)/(s + t + u), 1] - 
    4*G[0, mV2/u, R1E, t/(t + u), 1] + 
    4*G[0, mV2/u, R1E, (s + t)/(s + t + u), 1] - 
    4*G[0, mV2/u, t/(t + u), R1E, 1] + 
    4*G[0, mV2/u, t/(t + u), (s + t)/(s + t + u), 1] + 
    4*G[0, mV2/u, (s + t)/(s + t + u), R1E, 1] + 
    4*G[0, mV2/u, (s + t)/(s + t + u), t/(t + u), 1] - 
    8*G[0, mV2/u, (s + t)/(s + t + u), (s + t)/(s + t + u), 1] - 
    4*G[0, mV2/(s + t + u), 0, mV2/u, 1] + 
    4*G[0, mV2/(s + t + u), 0, (s + t)/(s + t + u), 1] - 
    4*G[0, mV2/(s + t + u), R1E, (s + t)/(s + t + u), 1] - 
    4*G[0, mV2/(s + t + u), mV2/u, R1E, 1] + 
    4*G[0, mV2/(s + t + u), mV2/u, (s + t)/(s + t + u), 1] + 
    4*G[R1E, 0, 0, mV2/u, 1] - 8*G[R1E, 0, 0, t/(t + u), 1] - 
    4*G[R1E, 0, 0, (s + t)/(s + t + u), 1] + 4*G[R1E, 0, 1, t/(t + u), 1] - 
    4*G[R1E, 0, 1, (s + t)/(s + t + u), 1] + 4*G[R1E, 0, mV2/u, R1E, 1] - 
    4*G[R1E, 0, mV2/u, (s + t)/(s + t + u), 1] - 
    4*G[R1E, 0, u/(t + u), 1, 1] + 4*G[R1E, 0, t/(s + t + u), t/(t + u), 1] - 
    4*G[R1E, 0, t/(s + t + u), (s + t)/(s + t + u), 1] - 
    4*G[R1E, 0, (s + t)/(s + t + u), R1E, 1] - 
    4*G[R1E, 0, (s + t)/(s + t + u), t/(t + u), 1] + 
    8*G[R1E, 0, (s + t)/(s + t + u), (s + t)/(s + t + u), 1] + 
    4*G[R1E, 0, u/(s + t + u), 1, 1] + 4*G[R1E, 1, 0, t/(t + u), 1] - 
    4*G[R1E, 1, 0, (s + t)/(s + t + u), 1] + 4*G[R1E, 1, u/(t + u), 1, 1] + 
    4*G[R1E, 1 - mV2/s, R2x123E, 1, 1] - 
    4*G[R1E, 1 - mV2/s, s/(s + t), 1, 1] + 4*G[R1E, mV2/t, R1E, 1, 1] - 
    4*G[R1E, mV2/t, R2x123E, 1, 1] + 4*G[R1E, mV2/t, s/(s + t), 1, 1] - 
    4*G[R1E, mV2/t, (s + u)/(s + t + u), 1, 1] - 
    4*G[R1E, mV2/(s + t), 0, 1, 1] - 4*G[R1E, mV2/(s + t), R1E, 1, 1] + 
    4*G[R1E, mV2/(s + t), R2x123E, 1, 1] + 
    4*G[R1E, mV2/(s + t), u/(s + t + u), 1, 1] + 4*G[R1E, mV2/u, 0, R1E, 1] - 
    4*G[R1E, mV2/u, 0, (s + t)/(s + t + u), 1] + 
    4*G[R1E, t/(s + t + u), 0, t/(t + u), 1] - 
    4*G[R1E, t/(s + t + u), 0, (s + t)/(s + t + u), 1] - 
    4*G[R1E, (s + t)/(s + t + u), 0, 1, 1] - 
    4*G[R1E, (s + t)/(s + t + u), 0, R1E, 1] - 
    4*G[R1E, (s + t)/(s + t + u), 0, t/(t + u), 1] + 
    8*G[R1E, (s + t)/(s + t + u), 0, (s + t)/(s + t + u), 1] - 
    4*G[R1E, u/(s + t + u), 1, 1, 1] + 4*G[R1E, u/(s + t + u), R1E, 1, 1] + 
    4*G[R1E, u/(s + t + u), u/(t + u), 1, 1] - 
    4*G[R1E, u/(s + t + u), u/(s + t + u), 1, 1] - 
    4*G[R1E, u/(s + t + u), (s + u)/(s + t + u), 1, 1] - 
    4*G[R1E, (s + u)/(s + t + u), u/(t + u), 1, 1] + 
    4*G[1 - mV2/s, R1E, R2x123E, 1, 1] + 4*G[1 - mV2/s, R4E, 1, 1, 1] - 
    4*G[1 - mV2/s, R4E, R2x123E, 1, 1] + 
    4*G[1 - mV2/s, R4E, s/(s + t), 1, 1] - 
    4*G[1 - mV2/s, RR4x123E, R2x123E, 1, 1] + 
    4*G[1 - mV2/s, RR4x123E, s/(s + t), 1, 1] + 
    8*G[1 - mV2/s, s/(s + t), R2x123E, 1, 1] - 
    8*G[1 - mV2/s, s/(s + t), s/(s + t), 1, 1] - 4*G[1 - mV2/t, 0, 0, 1, 1] - 
    4*G[1 - mV2/t, 0, 0, mV2/u, 1] + 4*G[1 - mV2/t, 0, 0, t/(t + u), 1] + 
    4*G[1 - mV2/t, 0, 1, 1, 1] - 4*G[1 - mV2/t, 0, 1, R1E, 1] - 
    4*G[1 - mV2/t, 0, 1, t/(t + u), 1] + 
    4*G[1 - mV2/t, 0, 1, (s + t)/(s + t + u), 1] + 
    4*G[1 - mV2/t, 0, R1E, t/(t + u), 1] - 
    4*G[1 - mV2/t, 0, R1E, (s + t)/(s + t + u), 1] - 
    4*G[1 - mV2/t, 0, mV2/u, R1E, 1] + 
    4*G[1 - mV2/t, 0, mV2/u, (s + t)/(s + t + u), 1] + 
    4*G[1 - mV2/t, 0, t/(t + u), R1E, 1] - 
    4*G[1 - mV2/t, 0, t/(t + u), (s + t)/(s + t + u), 1] - 
    4*G[1 - mV2/t, 0, t/(s + t + u), t/(t + u), 1] + 
    4*G[1 - mV2/t, 0, t/(s + t + u), (s + t)/(s + t + u), 1] - 
    4*G[1 - mV2/t, 1, 0, R1E, 1] - 4*G[1 - mV2/t, 1, 0, t/(t + u), 1] + 
    4*G[1 - mV2/t, 1, 0, (s + t)/(s + t + u), 1] + 
    4*G[1 - mV2/t, R1E, 0, t/(t + u), 1] - 
    4*G[1 - mV2/t, R1E, 0, (s + t)/(s + t + u), 1] - 
    4*G[1 - mV2/t, mV2/u, 0, R1E, 1] + 
    4*G[1 - mV2/t, mV2/u, 0, (s + t)/(s + t + u), 1] + 
    4*G[1 - mV2/t, t/(t + u), 0, R1E, 1] - 
    4*G[1 - mV2/t, t/(t + u), 0, (s + t)/(s + t + u), 1] - 
    4*G[1 - mV2/t, t/(s + t + u), 0, t/(t + u), 1] + 
    4*G[1 - mV2/t, t/(s + t + u), 0, (s + t)/(s + t + u), 1] + 
    4*G[mV2/t, 0, u/(t + u), 1, 1] - 4*G[mV2/t, 0, (s + u)/(s + t + u), 1, 
      1] + 4*G[mV2/t, R1E, 1, 1, 1] - 4*G[mV2/t, R1E, R2x123E, 1, 1] - 
    4*G[mV2/t, R1E, u/(t + u), 1, 1] + 4*G[mV2/t, R1E, (s + u)/(s + t + u), 
      1, 1] - 4*G[mV2/t, R4E, 1, 1, 1] + 4*G[mV2/t, R4E, R2x123E, 1, 1] - 
    4*G[mV2/t, R4E, s/(s + t), 1, 1] + 4*G[mV2/t, RR4x123E, R2x123E, 1, 1] - 
    4*G[mV2/t, RR4x123E, s/(s + t), 1, 1] - 
    8*G[mV2/t, s/(s + t), R2x123E, 1, 1] + 
    8*G[mV2/t, s/(s + t), s/(s + t), 1, 1] + 4*G[mV2/t, u/(t + u), 1, 1, 1] - 
    4*G[mV2/t, u/(t + u), R1E, 1, 1] + 
    4*G[mV2/t, u/(t + u), (s + u)/(s + t + u), 1, 1] + 
    4*G[mV2/t, (s + u)/(s + t + u), u/(t + u), 1, 1] - 
    4*G[1 - mV2/u, 1, s/(s + t), 1, 1] - 4*G[1 - mV2/u, 1, u/(t + u), 1, 1] + 
    4*G[1 - mV2/u, 1, (s + u)/(s + t + u), 1, 1] - 
    4*G[1 - mV2/u, R1E, 0, 1, 1] - 4*G[1 - mV2/u, R1E, 1, 1, 1] + 
    4*G[1 - mV2/u, R1E, R2x123E, 1, 1] + 
    4*G[1 - mV2/u, R1E, u/(t + u), 1, 1] - 
    4*G[1 - mV2/u, R1E, (s + u)/(s + t + u), 1, 1] + 
    4*G[1 - mV2/u, R4E, 1, 1, 1] - 4*G[1 - mV2/u, R4E, R2x123E, 1, 1] + 
    4*G[1 - mV2/u, R4E, s/(s + t), 1, 1] - 4*G[1 - mV2/u, mV2/t, R1E, 1, 1] + 
    4*G[1 - mV2/u, mV2/t, R2x123E, 1, 1] - 
    4*G[1 - mV2/u, mV2/t, s/(s + t), 1, 1] + 
    4*G[1 - mV2/u, mV2/t, (s + u)/(s + t + u), 1, 1] + 
    4*G[1 - mV2/u, mV2/(s + t), 0, 1, 1] + 
    4*G[1 - mV2/u, mV2/(s + t), R1E, 1, 1] - 
    4*G[1 - mV2/u, mV2/(s + t), R2x123E, 1, 1] - 
    4*G[1 - mV2/u, mV2/(s + t), u/(s + t + u), 1, 1] - 
    4*G[1 - mV2/u, u/(t + u), 1, 1, 1] + 
    4*G[1 - mV2/u, u/(t + u), R1E, 1, 1] - 
    4*G[1 - mV2/u, u/(t + u), (s + u)/(s + t + u), 1, 1] + 
    4*G[1 - mV2/u, u/(s + t + u), 1, 1, 1] - 
    4*G[1 - mV2/u, u/(s + t + u), R1E, 1, 1] - 
    4*G[1 - mV2/u, u/(s + t + u), u/(t + u), 1, 1] + 
    4*G[1 - mV2/u, u/(s + t + u), u/(s + t + u), 1, 1] + 
    4*G[1 - mV2/u, u/(s + t + u), (s + u)/(s + t + u), 1, 1] + 
    4*G[mV2/u, 0, 0, t/(t + u), 1] - 4*G[mV2/u, 0, 0, (s + t)/(s + t + u), 
      1] - 4*G[mV2/u, 0, R1E, t/(t + u), 1] + 
    4*G[mV2/u, 0, R1E, (s + t)/(s + t + u), 1] - 
    8*G[mV2/u, 0, R2x123E, 1, 1] + 4*G[mV2/u, 0, s/(s + t), 1, 1] - 
    4*G[mV2/u, 0, t/(t + u), R1E, 1] + 
    4*G[mV2/u, 0, t/(t + u), (s + t)/(s + t + u), 1] + 
    4*G[mV2/u, 0, (s + t)/(s + t + u), R1E, 1] + 
    4*G[mV2/u, 0, (s + t)/(s + t + u), t/(t + u), 1] - 
    8*G[mV2/u, 0, (s + t)/(s + t + u), (s + t)/(s + t + u), 1] - 
    4*G[mV2/u, R1E, 0, 1, 1] - 4*G[mV2/u, R1E, 0, t/(t + u), 1] + 
    4*G[mV2/u, R1E, 0, (s + t)/(s + t + u), 1] + 
    4*G[mV2/u, RR4x123E, R2x123E, 1, 1] - 
    4*G[mV2/u, RR4x123E, s/(s + t), 1, 1] - 
    4*G[mV2/u, 1 - mV2/s, R2x123E, 1, 1] + 
    4*G[mV2/u, 1 - mV2/s, s/(s + t), 1, 1] - 
    4*G[mV2/u, t/(t + u), 0, R1E, 1] + 
    4*G[mV2/u, t/(t + u), 0, (s + t)/(s + t + u), 1] + 
    4*G[mV2/u, (s + t)/(s + t + u), 0, 1, 1] + 
    4*G[mV2/u, (s + t)/(s + t + u), 0, R1E, 1] + 
    4*G[mV2/u, (s + t)/(s + t + u), 0, t/(t + u), 1] - 
    8*G[mV2/u, (s + t)/(s + t + u), 0, (s + t)/(s + t + u), 1] - 
    4*G[mV2/(s + t + u), 0, 0, mV2/u, 1] + 
    8*G[mV2/(s + t + u), 0, 0, (s + t)/(s + t + u), 1] - 
    4*G[mV2/(s + t + u), 0, R1E, (s + t)/(s + t + u), 1] + 
    8*G[mV2/(s + t + u), 0, R2x123E, 1, 1] - 
    4*G[mV2/(s + t + u), 0, s/(s + t), 1, 1] - 
    4*G[mV2/(s + t + u), 0, mV2/u, R1E, 1] + 
    4*G[mV2/(s + t + u), 0, mV2/u, (s + t)/(s + t + u), 1] - 
    4*G[mV2/(s + t + u), 0, u/(s + t + u), 1, 1] + 
    4*G[mV2/(s + t + u), 0, (s + u)/(s + t + u), 1, 1] - 
    4*G[mV2/(s + t + u), R1E, 0, (s + t)/(s + t + u), 1] + 
    4*G[mV2/(s + t + u), R1E, u/(s + t + u), 1, 1] - 
    4*G[mV2/(s + t + u), R1E, (s + u)/(s + t + u), 1, 1] - 
    4*G[mV2/(s + t + u), RR4x123E, R2x123E, 1, 1] + 
    4*G[mV2/(s + t + u), RR4x123E, s/(s + t), 1, 1] - 
    4*G[mV2/(s + t + u), mV2/t, R1E, 1, 1] + 
    4*G[mV2/(s + t + u), mV2/t, R2x123E, 1, 1] - 
    4*G[mV2/(s + t + u), mV2/t, s/(s + t), 1, 1] + 
    4*G[mV2/(s + t + u), mV2/t, (s + u)/(s + t + u), 1, 1] + 
    4*G[mV2/(s + t + u), mV2/(s + t), 0, 1, 1] + 
    4*G[mV2/(s + t + u), mV2/(s + t), R1E, 1, 1] - 
    4*G[mV2/(s + t + u), mV2/(s + t), R2x123E, 1, 1] - 
    4*G[mV2/(s + t + u), mV2/(s + t), u/(s + t + u), 1, 1] - 
    4*G[mV2/(s + t + u), mV2/u, 0, R1E, 1] + 
    4*G[mV2/(s + t + u), mV2/u, 0, (s + t)/(s + t + u), 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1, s/(s + t), 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), R1E, R2x123E, 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), R4E, 1, 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), R4E, R2x123E, 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), R4E, s/(s + t), 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, R2x123E, 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, s/(s + t), 1, 1] + 
    2*G[0, u/(s + t + u), 1]*Log[mV2/(mV2 - s - t)]^2 + 
    4*G[0, 0, mV2/u, 1]*Log[-(mV2/t)] - 4*G[0, R1E, 1, 1]*Log[-(mV2/t)] + 
    4*G[0, R1E, (s + t)/(s + t + u), 1]*Log[-(mV2/t)] + 
    4*G[0, mV2/u, R1E, 1]*Log[-(mV2/t)] - 
    4*G[0, mV2/u, (s + t)/(s + t + u), 1]*Log[-(mV2/t)] + 
    4*G[R1E, 0, (s + t)/(s + t + u), 1]*Log[-(mV2/t)] + 
    4*G[mV2/u, 0, R1E, 1]*Log[-(mV2/t)] - 
    4*G[mV2/u, 0, (s + t)/(s + t + u), 1]*Log[-(mV2/t)] + 
    2*G[1 - mV2/u, -((s + t)/u), 1]*Log[-(s/t)]^2 - 
    2*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1]*Log[-(s/t)]^2 - 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*Log[-(s/t)]^2 + 
    4*G[0, 0, R1E, 1]*Log[1 - t/mV2] - 4*G[0, 0, R4E, 1]*Log[1 - t/mV2] - 
    4*G[0, R4E, 1, 1]*Log[1 - t/mV2] - 4*G[0, s/(s + t), 1, 1]*
     Log[1 - t/mV2] + 8*G[0, s/(s + t), s/(s + t), 1]*Log[1 - t/mV2] + 
    8*G[0, (s + u)/(s + t + u), 1, 1]*Log[1 - t/mV2] + 
    4*G[R1E, R2x123E, 1, 1]*Log[1 - t/mV2] + 4*G[R1E, u/(t + u), 1, 1]*
     Log[1 - t/mV2] - 4*G[R1E, (s + u)/(s + t + u), 1, 1]*Log[1 - t/mV2] - 
    4*G[R4E, R2x123E, 1, 1]*Log[1 - t/mV2] + 4*G[R4E, s/(s + t), 1, 1]*
     Log[1 - t/mV2] - 4*G[RR4x123E, R2x123E, 1, 1]*Log[1 - t/mV2] + 
    4*G[RR4x123E, s/(s + t), 1, 1]*Log[1 - t/mV2] + 
    8*G[s/(s + t), 0, s/(s + t), 1]*Log[1 - t/mV2] + 
    8*G[s/(s + t), R2x123E, 1, 1]*Log[1 - t/mV2] + 
    4*G[u/(t + u), R1E, 1, 1]*Log[1 - t/mV2] - 
    4*G[u/(t + u), (s + u)/(s + t + u), 1, 1]*Log[1 - t/mV2] - 
    4*G[(s + u)/(s + t + u), u/(t + u), 1, 1]*Log[1 - t/mV2] - 
    (4*Log[2]^3*Log[1 - t/mV2])/3 + 4*G[0, 1 - mV2/t, 1]*Log[2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + 4*G[0, -(t/(mV2 - t)), 1]*Log[2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] - 4*G[0, -((s + t)/(mV2 - s - t)), 1]*
     Log[2]*Log[2 + ((-1 + rst)*(s + t))/mV2] - 
    4*G[0, (-mV2 + s + t)/(s + t), 1]*Log[2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + 
    4*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1]*Log[2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] - 
    4*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1]*Log[2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*Log[2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1]*Log[2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + 2*Log[2]*Log[mV2/(mV2 - s - t)]^2*
     Log[2 + ((-1 + rst)*(s + t))/mV2] - 2*Log[2]*Log[mV2/t]^2*
     Log[2 + ((-1 + rst)*(s + t))/mV2] + 2*Log[2]*Log[mV2/(s + t)]^2*
     Log[2 + ((-1 + rst)*(s + t))/mV2] - 4*Log[2]*Log[mV2/t]*Log[1 - t/mV2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2] - 2*Log[2]*Log[1 - t/mV2]^2*
     Log[2 + ((-1 + rst)*(s + t))/mV2] - 2*G[0, 1 - mV2/t, 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2]^2 - 2*G[0, -(t/(mV2 - t)), 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2]^2 + 
    2*G[0, -((s + t)/(mV2 - s - t)), 1]*Log[2 + ((-1 + rst)*(s + t))/mV2]^2 + 
    2*G[0, (-mV2 + s + t)/(s + t), 1]*Log[2 + ((-1 + rst)*(s + t))/mV2]^2 - 
    2*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2]^2 + 
    2*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2]^2 + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2]^2 - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1]*
     Log[2 + ((-1 + rst)*(s + t))/mV2]^2 - Log[mV2/(mV2 - s - t)]^2*
     Log[2 + ((-1 + rst)*(s + t))/mV2]^2 + 
    Log[mV2/t]^2*Log[2 + ((-1 + rst)*(s + t))/mV2]^2 - 
    Log[mV2/(s + t)]^2*Log[2 + ((-1 + rst)*(s + t))/mV2]^2 + 
    2*Log[mV2/t]*Log[1 - t/mV2]*Log[2 + ((-1 + rst)*(s + t))/mV2]^2 + 
    Log[1 - t/mV2]^2*Log[2 + ((-1 + rst)*(s + t))/mV2]^2 + 
    4*G[0, 1 - mV2/t, 1]*Log[2]*Log[2 - ((1 + rst)*(s + t))/mV2] + 
    4*G[0, -(t/(mV2 - t)), 1]*Log[2]*Log[2 - ((1 + rst)*(s + t))/mV2] - 
    4*G[0, -((s + t)/(mV2 - s - t)), 1]*Log[2]*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 4*G[0, (-mV2 + s + t)/(s + t), 1]*
     Log[2]*Log[2 - ((1 + rst)*(s + t))/mV2] + 
    4*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1]*Log[2]*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 
    4*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1]*Log[2]*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*Log[2]*
     Log[2 - ((1 + rst)*(s + t))/mV2] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1]*Log[2]*
     Log[2 - ((1 + rst)*(s + t))/mV2] + 2*Log[2]*Log[mV2/(mV2 - s - t)]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 2*Log[2]*Log[mV2/t]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2] + 2*Log[2]*Log[mV2/(s + t)]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 4*Log[2]*Log[mV2/t]*Log[1 - t/mV2]*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 2*Log[2]*Log[1 - t/mV2]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2] - 2*G[0, 1 - mV2/t, 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 - 2*G[0, -(t/(mV2 - t)), 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 + 2*G[0, -((s + t)/(mV2 - s - t)), 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 + 2*G[0, (-mV2 + s + t)/(s + t), 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 - 
    2*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 + 
    2*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 - Log[mV2/(mV2 - s - t)]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 + Log[mV2/t]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 - Log[mV2/(s + t)]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 + 2*Log[mV2/t]*Log[1 - t/mV2]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 + Log[1 - t/mV2]^2*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2 - 4*G[R1E, u/(s + t + u), 1, 1]*
     Log[-(mV2/u)] + 4*G[R1E, (s + u)/(s + t + u), 1, 1]*Log[-(mV2/u)] + 
    4*G[1 - mV2/s, R2x123E, 1, 1]*Log[-(mV2/u)] - 
    4*G[1 - mV2/s, s/(s + t), 1, 1]*Log[-(mV2/u)] + 
    4*G[mV2/t, R1E, 1, 1]*Log[-(mV2/u)] - 4*G[mV2/t, R2x123E, 1, 1]*
     Log[-(mV2/u)] + 4*G[mV2/t, s/(s + t), 1, 1]*Log[-(mV2/u)] - 
    4*G[mV2/t, (s + u)/(s + t + u), 1, 1]*Log[-(mV2/u)] - 
    4*G[mV2/(s + t), 0, 1, 1]*Log[-(mV2/u)] - 4*G[mV2/(s + t), R1E, 1, 1]*
     Log[-(mV2/u)] + 4*G[mV2/(s + t), R2x123E, 1, 1]*Log[-(mV2/u)] + 
    4*G[mV2/(s + t), u/(s + t + u), 1, 1]*Log[-(mV2/u)] - 
    4*G[0, u/(s + t + u), 1]*Log[mV2/(mV2 - s - t)]*Log[-(mV2/u)] + 
    4*G[0, s/(s + t), 1]*Log[1 - t/mV2]*Log[-(mV2/u)] - 
    2*Log[-(s/t)]^2*Log[1 - t/mV2]*Log[-(mV2/u)] - 
    4*Log[2]*Log[mV2/(mV2 - s - t)]*Log[2 + ((-1 + rst)*(s + t))/mV2]*
     Log[-(mV2/u)] - 4*Log[2]*Log[1 - t/mV2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2]*Log[-(mV2/u)] + 
    2*Log[mV2/(mV2 - s - t)]*Log[2 + ((-1 + rst)*(s + t))/mV2]^2*
     Log[-(mV2/u)] + 2*Log[1 - t/mV2]*Log[2 + ((-1 + rst)*(s + t))/mV2]^2*
     Log[-(mV2/u)] - 4*Log[2]*Log[mV2/(mV2 - s - t)]*
     Log[2 - ((1 + rst)*(s + t))/mV2]*Log[-(mV2/u)] - 
    4*Log[2]*Log[1 - t/mV2]*Log[2 - ((1 + rst)*(s + t))/mV2]*Log[-(mV2/u)] + 
    2*Log[mV2/(mV2 - s - t)]*Log[2 - ((1 + rst)*(s + t))/mV2]^2*
     Log[-(mV2/u)] + 2*Log[1 - t/mV2]*Log[2 - ((1 + rst)*(s + t))/mV2]^2*
     Log[-(mV2/u)] - 2*G[0, 1 - mV2/t, 1]*Log[-(t/u)]^2 + 
    Log[1 - t/mV2]^2*Log[-(t/u)]^2 - (2*Log[1 - t/mV2]*Log[-(t/u)]^3)/3 + 
    2*G[0, (-mV2 + s + t)/(s + t), 1]*Log[-((s + t)/u)]^2 - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1]*
     Log[-((s + t)/u)]^2 - Log[mV2/(mV2 - s - t)]^2*Log[-((s + t)/u)]^2 + 
    2*Log[mV2/(mV2 - s - t)]*Log[-(mV2/u)]*Log[-((s + t)/u)]^2 + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*Log[-(t/(s + u))]^2 + 
    2*Log[1 - t/mV2]*Log[-(mV2/u)]*Log[-(t/(s + u))]^2 + 
    4*G[0, 0, mV2/u, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    8*G[0, 0, (s + t)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[0, R1E, (s + t)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    8*G[0, R2x123E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[0, s/(s + t), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[0, mV2/u, R1E, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[0, mV2/u, (s + t)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[0, u/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[0, (s + u)/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[R1E, 0, (s + t)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[R1E, u/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[R1E, (s + u)/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[RR4x123E, R2x123E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[RR4x123E, s/(s + t), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/t, R1E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/t, R2x123E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/t, s/(s + t), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/t, (s + u)/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/(s + t), 0, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/(s + t), R1E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/(s + t), R2x123E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/(s + t), u/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/u, 0, R1E, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/u, 0, (s + t)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*Log[2]*Log[mV2/(s + t)]*Log[2 + ((-1 + rst)*(s + t))/mV2]*
     Log[-((-mV2 + s + t + u)/mV2)] - 2*Log[mV2/(s + t)]*
     Log[2 + ((-1 + rst)*(s + t))/mV2]^2*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*Log[2]*Log[mV2/(s + t)]*Log[2 - ((1 + rst)*(s + t))/mV2]*
     Log[-((-mV2 + s + t + u)/mV2)] - 2*Log[mV2/(s + t)]*
     Log[2 - ((1 + rst)*(s + t))/mV2]^2*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[0, s/(s + t), 1]*Log[(s + t + u)/(s + t)]*
     Log[-((-mV2 + s + t + u)/mV2)] + 2*Log[-(s/t)]^2*
     Log[(s + t + u)/(s + t)]*Log[-((-mV2 + s + t + u)/mV2)] - 
    8*G[0, 1 - mV2/t, 1]*Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    8*G[0, -(t/(mV2 - t)), 1]*Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    8*G[0, -((s + t)/(mV2 - s - t)), 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 8*G[0, (-mV2 + s + t)/(s + t), 1]*
     Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    8*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    8*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    8*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    8*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] - 4*Log[2]*Log[mV2/(mV2 - s - t)]^2*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 4*Log[2]*Log[mV2/t]^2*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] - 4*Log[2]*Log[mV2/(s + t)]^2*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 8*Log[2]*Log[mV2/t]*
     Log[1 - t/mV2]*Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    4*Log[2]*Log[1 - t/mV2]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    8*Log[2]*Log[mV2/(mV2 - s - t)]*Log[-(mV2/u)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 8*Log[2]*Log[1 - t/mV2]*
     Log[-(mV2/u)]*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    8*Log[2]*Log[mV2/(s + t)]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 4*G[0, 1 - mV2/t, 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 4*G[0, -(t/(mV2 - t)), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    4*G[0, -((s + t)/(mV2 - s - t)), 1]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^
      2 - 4*G[0, (-mV2 + s + t)/(s + t), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    4*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    4*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 2*Log[mV2/(mV2 - s - t)]^2*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    2*Log[mV2/t]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    2*Log[mV2/(s + t)]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    4*Log[mV2/t]*Log[1 - t/mV2]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    2*Log[1 - t/mV2]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    4*Log[mV2/(mV2 - s - t)]*Log[-(mV2/u)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 4*Log[1 - t/mV2]*Log[-(mV2/u)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 4*Log[mV2/(s + t)]*
     Log[-((-mV2 + s + t + u)/mV2)]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    4*G[0, R1E, t/(t + u), 1]*Log[1 - u/mV2] - 
    4*G[0, R1E, (s + t)/(s + t + u), 1]*Log[1 - u/mV2] + 
    8*G[0, R2x123E, 1, 1]*Log[1 - u/mV2] - 4*G[0, s/(s + t), 1, 1]*
     Log[1 - u/mV2] + 4*G[0, t/(t + u), R1E, 1]*Log[1 - u/mV2] - 
    4*G[0, t/(t + u), (s + t)/(s + t + u), 1]*Log[1 - u/mV2] - 
    4*G[0, (s + t)/(s + t + u), R1E, 1]*Log[1 - u/mV2] - 
    4*G[0, (s + t)/(s + t + u), t/(t + u), 1]*Log[1 - u/mV2] + 
    4*G[R1E, 0, 1, 1]*Log[1 - u/mV2] + 4*G[R1E, 0, t/(t + u), 1]*
     Log[1 - u/mV2] - 4*G[R1E, 0, (s + t)/(s + t + u), 1]*Log[1 - u/mV2] - 
    4*G[RR4x123E, R2x123E, 1, 1]*Log[1 - u/mV2] + 
    4*G[RR4x123E, s/(s + t), 1, 1]*Log[1 - u/mV2] + 
    4*G[1 - mV2/s, R2x123E, 1, 1]*Log[1 - u/mV2] - 
    4*G[1 - mV2/s, s/(s + t), 1, 1]*Log[1 - u/mV2] + 
    4*G[t/(t + u), 0, R1E, 1]*Log[1 - u/mV2] - 
    4*G[t/(t + u), 0, (s + t)/(s + t + u), 1]*Log[1 - u/mV2] - 
    4*G[(s + t)/(s + t + u), 0, R1E, 1]*Log[1 - u/mV2] - 
    4*G[(s + t)/(s + t + u), 0, t/(t + u), 1]*Log[1 - u/mV2] + 
    2*Log[2]^2*Log[1 - t/mV2]*Log[-((t*(-2*mV2 - rt + s + t + u))/
        (mV2*t + s*u))] - 2*Log[2]*Log[1 - t/mV2]*
     Log[-((t*(-2*mV2 - rt + s + t + u))/(mV2*t + s*u))]^2 + 
    (2*Log[1 - t/mV2]*Log[-((t*(-2*mV2 - rt + s + t + u))/(mV2*t + s*u))]^3)/
     3 + 2*Log[2]^2*Log[1 - t/mV2]*
     Log[-((t*(-2*mV2 + rt + s + t + u))/(mV2*t + s*u))] - 
    2*Log[2]*Log[1 - t/mV2]*
     Log[-((t*(-2*mV2 + rt + s + t + u))/(mV2*t + s*u))]^2 + 
    (2*Log[1 - t/mV2]*Log[-((t*(-2*mV2 + rt + s + t + u))/(mV2*t + s*u))]^3)/
     3 - 4*G[0, s/(s + t), 1]*Log[1 - t/mV2]*
     Log[(mV2*(s + u))/(mV2*s + t*u)] + 2*Log[-(s/t)]^2*Log[1 - t/mV2]*
     Log[(mV2*(s + u))/(mV2*s + t*u)] + 4*Log[2]*Log[1 - t/mV2]*
     Log[2 + ((-1 + rst)*(s + t))/mV2]*Log[(mV2*(s + u))/(mV2*s + t*u)] - 
    2*Log[1 - t/mV2]*Log[2 + ((-1 + rst)*(s + t))/mV2]^2*
     Log[(mV2*(s + u))/(mV2*s + t*u)] + 4*Log[2]*Log[1 - t/mV2]*
     Log[2 - ((1 + rst)*(s + t))/mV2]*Log[(mV2*(s + u))/(mV2*s + t*u)] - 
    2*Log[1 - t/mV2]*Log[2 - ((1 + rst)*(s + t))/mV2]^2*
     Log[(mV2*(s + u))/(mV2*s + t*u)] + 4*G[0, s/(s + t), 1]*
     Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + u))/(mV2*s + t*u)] - 
    2*Log[-(s/t)]^2*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(s + u))/(mV2*s + t*u)] - 
    4*Log[2]*Log[2 + ((-1 + rst)*(s + t))/mV2]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(s + u))/(mV2*s + t*u)] + 2*Log[2 + ((-1 + rst)*(s + t))/mV2]^2*
     Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + u))/(mV2*s + t*u)] - 
    4*Log[2]*Log[2 - ((1 + rst)*(s + t))/mV2]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(s + u))/(mV2*s + t*u)] + 2*Log[2 - ((1 + rst)*(s + t))/mV2]^2*
     Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + u))/(mV2*s + t*u)] - 
    8*Log[2]*Log[1 - t/mV2]*Log[-((-2*mV2 - r + s + t + u)/mV2)]*
     Log[(mV2*(s + u))/(mV2*s + t*u)] + 
    8*Log[2]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]*Log[(mV2*(s + u))/(mV2*s + t*u)] + 
    4*Log[1 - t/mV2]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2*
     Log[(mV2*(s + u))/(mV2*s + t*u)] - 4*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2*
     Log[(mV2*(s + u))/(mV2*s + t*u)] - 2*G[0, R1E, 1]*
     (2*G[0, -(t/(mV2 - t)), 1] - 2*G[0, -((s + t)/(mV2 - s - t)), 1] - 
      2*G[0, (-mV2 + s + t)/(s + t), 1] + 
      2*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1] - 
      2*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1] + 
      2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1] + 
      Log[mV2/(mV2 - s - t)]^2 - Log[mV2/t]^2 + Log[mV2/(s + t)]^2 - 
      2*Log[mV2/t]*Log[1 - t/mV2] - 2*Log[mV2/(mV2 - s - t)]*Log[-(mV2/u)] + 
      2*Log[mV2/(s + t)]*Log[-((-mV2 + s + t + u)/mV2)] + 
      2*Log[1 - t/mV2]*Log[(mV2*(s + u))/(mV2*s + t*u)] - 
      2*Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + u))/(mV2*s + t*u)]) + 
    2*G[0, R2x123E, 1]*(2*G[0, 1 - mV2/t, 1] + 2*G[0, -(t/(mV2 - t)), 1] - 
      2*G[0, -((s + t)/(mV2 - s - t)), 1] - 
      2*G[0, (-mV2 + s + t)/(s + t), 1] + 
      2*G[1 - mV2/u, -((s + t)/(mV2 - s - t)), 1] - 
      2*G[1 - mV2/u, -((mV2*s + t*u)/(mV2*u - t*u)), 1] - 
      2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/t, 1] + 
      2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + t)/(s + t), 1] + 
      Log[mV2/(mV2 - s - t)]^2 - Log[mV2/t]^2 + Log[mV2/(s + t)]^2 - 
      2*Log[mV2/t]*Log[1 - t/mV2] - Log[1 - t/mV2]^2 - 
      2*Log[mV2/(mV2 - s - t)]*Log[-(mV2/u)] - 2*Log[1 - t/mV2]*
       Log[-(mV2/u)] + 2*Log[mV2/(s + t)]*Log[-((-mV2 + s + t + u)/mV2)] + 
      2*Log[1 - t/mV2]*Log[(mV2*(s + u))/(mV2*s + t*u)] - 
      2*Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + u))/(mV2*s + t*u)])))/
  s^3 - (2*rs*(s + t + u)*(s*t + s*u + 2*t*u)*(G[mV2/s, R4x123O, 1] - 
    G[1 - mV2/t, R4x123O, 1] - G[1 - mV2/u, R4x123O, 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), R4x123O, 1] + 
    Log[1 - s/mV2]*Log[-((s*(-2*mV2 - rs + s + t + u))/(mV2*s + t*u))] - 
    Log[1 - s/mV2]*Log[-((s*(-2*mV2 + rs + s + t + u))/(mV2*s + t*u))]))/
  (s^2*(s + t)*(s + u)) + 
 (Pi^2*(s + t + u)*(2*mV2*s^2 + 2*mV2*rsu*s^2 + s^3 - rsu*s^3 + 2*mV2*s*u + 
    3*s^2*u - rsu*s^2*u + 3*s*u^2 + u^3)*Log[2 + ((-1 + rsu)*(s + u))/mV2])/
  (3*s^2*(s + u)^2) + (u*(s + t + u)*(2*mV2*s^2 + 6*mV2*rsu*s^2 - s^3 - 
    rsu*s^3 + 2*mV2*s*u + 6*mV2*rsu*s*u + rsu*s^2*u + 2*mV2*rsu*u^2 + 
    3*s*u^2 + 4*rsu*s*u^2 + 2*u^3 + 2*rsu*u^3)*
   (2*G[0, -((s + u)/(mV2 - s - u)), 1] + 2*G[0, (-mV2 + s + u)/(s + u), 1] - 
    2*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1] - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1] + 
    2*Log[-(mV2/t)]*Log[mV2/(mV2 - s - u)] - Log[mV2/(mV2 - s - u)]^2 - 
    Log[mV2/(s + u)]^2 - 2*Log[mV2/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)])*
   Log[2 + ((-1 + rsu)*(s + u))/mV2])/(s^3*(s + u)^2) - 
 (2*(s + t + u)*(2*mV2*s^2 + 2*mV2*rsu*s^2 + s^3 - rsu*s^3 + 2*mV2*s*u + 
    3*s^2*u - rsu*s^2*u + 3*s*u^2 + u^3)*(G[1 - mV2/t, -((s + u)/t), 1] + 
    Log[(s + t + u)/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)])*
   Log[2 + ((-1 + rsu)*(s + u))/mV2])/(s^2*(s + u)^2) + 
 ((s + t + u)*(2*mV2*s + 2*mV2*rsu*s + s^2 - rsu*s^2 + 2*mV2*rsu*u + 2*u^2 + 
    2*rsu*u^2)*(Log[mV2/u]^2 + Log[1 - u/mV2]^2)*
   Log[2 + ((-1 + rsu)*(s + u))/mV2])/s^3 + 
 (2*(s + t + u)*(-2*mV2*s - 2*mV2*rsu*s - s^2 + rsu*s^2 - 2*mV2*rsu*u - 
    2*u^2 - 2*rsu*u^2)*(G[0, 1 - mV2/u, 1] + G[0, -(u/(mV2 - u)), 1] - 
    G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1] - 
    G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1] - 
    Log[-(mV2/t)]*Log[1 - u/mV2] - Log[mV2/u]*Log[1 - u/mV2] - 
    Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)] + 
    Log[1 - u/mV2]*Log[(mV2*(s + t))/(mV2*s + t*u)])*
   Log[2 + ((-1 + rsu)*(s + u))/mV2])/s^3 - 
 (Pi^2*(s + t + u)*(-2*mV2*s^2 + 2*mV2*rsu*s^2 - s^3 - rsu*s^3 - 2*mV2*s*u - 
    3*s^2*u - rsu*s^2*u - 3*s*u^2 - u^3)*Log[2 - ((1 + rsu)*(s + u))/mV2])/
  (3*s^2*(s + u)^2) + (u*(s + t + u)*(-2*mV2*s^2 + 6*mV2*rsu*s^2 + s^3 - 
    rsu*s^3 - 2*mV2*s*u + 6*mV2*rsu*s*u + rsu*s^2*u + 2*mV2*rsu*u^2 - 
    3*s*u^2 + 4*rsu*s*u^2 - 2*u^3 + 2*rsu*u^3)*
   (-2*G[0, -((s + u)/(mV2 - s - u)), 1] - 
    2*G[0, (-mV2 + s + u)/(s + u), 1] + 
    2*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1] + 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1] - 
    2*Log[-(mV2/t)]*Log[mV2/(mV2 - s - u)] + Log[mV2/(mV2 - s - u)]^2 + 
    Log[mV2/(s + u)]^2 + 2*Log[mV2/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)])*
   Log[2 - ((1 + rsu)*(s + u))/mV2])/(s^3*(s + u)^2) + 
 (2*(s + t + u)*(-2*mV2*s^2 + 2*mV2*rsu*s^2 - s^3 - rsu*s^3 - 2*mV2*s*u - 
    3*s^2*u - rsu*s^2*u - 3*s*u^2 - u^3)*(G[1 - mV2/t, -((s + u)/t), 1] + 
    Log[(s + t + u)/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)])*
   Log[2 - ((1 + rsu)*(s + u))/mV2])/(s^2*(s + u)^2) - 
 ((s + t + u)*(-2*mV2*s + 2*mV2*rsu*s - s^2 - rsu*s^2 + 2*mV2*rsu*u - 2*u^2 + 
    2*rsu*u^2)*(Log[mV2/u]^2 + Log[1 - u/mV2]^2)*
   Log[2 - ((1 + rsu)*(s + u))/mV2])/s^3 + 
 (2*(s + t + u)*(2*mV2*s - 2*mV2*rsu*s + s^2 + rsu*s^2 - 2*mV2*rsu*u + 
    2*u^2 - 2*rsu*u^2)*(-G[0, 1 - mV2/u, 1] - G[0, -(u/(mV2 - u)), 1] + 
    G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1] + 
    G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1] + 
    Log[-(mV2/t)]*Log[1 - u/mV2] + Log[mV2/u]*Log[1 - u/mV2] + 
    Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)] - 
    Log[1 - u/mV2]*Log[(mV2*(s + t))/(mV2*s + t*u)])*
   Log[2 - ((1 + rsu)*(s + u))/mV2])/s^3 + 
 (u*(2*mV2 + u)*(s + t + u)*(-4*G[0, (-mV2 + s + u)/(s + u), 1]*
     G[0, t/(s + t + u), 1] - 4*G[0, s/(s + u), 1]*G[1 - mV2/t, -((s + u)/t), 
      1] + 4*G[0, s/(s + u), 1]*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 
      1] + 4*G[0, s/(s + u), 1]*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 
      1] + 4*G[0, t/(s + t + u), 1]*G[(-mV2 + s + t + u)/(s + t + u), 
      (-mV2 + s + u)/(s + u), 1] + 4*G[0, 0, R1E, mV2/t, 1] - 
    4*G[0, 0, R1E, (s + u)/(s + t + u), 1] - 4*G[0, 0, mV2/t, u/(t + u), 1] + 
    4*G[0, 0, mV2/t, (s + u)/(s + t + u), 1] - 4*G[0, 0, 1 - mV2/u, 1, 1] - 
    4*G[0, 0, 1 - mV2/u, mV2/t, 1] + 4*G[0, 0, 1 - mV2/u, u/(t + u), 1] - 
    4*G[0, 0, mV2/(s + t + u), mV2/t, 1] + 4*G[0, R1E, 0, mV2/t, 1] - 
    4*G[0, R1E, 0, u/(t + u), 1] - 4*G[0, R1E, 0, (s + u)/(s + t + u), 1] + 
    4*G[0, R1E, 1, u/(t + u), 1] - 4*G[0, R1E, 1, (s + u)/(s + t + u), 1] + 
    4*G[0, R1E, mV2/t, R1E, 1] - 4*G[0, R1E, mV2/t, (s + u)/(s + t + u), 1] + 
    4*G[0, R1E, u/(s + t + u), u/(t + u), 1] - 
    4*G[0, R1E, u/(s + t + u), (s + u)/(s + t + u), 1] - 
    4*G[0, R1E, (s + u)/(s + t + u), R1E, 1] - 
    4*G[0, R1E, (s + u)/(s + t + u), u/(t + u), 1] + 
    8*G[0, R1E, (s + u)/(s + t + u), (s + u)/(s + t + u), 1] - 
    4*G[0, mV2/t, R1E, u/(t + u), 1] + 
    4*G[0, mV2/t, R1E, (s + u)/(s + t + u), 1] - 
    4*G[0, mV2/t, u/(t + u), R1E, 1] + 
    4*G[0, mV2/t, u/(t + u), (s + u)/(s + t + u), 1] + 
    4*G[0, mV2/t, (s + u)/(s + t + u), R1E, 1] + 
    4*G[0, mV2/t, (s + u)/(s + t + u), u/(t + u), 1] - 
    8*G[0, mV2/t, (s + u)/(s + t + u), (s + u)/(s + t + u), 1] - 
    4*G[0, 1 - mV2/u, 0, 1, 1] - 4*G[0, 1 - mV2/u, 0, mV2/t, 1] + 
    4*G[0, 1 - mV2/u, 0, u/(t + u), 1] + 4*G[0, 1 - mV2/u, 1, 1, 1] - 
    4*G[0, 1 - mV2/u, 1, R1E, 1] - 4*G[0, 1 - mV2/u, 1, u/(t + u), 1] + 
    4*G[0, 1 - mV2/u, 1, (s + u)/(s + t + u), 1] + 
    4*G[0, 1 - mV2/u, R1E, u/(t + u), 1] - 
    4*G[0, 1 - mV2/u, R1E, (s + u)/(s + t + u), 1] - 
    4*G[0, 1 - mV2/u, mV2/t, R1E, 1] + 
    4*G[0, 1 - mV2/u, mV2/t, (s + u)/(s + t + u), 1] + 
    4*G[0, 1 - mV2/u, u/(t + u), R1E, 1] - 
    4*G[0, 1 - mV2/u, u/(t + u), (s + u)/(s + t + u), 1] - 
    4*G[0, 1 - mV2/u, u/(s + t + u), u/(t + u), 1] + 
    4*G[0, 1 - mV2/u, u/(s + t + u), (s + u)/(s + t + u), 1] - 
    4*G[0, mV2/(s + t + u), 0, mV2/t, 1] + 
    4*G[0, mV2/(s + t + u), 0, (s + u)/(s + t + u), 1] - 
    4*G[0, mV2/(s + t + u), R1E, (s + u)/(s + t + u), 1] - 
    4*G[0, mV2/(s + t + u), mV2/t, R1E, 1] + 
    4*G[0, mV2/(s + t + u), mV2/t, (s + u)/(s + t + u), 1] + 
    4*G[R1E, 0, 0, mV2/t, 1] - 8*G[R1E, 0, 0, u/(t + u), 1] - 
    4*G[R1E, 0, 0, (s + u)/(s + t + u), 1] + 4*G[R1E, 0, 1, u/(t + u), 1] - 
    4*G[R1E, 0, 1, (s + u)/(s + t + u), 1] + 4*G[R1E, 0, mV2/t, R1E, 1] - 
    4*G[R1E, 0, mV2/t, (s + u)/(s + t + u), 1] - 
    4*G[R1E, 0, t/(t + u), 1, 1] + 4*G[R1E, 0, t/(s + t + u), 1, 1] + 
    4*G[R1E, 0, u/(s + t + u), u/(t + u), 1] - 
    4*G[R1E, 0, u/(s + t + u), (s + u)/(s + t + u), 1] - 
    4*G[R1E, 0, (s + u)/(s + t + u), R1E, 1] - 
    4*G[R1E, 0, (s + u)/(s + t + u), u/(t + u), 1] + 
    8*G[R1E, 0, (s + u)/(s + t + u), (s + u)/(s + t + u), 1] + 
    4*G[R1E, 1, 0, u/(t + u), 1] - 4*G[R1E, 1, 0, (s + u)/(s + t + u), 1] + 
    4*G[R1E, 1, t/(t + u), 1, 1] + 4*G[R1E, 1 - mV2/s, R2x132E, 1, 1] - 
    4*G[R1E, 1 - mV2/s, s/(s + u), 1, 1] + 4*G[R1E, mV2/t, 0, R1E, 1] - 
    4*G[R1E, mV2/t, 0, (s + u)/(s + t + u), 1] + 4*G[R1E, mV2/u, R1E, 1, 1] - 
    4*G[R1E, mV2/u, R2x132E, 1, 1] + 4*G[R1E, mV2/u, s/(s + u), 1, 1] - 
    4*G[R1E, mV2/u, (s + t)/(s + t + u), 1, 1] - 
    4*G[R1E, mV2/(s + u), 0, 1, 1] - 4*G[R1E, mV2/(s + u), R1E, 1, 1] + 
    4*G[R1E, mV2/(s + u), R2x132E, 1, 1] + 
    4*G[R1E, mV2/(s + u), t/(s + t + u), 1, 1] - 
    4*G[R1E, t/(s + t + u), 1, 1, 1] + 4*G[R1E, t/(s + t + u), R1E, 1, 1] + 
    4*G[R1E, t/(s + t + u), t/(t + u), 1, 1] - 
    4*G[R1E, t/(s + t + u), t/(s + t + u), 1, 1] - 
    4*G[R1E, t/(s + t + u), (s + t)/(s + t + u), 1, 1] - 
    4*G[R1E, (s + t)/(s + t + u), t/(t + u), 1, 1] + 
    4*G[R1E, u/(s + t + u), 0, u/(t + u), 1] - 
    4*G[R1E, u/(s + t + u), 0, (s + u)/(s + t + u), 1] - 
    4*G[R1E, (s + u)/(s + t + u), 0, 1, 1] - 
    4*G[R1E, (s + u)/(s + t + u), 0, R1E, 1] - 
    4*G[R1E, (s + u)/(s + t + u), 0, u/(t + u), 1] + 
    8*G[R1E, (s + u)/(s + t + u), 0, (s + u)/(s + t + u), 1] + 
    4*G[1 - mV2/s, R1E, R2x132E, 1, 1] + 4*G[1 - mV2/s, RR3E, 1, 1, 1] - 
    4*G[1 - mV2/s, RR3E, R2x132E, 1, 1] + 
    4*G[1 - mV2/s, RR3E, s/(s + u), 1, 1] - 
    4*G[1 - mV2/s, RR4x123E, R2x132E, 1, 1] + 
    4*G[1 - mV2/s, RR4x123E, s/(s + u), 1, 1] + 
    8*G[1 - mV2/s, s/(s + u), R2x132E, 1, 1] - 
    8*G[1 - mV2/s, s/(s + u), s/(s + u), 1, 1] - 
    4*G[1 - mV2/t, 1, s/(s + u), 1, 1] - 4*G[1 - mV2/t, 1, t/(t + u), 1, 1] + 
    4*G[1 - mV2/t, 1, (s + t)/(s + t + u), 1, 1] - 
    4*G[1 - mV2/t, R1E, 0, 1, 1] - 4*G[1 - mV2/t, R1E, 1, 1, 1] + 
    4*G[1 - mV2/t, R1E, R2x132E, 1, 1] + 
    4*G[1 - mV2/t, R1E, t/(t + u), 1, 1] - 
    4*G[1 - mV2/t, R1E, (s + t)/(s + t + u), 1, 1] + 
    4*G[1 - mV2/t, RR3E, 1, 1, 1] - 4*G[1 - mV2/t, RR3E, R2x132E, 1, 1] + 
    4*G[1 - mV2/t, RR3E, s/(s + u), 1, 1] - 
    4*G[1 - mV2/t, mV2/u, R1E, 1, 1] + 4*G[1 - mV2/t, mV2/u, R2x132E, 1, 1] - 
    4*G[1 - mV2/t, mV2/u, s/(s + u), 1, 1] + 
    4*G[1 - mV2/t, mV2/u, (s + t)/(s + t + u), 1, 1] + 
    4*G[1 - mV2/t, mV2/(s + u), 0, 1, 1] + 
    4*G[1 - mV2/t, mV2/(s + u), R1E, 1, 1] - 
    4*G[1 - mV2/t, mV2/(s + u), R2x132E, 1, 1] - 
    4*G[1 - mV2/t, mV2/(s + u), t/(s + t + u), 1, 1] - 
    4*G[1 - mV2/t, t/(t + u), 1, 1, 1] + 
    4*G[1 - mV2/t, t/(t + u), R1E, 1, 1] - 
    4*G[1 - mV2/t, t/(t + u), (s + t)/(s + t + u), 1, 1] + 
    4*G[1 - mV2/t, t/(s + t + u), 1, 1, 1] - 
    4*G[1 - mV2/t, t/(s + t + u), R1E, 1, 1] - 
    4*G[1 - mV2/t, t/(s + t + u), t/(t + u), 1, 1] + 
    4*G[1 - mV2/t, t/(s + t + u), t/(s + t + u), 1, 1] + 
    4*G[1 - mV2/t, t/(s + t + u), (s + t)/(s + t + u), 1, 1] + 
    4*G[mV2/t, 0, 0, u/(t + u), 1] - 4*G[mV2/t, 0, 0, (s + u)/(s + t + u), 
      1] - 4*G[mV2/t, 0, R1E, u/(t + u), 1] + 
    4*G[mV2/t, 0, R1E, (s + u)/(s + t + u), 1] - 
    8*G[mV2/t, 0, R2x132E, 1, 1] + 4*G[mV2/t, 0, s/(s + u), 1, 1] - 
    4*G[mV2/t, 0, u/(t + u), R1E, 1] + 
    4*G[mV2/t, 0, u/(t + u), (s + u)/(s + t + u), 1] + 
    4*G[mV2/t, 0, (s + u)/(s + t + u), R1E, 1] + 
    4*G[mV2/t, 0, (s + u)/(s + t + u), u/(t + u), 1] - 
    8*G[mV2/t, 0, (s + u)/(s + t + u), (s + u)/(s + t + u), 1] - 
    4*G[mV2/t, R1E, 0, 1, 1] - 4*G[mV2/t, R1E, 0, u/(t + u), 1] + 
    4*G[mV2/t, R1E, 0, (s + u)/(s + t + u), 1] + 
    4*G[mV2/t, RR4x123E, R2x132E, 1, 1] - 
    4*G[mV2/t, RR4x123E, s/(s + u), 1, 1] - 
    4*G[mV2/t, 1 - mV2/s, R2x132E, 1, 1] + 
    4*G[mV2/t, 1 - mV2/s, s/(s + u), 1, 1] - 
    4*G[mV2/t, u/(t + u), 0, R1E, 1] + 
    4*G[mV2/t, u/(t + u), 0, (s + u)/(s + t + u), 1] + 
    4*G[mV2/t, (s + u)/(s + t + u), 0, 1, 1] + 
    4*G[mV2/t, (s + u)/(s + t + u), 0, R1E, 1] + 
    4*G[mV2/t, (s + u)/(s + t + u), 0, u/(t + u), 1] - 
    8*G[mV2/t, (s + u)/(s + t + u), 0, (s + u)/(s + t + u), 1] - 
    4*G[1 - mV2/u, 0, 0, 1, 1] - 4*G[1 - mV2/u, 0, 0, mV2/t, 1] + 
    4*G[1 - mV2/u, 0, 0, u/(t + u), 1] + 4*G[1 - mV2/u, 0, 1, 1, 1] - 
    4*G[1 - mV2/u, 0, 1, R1E, 1] - 4*G[1 - mV2/u, 0, 1, u/(t + u), 1] + 
    4*G[1 - mV2/u, 0, 1, (s + u)/(s + t + u), 1] + 
    4*G[1 - mV2/u, 0, R1E, u/(t + u), 1] - 
    4*G[1 - mV2/u, 0, R1E, (s + u)/(s + t + u), 1] - 
    4*G[1 - mV2/u, 0, mV2/t, R1E, 1] + 
    4*G[1 - mV2/u, 0, mV2/t, (s + u)/(s + t + u), 1] + 
    4*G[1 - mV2/u, 0, u/(t + u), R1E, 1] - 
    4*G[1 - mV2/u, 0, u/(t + u), (s + u)/(s + t + u), 1] - 
    4*G[1 - mV2/u, 0, u/(s + t + u), u/(t + u), 1] + 
    4*G[1 - mV2/u, 0, u/(s + t + u), (s + u)/(s + t + u), 1] - 
    4*G[1 - mV2/u, 1, 0, R1E, 1] - 4*G[1 - mV2/u, 1, 0, u/(t + u), 1] + 
    4*G[1 - mV2/u, 1, 0, (s + u)/(s + t + u), 1] + 
    4*G[1 - mV2/u, R1E, 0, u/(t + u), 1] - 
    4*G[1 - mV2/u, R1E, 0, (s + u)/(s + t + u), 1] - 
    4*G[1 - mV2/u, mV2/t, 0, R1E, 1] + 
    4*G[1 - mV2/u, mV2/t, 0, (s + u)/(s + t + u), 1] + 
    4*G[1 - mV2/u, u/(t + u), 0, R1E, 1] - 
    4*G[1 - mV2/u, u/(t + u), 0, (s + u)/(s + t + u), 1] - 
    4*G[1 - mV2/u, u/(s + t + u), 0, u/(t + u), 1] + 
    4*G[1 - mV2/u, u/(s + t + u), 0, (s + u)/(s + t + u), 1] + 
    4*G[mV2/u, 0, t/(t + u), 1, 1] - 4*G[mV2/u, 0, (s + t)/(s + t + u), 1, 
      1] + 4*G[mV2/u, R1E, 1, 1, 1] - 4*G[mV2/u, R1E, R2x132E, 1, 1] - 
    4*G[mV2/u, R1E, t/(t + u), 1, 1] + 4*G[mV2/u, R1E, (s + t)/(s + t + u), 
      1, 1] - 4*G[mV2/u, RR3E, 1, 1, 1] + 4*G[mV2/u, RR3E, R2x132E, 1, 1] - 
    4*G[mV2/u, RR3E, s/(s + u), 1, 1] + 4*G[mV2/u, RR4x123E, R2x132E, 1, 1] - 
    4*G[mV2/u, RR4x123E, s/(s + u), 1, 1] - 
    8*G[mV2/u, s/(s + u), R2x132E, 1, 1] + 
    8*G[mV2/u, s/(s + u), s/(s + u), 1, 1] + 4*G[mV2/u, t/(t + u), 1, 1, 1] - 
    4*G[mV2/u, t/(t + u), R1E, 1, 1] + 
    4*G[mV2/u, t/(t + u), (s + t)/(s + t + u), 1, 1] + 
    4*G[mV2/u, (s + t)/(s + t + u), t/(t + u), 1, 1] - 
    4*G[mV2/(s + t + u), 0, 0, mV2/t, 1] + 
    8*G[mV2/(s + t + u), 0, 0, (s + u)/(s + t + u), 1] - 
    4*G[mV2/(s + t + u), 0, R1E, (s + u)/(s + t + u), 1] + 
    8*G[mV2/(s + t + u), 0, R2x132E, 1, 1] - 
    4*G[mV2/(s + t + u), 0, mV2/t, R1E, 1] + 
    4*G[mV2/(s + t + u), 0, mV2/t, (s + u)/(s + t + u), 1] - 
    4*G[mV2/(s + t + u), 0, s/(s + u), 1, 1] - 
    4*G[mV2/(s + t + u), 0, t/(s + t + u), 1, 1] + 
    4*G[mV2/(s + t + u), 0, (s + t)/(s + t + u), 1, 1] - 
    4*G[mV2/(s + t + u), R1E, 0, (s + u)/(s + t + u), 1] + 
    4*G[mV2/(s + t + u), R1E, t/(s + t + u), 1, 1] - 
    4*G[mV2/(s + t + u), R1E, (s + t)/(s + t + u), 1, 1] - 
    4*G[mV2/(s + t + u), RR4x123E, R2x132E, 1, 1] + 
    4*G[mV2/(s + t + u), RR4x123E, s/(s + u), 1, 1] - 
    4*G[mV2/(s + t + u), mV2/t, 0, R1E, 1] + 
    4*G[mV2/(s + t + u), mV2/t, 0, (s + u)/(s + t + u), 1] - 
    4*G[mV2/(s + t + u), mV2/u, R1E, 1, 1] + 
    4*G[mV2/(s + t + u), mV2/u, R2x132E, 1, 1] - 
    4*G[mV2/(s + t + u), mV2/u, s/(s + u), 1, 1] + 
    4*G[mV2/(s + t + u), mV2/u, (s + t)/(s + t + u), 1, 1] + 
    4*G[mV2/(s + t + u), mV2/(s + u), 0, 1, 1] + 
    4*G[mV2/(s + t + u), mV2/(s + u), R1E, 1, 1] - 
    4*G[mV2/(s + t + u), mV2/(s + u), R2x132E, 1, 1] - 
    4*G[mV2/(s + t + u), mV2/(s + u), t/(s + t + u), 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1, s/(s + u), 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), R1E, R2x132E, 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), RR3E, 1, 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), RR3E, R2x132E, 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), RR3E, s/(s + u), 1, 1] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, R2x132E, 1, 1] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/s, s/(s + u), 1, 1] - 
    4*G[R1E, t/(s + t + u), 1, 1]*Log[-(mV2/t)] + 
    4*G[R1E, (s + t)/(s + t + u), 1, 1]*Log[-(mV2/t)] + 
    4*G[1 - mV2/s, R2x132E, 1, 1]*Log[-(mV2/t)] - 
    4*G[1 - mV2/s, s/(s + u), 1, 1]*Log[-(mV2/t)] + 
    4*G[mV2/u, R1E, 1, 1]*Log[-(mV2/t)] - 4*G[mV2/u, R2x132E, 1, 1]*
     Log[-(mV2/t)] + 4*G[mV2/u, s/(s + u), 1, 1]*Log[-(mV2/t)] - 
    4*G[mV2/u, (s + t)/(s + t + u), 1, 1]*Log[-(mV2/t)] - 
    4*G[mV2/(s + u), 0, 1, 1]*Log[-(mV2/t)] - 4*G[mV2/(s + u), R1E, 1, 1]*
     Log[-(mV2/t)] + 4*G[mV2/(s + u), R2x132E, 1, 1]*Log[-(mV2/t)] + 
    4*G[mV2/(s + u), t/(s + t + u), 1, 1]*Log[-(mV2/t)] + 
    4*G[0, R1E, u/(t + u), 1]*Log[1 - t/mV2] - 
    4*G[0, R1E, (s + u)/(s + t + u), 1]*Log[1 - t/mV2] + 
    8*G[0, R2x132E, 1, 1]*Log[1 - t/mV2] - 4*G[0, s/(s + u), 1, 1]*
     Log[1 - t/mV2] + 4*G[0, u/(t + u), R1E, 1]*Log[1 - t/mV2] - 
    4*G[0, u/(t + u), (s + u)/(s + t + u), 1]*Log[1 - t/mV2] - 
    4*G[0, (s + u)/(s + t + u), R1E, 1]*Log[1 - t/mV2] - 
    4*G[0, (s + u)/(s + t + u), u/(t + u), 1]*Log[1 - t/mV2] + 
    4*G[R1E, 0, 1, 1]*Log[1 - t/mV2] + 4*G[R1E, 0, u/(t + u), 1]*
     Log[1 - t/mV2] - 4*G[R1E, 0, (s + u)/(s + t + u), 1]*Log[1 - t/mV2] - 
    4*G[RR4x123E, R2x132E, 1, 1]*Log[1 - t/mV2] + 
    4*G[RR4x123E, s/(s + u), 1, 1]*Log[1 - t/mV2] + 
    4*G[1 - mV2/s, R2x132E, 1, 1]*Log[1 - t/mV2] - 
    4*G[1 - mV2/s, s/(s + u), 1, 1]*Log[1 - t/mV2] + 
    4*G[u/(t + u), 0, R1E, 1]*Log[1 - t/mV2] - 
    4*G[u/(t + u), 0, (s + u)/(s + t + u), 1]*Log[1 - t/mV2] - 
    4*G[(s + u)/(s + t + u), 0, R1E, 1]*Log[1 - t/mV2] - 
    4*G[(s + u)/(s + t + u), 0, u/(t + u), 1]*Log[1 - t/mV2] - 
    4*G[0, t/(s + t + u), 1]*Log[-(mV2/t)]*Log[mV2/(mV2 - s - u)] + 
    2*G[0, t/(s + t + u), 1]*Log[mV2/(mV2 - s - u)]^2 + 
    4*G[0, 0, mV2/t, 1]*Log[-(mV2/u)] - 4*G[0, R1E, 1, 1]*Log[-(mV2/u)] + 
    4*G[0, R1E, (s + u)/(s + t + u), 1]*Log[-(mV2/u)] + 
    4*G[0, mV2/t, R1E, 1]*Log[-(mV2/u)] - 
    4*G[0, mV2/t, (s + u)/(s + t + u), 1]*Log[-(mV2/u)] + 
    4*G[R1E, 0, (s + u)/(s + t + u), 1]*Log[-(mV2/u)] + 
    4*G[mV2/t, 0, R1E, 1]*Log[-(mV2/u)] - 
    4*G[mV2/t, 0, (s + u)/(s + t + u), 1]*Log[-(mV2/u)] - 
    2*G[0, 1 - mV2/u, 1]*Log[-(t/u)]^2 + 2*G[1 - mV2/t, -((s + u)/t), 1]*
     Log[-(u/s)]^2 - 2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*
     Log[-(u/s)]^2 - 2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*
     Log[-(u/s)]^2 + 2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*
     Log[-(u/(s + t))]^2 + 2*G[0, (-mV2 + s + u)/(s + u), 1]*
     Log[-(t/(s + u))]^2 - 2*G[(-mV2 + s + t + u)/(s + t + u), 
      (-mV2 + s + u)/(s + u), 1]*Log[-(t/(s + u))]^2 + 
    2*Log[-(mV2/t)]*Log[mV2/(mV2 - s - u)]*Log[-(t/(s + u))]^2 - 
    Log[mV2/(mV2 - s - u)]^2*Log[-(t/(s + u))]^2 + 
    4*G[0, 0, mV2/t, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    8*G[0, 0, (s + u)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[0, R1E, (s + u)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    8*G[0, R2x132E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[0, mV2/t, R1E, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[0, mV2/t, (s + u)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[0, s/(s + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[0, t/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[0, (s + t)/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[R1E, 0, (s + u)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[R1E, t/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[R1E, (s + t)/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[RR4x123E, R2x132E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[RR4x123E, s/(s + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/t, 0, R1E, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/t, 0, (s + u)/(s + t + u), 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/u, R1E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/u, R2x132E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/u, s/(s + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/u, (s + t)/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/(s + u), 0, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[mV2/(s + u), R1E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/(s + u), R2x132E, 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] + 
    4*G[mV2/(s + u), t/(s + t + u), 1, 1]*Log[-((-mV2 + s + t + u)/mV2)] - 
    4*G[0, s/(s + u), 1]*Log[(s + t + u)/(s + u)]*
     Log[-((-mV2 + s + t + u)/mV2)] + 2*Log[-(u/s)]^2*
     Log[(s + t + u)/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)] - 
    8*G[0, 1 - mV2/u, 1]*Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    8*G[0, -(u/(mV2 - u)), 1]*Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    8*G[0, -((s + u)/(mV2 - s - u)), 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 8*G[0, (-mV2 + s + u)/(s + u), 1]*
     Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    8*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    8*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    8*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    8*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1]*Log[2]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 8*Log[2]*Log[-(mV2/t)]*
     Log[mV2/(mV2 - s - u)]*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    4*Log[2]*Log[mV2/(mV2 - s - u)]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)] + 
    4*Log[2]*Log[mV2/u]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    4*Log[2]*Log[mV2/(s + u)]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)] - 
    8*Log[2]*Log[mV2/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)] + 4*G[0, 1 - mV2/u, 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 4*G[0, -(u/(mV2 - u)), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    4*G[0, -((s + u)/(mV2 - s - u)), 1]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^
      2 - 4*G[0, (-mV2 + s + u)/(s + u), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    4*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    4*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 4*Log[-(mV2/t)]*
     Log[mV2/(mV2 - s - u)]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    2*Log[mV2/(mV2 - s - u)]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 - 
    2*Log[mV2/u]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    2*Log[mV2/(s + u)]^2*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 
    4*Log[mV2/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]^2 + 4*G[0, 0, R1E, 1]*
     Log[1 - u/mV2] - 4*G[0, 0, RR3E, 1]*Log[1 - u/mV2] - 
    4*G[0, RR3E, 1, 1]*Log[1 - u/mV2] - 4*G[0, s/(s + u), 1, 1]*
     Log[1 - u/mV2] + 8*G[0, s/(s + u), s/(s + u), 1]*Log[1 - u/mV2] + 
    8*G[0, (s + t)/(s + t + u), 1, 1]*Log[1 - u/mV2] + 
    4*G[R1E, R2x132E, 1, 1]*Log[1 - u/mV2] + 4*G[R1E, t/(t + u), 1, 1]*
     Log[1 - u/mV2] - 4*G[R1E, (s + t)/(s + t + u), 1, 1]*Log[1 - u/mV2] - 
    4*G[RR3E, R2x132E, 1, 1]*Log[1 - u/mV2] + 4*G[RR3E, s/(s + u), 1, 1]*
     Log[1 - u/mV2] - 4*G[RR4x123E, R2x132E, 1, 1]*Log[1 - u/mV2] + 
    4*G[RR4x123E, s/(s + u), 1, 1]*Log[1 - u/mV2] + 
    8*G[s/(s + u), 0, s/(s + u), 1]*Log[1 - u/mV2] + 
    8*G[s/(s + u), R2x132E, 1, 1]*Log[1 - u/mV2] + 
    4*G[t/(t + u), R1E, 1, 1]*Log[1 - u/mV2] - 
    4*G[t/(t + u), (s + t)/(s + t + u), 1, 1]*Log[1 - u/mV2] - 
    4*G[(s + t)/(s + t + u), t/(t + u), 1, 1]*Log[1 - u/mV2] - 
    (4*Log[2]^3*Log[1 - u/mV2])/3 + 4*G[0, s/(s + u), 1]*Log[-(mV2/t)]*
     Log[1 - u/mV2] + (2*Log[-(t/u)]^3*Log[1 - u/mV2])/3 - 
    2*Log[-(mV2/t)]*Log[-(u/s)]^2*Log[1 - u/mV2] + 
    2*Log[-(mV2/t)]*Log[-(u/(s + t))]^2*Log[1 - u/mV2] + 
    8*Log[2]*Log[-(mV2/t)]*Log[-((-2*mV2 - r + s + t + u)/mV2)]*
     Log[1 - u/mV2] + 8*Log[2]*Log[mV2/u]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]*Log[1 - u/mV2] - 
    4*Log[-(mV2/t)]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2*Log[1 - u/mV2] - 
    4*Log[mV2/u]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2*Log[1 - u/mV2] + 
    Log[-(t/u)]^2*Log[1 - u/mV2]^2 + 
    4*Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)]*Log[1 - u/mV2]^2 - 
    2*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2*Log[1 - u/mV2]^2 + 
    2*Log[2]^2*Log[1 - u/mV2]*Log[-((u*(-2*mV2 - ru + s + t + u))/
        (s*t + mV2*u))] - 2*Log[2]*Log[1 - u/mV2]*
     Log[-((u*(-2*mV2 - ru + s + t + u))/(s*t + mV2*u))]^2 + 
    (2*Log[1 - u/mV2]*Log[-((u*(-2*mV2 - ru + s + t + u))/(s*t + mV2*u))]^3)/
     3 + 2*Log[2]^2*Log[1 - u/mV2]*
     Log[-((u*(-2*mV2 + ru + s + t + u))/(s*t + mV2*u))] - 
    2*Log[2]*Log[1 - u/mV2]*
     Log[-((u*(-2*mV2 + ru + s + t + u))/(s*t + mV2*u))]^2 + 
    (2*Log[1 - u/mV2]*Log[-((u*(-2*mV2 + ru + s + t + u))/(s*t + mV2*u))]^3)/
     3 + 4*G[0, s/(s + u), 1]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(s + t))/(mV2*s + t*u)] - 2*Log[-(u/s)]^2*
     Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)] + 
    8*Log[2]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[-((-2*mV2 - r + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)] - 
    4*Log[-((-mV2 + s + t + u)/mV2)]*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2*
     Log[(mV2*(s + t))/(mV2*s + t*u)] - 4*G[0, s/(s + u), 1]*Log[1 - u/mV2]*
     Log[(mV2*(s + t))/(mV2*s + t*u)] + 2*Log[-(u/s)]^2*Log[1 - u/mV2]*
     Log[(mV2*(s + t))/(mV2*s + t*u)] - 
    8*Log[2]*Log[-((-2*mV2 - r + s + t + u)/mV2)]*Log[1 - u/mV2]*
     Log[(mV2*(s + t))/(mV2*s + t*u)] + 
    4*Log[-((-2*mV2 - r + s + t + u)/mV2)]^2*Log[1 - u/mV2]*
     Log[(mV2*(s + t))/(mV2*s + t*u)] - 2*G[0, R1E, 1]*
     (2*G[0, -(u/(mV2 - u)), 1] - 2*G[0, -((s + u)/(mV2 - s - u)), 1] - 
      2*G[0, (-mV2 + s + u)/(s + u), 1] + 
      2*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1] - 
      2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1] + 
      2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1] - 
      2*Log[-(mV2/t)]*Log[mV2/(mV2 - s - u)] + Log[mV2/(mV2 - s - u)]^2 - 
      Log[mV2/u]^2 + Log[mV2/(s + u)]^2 + 2*Log[mV2/(s + u)]*
       Log[-((-mV2 + s + t + u)/mV2)] - 2*Log[mV2/u]*Log[1 - u/mV2] - 
      2*Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)] + 
      2*Log[1 - u/mV2]*Log[(mV2*(s + t))/(mV2*s + t*u)]) + 
    2*G[0, R2x132E, 1]*(2*G[0, 1 - mV2/u, 1] + 2*G[0, -(u/(mV2 - u)), 1] - 
      2*G[0, -((s + u)/(mV2 - s - u)), 1] - 
      2*G[0, (-mV2 + s + u)/(s + u), 1] + 
      2*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1] - 
      2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1] - 
      2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1] + 
      2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1] - 
      2*Log[-(mV2/t)]*Log[mV2/(mV2 - s - u)] + Log[mV2/(mV2 - s - u)]^2 - 
      Log[mV2/u]^2 + Log[mV2/(s + u)]^2 + 2*Log[mV2/(s + u)]*
       Log[-((-mV2 + s + t + u)/mV2)] - 2*Log[-(mV2/t)]*Log[1 - u/mV2] - 
      2*Log[mV2/u]*Log[1 - u/mV2] - Log[1 - u/mV2]^2 - 
      2*Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)] + 
      2*Log[1 - u/mV2]*Log[(mV2*(s + t))/(mV2*s + t*u)]) + 
    4*G[0, 1 - mV2/u, 1]*Log[2]*Log[2 + ((-1 + rsu)*(s + u))/mV2] + 
    4*G[0, -(u/(mV2 - u)), 1]*Log[2]*Log[2 + ((-1 + rsu)*(s + u))/mV2] - 
    4*G[0, -((s + u)/(mV2 - s - u)), 1]*Log[2]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2] - 4*G[0, (-mV2 + s + u)/(s + u), 1]*
     Log[2]*Log[2 + ((-1 + rsu)*(s + u))/mV2] + 
    4*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1]*Log[2]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2] - 
    4*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*Log[2]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*Log[2]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1]*Log[2]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2] - 4*Log[2]*Log[-(mV2/t)]*
     Log[mV2/(mV2 - s - u)]*Log[2 + ((-1 + rsu)*(s + u))/mV2] + 
    2*Log[2]*Log[mV2/(mV2 - s - u)]^2*Log[2 + ((-1 + rsu)*(s + u))/mV2] - 
    2*Log[2]*Log[mV2/u]^2*Log[2 + ((-1 + rsu)*(s + u))/mV2] + 
    2*Log[2]*Log[mV2/(s + u)]^2*Log[2 + ((-1 + rsu)*(s + u))/mV2] + 
    4*Log[2]*Log[mV2/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2] - 4*Log[2]*Log[-(mV2/t)]*
     Log[1 - u/mV2]*Log[2 + ((-1 + rsu)*(s + u))/mV2] - 
    4*Log[2]*Log[mV2/u]*Log[1 - u/mV2]*Log[2 + ((-1 + rsu)*(s + u))/mV2] - 
    2*Log[2]*Log[1 - u/mV2]^2*Log[2 + ((-1 + rsu)*(s + u))/mV2] - 
    4*Log[2]*Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2] + 4*Log[2]*Log[1 - u/mV2]*
     Log[(mV2*(s + t))/(mV2*s + t*u)]*Log[2 + ((-1 + rsu)*(s + u))/mV2] - 
    2*G[0, 1 - mV2/u, 1]*Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 - 
    2*G[0, -(u/(mV2 - u)), 1]*Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 
    2*G[0, -((s + u)/(mV2 - s - u)), 1]*Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 
    2*G[0, (-mV2 + s + u)/(s + u), 1]*Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 - 
    2*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 
    2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 2*Log[-(mV2/t)]*
     Log[mV2/(mV2 - s - u)]*Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 - 
    Log[mV2/(mV2 - s - u)]^2*Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 
    Log[mV2/u]^2*Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 - 
    Log[mV2/(s + u)]^2*Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 - 
    2*Log[mV2/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 2*Log[-(mV2/t)]*Log[1 - u/mV2]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 2*Log[mV2/u]*Log[1 - u/mV2]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + Log[1 - u/mV2]^2*
     Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 2*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(s + t))/(mV2*s + t*u)]*Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 - 
    2*Log[1 - u/mV2]*Log[(mV2*(s + t))/(mV2*s + t*u)]*
     Log[2 + ((-1 + rsu)*(s + u))/mV2]^2 + 4*G[0, 1 - mV2/u, 1]*Log[2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] + 4*G[0, -(u/(mV2 - u)), 1]*Log[2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] - 4*G[0, -((s + u)/(mV2 - s - u)), 1]*
     Log[2]*Log[2 - ((1 + rsu)*(s + u))/mV2] - 
    4*G[0, (-mV2 + s + u)/(s + u), 1]*Log[2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] + 
    4*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1]*Log[2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] - 
    4*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*Log[2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] - 
    4*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*Log[2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] + 
    4*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1]*Log[2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] - 4*Log[2]*Log[-(mV2/t)]*
     Log[mV2/(mV2 - s - u)]*Log[2 - ((1 + rsu)*(s + u))/mV2] + 
    2*Log[2]*Log[mV2/(mV2 - s - u)]^2*Log[2 - ((1 + rsu)*(s + u))/mV2] - 
    2*Log[2]*Log[mV2/u]^2*Log[2 - ((1 + rsu)*(s + u))/mV2] + 
    2*Log[2]*Log[mV2/(s + u)]^2*Log[2 - ((1 + rsu)*(s + u))/mV2] + 
    4*Log[2]*Log[mV2/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] - 4*Log[2]*Log[-(mV2/t)]*Log[1 - u/mV2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] - 4*Log[2]*Log[mV2/u]*Log[1 - u/mV2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] - 2*Log[2]*Log[1 - u/mV2]^2*
     Log[2 - ((1 + rsu)*(s + u))/mV2] - 
    4*Log[2]*Log[-((-mV2 + s + t + u)/mV2)]*Log[(mV2*(s + t))/(mV2*s + t*u)]*
     Log[2 - ((1 + rsu)*(s + u))/mV2] + 4*Log[2]*Log[1 - u/mV2]*
     Log[(mV2*(s + t))/(mV2*s + t*u)]*Log[2 - ((1 + rsu)*(s + u))/mV2] - 
    2*G[0, 1 - mV2/u, 1]*Log[2 - ((1 + rsu)*(s + u))/mV2]^2 - 
    2*G[0, -(u/(mV2 - u)), 1]*Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + 
    2*G[0, -((s + u)/(mV2 - s - u)), 1]*Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + 
    2*G[0, (-mV2 + s + u)/(s + u), 1]*Log[2 - ((1 + rsu)*(s + u))/mV2]^2 - 
    2*G[1 - mV2/t, -((s + u)/(mV2 - s - u)), 1]*
     Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + 
    2*G[1 - mV2/t, -((mV2*s + t*u)/(mV2*t - t*u)), 1]*
     Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + 
    2*G[(-mV2 + s + t + u)/(s + t + u), 1 - mV2/u, 1]*
     Log[2 - ((1 + rsu)*(s + u))/mV2]^2 - 
    2*G[(-mV2 + s + t + u)/(s + t + u), (-mV2 + s + u)/(s + u), 1]*
     Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + 2*Log[-(mV2/t)]*
     Log[mV2/(mV2 - s - u)]*Log[2 - ((1 + rsu)*(s + u))/mV2]^2 - 
    Log[mV2/(mV2 - s - u)]^2*Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + 
    Log[mV2/u]^2*Log[2 - ((1 + rsu)*(s + u))/mV2]^2 - 
    Log[mV2/(s + u)]^2*Log[2 - ((1 + rsu)*(s + u))/mV2]^2 - 
    2*Log[mV2/(s + u)]*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + 2*Log[-(mV2/t)]*Log[1 - u/mV2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + 2*Log[mV2/u]*Log[1 - u/mV2]*
     Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + Log[1 - u/mV2]^2*
     Log[2 - ((1 + rsu)*(s + u))/mV2]^2 + 2*Log[-((-mV2 + s + t + u)/mV2)]*
     Log[(mV2*(s + t))/(mV2*s + t*u)]*Log[2 - ((1 + rsu)*(s + u))/mV2]^2 - 
    2*Log[1 - u/mV2]*Log[(mV2*(s + t))/(mV2*s + t*u)]*
     Log[2 - ((1 + rsu)*(s + u))/mV2]^2))/s^3 - 
 ((s + t + u)*(16*s^6 + 16*s^5*t + 16*s^5*u - 16*s^3*t^2*u - 16*s^3*t*u^2 - 
    16*s^2*t^2*u^2 - 18*mV2*s^5*Zeta[3] + 5*s^6*Zeta[3] - 
    4*mV2*s^4*t*Zeta[3] + 6*s^5*t*Zeta[3] - 2*mV2*s^3*t^2*Zeta[3] + 
    3*s^4*t^2*Zeta[3] + 4*s^3*t^3*Zeta[3] + 2*s^2*t^4*Zeta[3] - 
    8*mV2*s^4*u*Zeta[3] + 10*s^5*u*Zeta[3] + 48*mV2*s^3*t*u*Zeta[3] + 
    12*s^4*t*u*Zeta[3] + 24*mV2*s^2*t^2*u*Zeta[3] + 6*s^3*t^2*u*Zeta[3] + 
    8*s^2*t^3*u*Zeta[3] + 4*s*t^4*u*Zeta[3] - 6*mV2*s^3*u^2*Zeta[3] + 
    9*s^4*u^2*Zeta[3] + 20*mV2*s^2*t*u^2*Zeta[3] + 14*s^3*t*u^2*Zeta[3] + 
    10*mV2*s*t^2*u^2*Zeta[3] + 7*s^2*t^2*u^2*Zeta[3] + 4*s*t^3*u^2*Zeta[3] + 
    2*t^4*u^2*Zeta[3] + 4*s^3*u^3*Zeta[3] + 8*s^2*t*u^3*Zeta[3] + 
    4*s*t^2*u^3*Zeta[3]))/(s^3*(s + t)^2*(s + u)^2) + 
 (Log[-((-mV2 + s + t + u)/mV2)]*(-36*mV2*s^6 - 2*mV2*Pi^2*s^6 + 36*s^7 + 
    7*Pi^2*s^7 - 60*mV2*s^5*t + 96*s^6*t + 19*Pi^2*s^6*t - 36*mV2*s^4*t^2 + 
    2*mV2*Pi^2*s^4*t^2 + 96*s^5*t^2 + 17*Pi^2*s^5*t^2 - 12*mV2*s^3*t^3 + 
    48*s^4*t^3 + 5*Pi^2*s^4*t^3 + 12*s^3*t^4 - 60*mV2*s^5*u - 
    8*mV2*Pi^2*s^5*u + 96*s^6*u + 19*Pi^2*s^6*u + 288*mV2*s^4*t*u + 
    12*mV2*Pi^2*s^4*t*u - 168*s^5*t*u + 58*Pi^2*s^5*t*u + 420*mV2*s^3*t^2*u + 
    18*mV2*Pi^2*s^3*t^2*u - 672*s^4*t^2*u + 63*Pi^2*s^4*t^2*u + 
    168*mV2*s^2*t^3*u + 6*mV2*Pi^2*s^2*t^3*u - 576*s^3*t^3*u + 
    30*Pi^2*s^3*t^3*u - 168*s^2*t^4*u + 6*Pi^2*s^2*t^4*u - 36*mV2*s^4*u^2 - 
    14*mV2*Pi^2*s^4*u^2 + 96*s^5*u^2 + 11*Pi^2*s^5*u^2 + 420*mV2*s^3*t*u^2 + 
    2*mV2*Pi^2*s^3*t*u^2 - 672*s^4*t*u^2 + 45*Pi^2*s^4*t*u^2 + 
    348*mV2*s^2*t^2*u^2 - 2*mV2*Pi^2*s^2*t^2*u^2 - 1188*s^3*t^2*u^2 + 
    41*Pi^2*s^3*t^2*u^2 + 84*mV2*s*t^3*u^2 - 2*mV2*Pi^2*s*t^3*u^2 - 
    600*s^2*t^3*u^2 + 11*Pi^2*s^2*t^3*u^2 - 84*s*t^4*u^2 - 12*mV2*s^3*u^3 - 
    8*mV2*Pi^2*s^3*u^3 + 48*s^4*u^3 - 13*Pi^2*s^4*u^3 + 168*mV2*s^2*t*u^3 - 
    2*mV2*Pi^2*s^2*t*u^3 - 576*s^3*t*u^3 - 18*Pi^2*s^3*t*u^3 + 
    84*mV2*s*t^2*u^3 - 2*mV2*Pi^2*s*t^2*u^3 - 600*s^2*t^2*u^3 - 
    25*Pi^2*s^2*t^2*u^3 - 168*s*t^3*u^3 - 14*Pi^2*s*t^3*u^3 - 
    2*Pi^2*t^4*u^3 + 12*s^3*u^4 - 18*Pi^2*s^3*u^4 - 168*s^2*t*u^4 - 
    36*Pi^2*s^2*t*u^4 - 84*s*t^2*u^4 - 30*Pi^2*s*t^2*u^4 - 8*Pi^2*t^3*u^4 - 
    6*Pi^2*s^2*u^5 - 12*Pi^2*s*t*u^5 - 6*Pi^2*t^2*u^5 - 
    24*mV2*s^5*t*Zeta[3] - 72*mV2*s^4*t^2*Zeta[3] - 12*s^5*t^2*Zeta[3] - 
    72*mV2*s^3*t^3*Zeta[3] - 36*s^4*t^3*Zeta[3] - 24*mV2*s^2*t^4*Zeta[3] - 
    36*s^3*t^4*Zeta[3] - 12*s^2*t^5*Zeta[3] - 24*mV2*s^5*u*Zeta[3] - 
    144*mV2*s^4*t*u*Zeta[3] - 264*mV2*s^3*t^2*u*Zeta[3] - 
    36*s^4*t^2*u*Zeta[3] - 192*mV2*s^2*t^3*u*Zeta[3] - 96*s^3*t^3*u*Zeta[3] - 
    48*mV2*s*t^4*u*Zeta[3] - 84*s^2*t^4*u*Zeta[3] - 24*s*t^5*u*Zeta[3] - 
    72*mV2*s^4*u^2*Zeta[3] - 12*s^5*u^2*Zeta[3] - 264*mV2*s^3*t*u^2*Zeta[3] - 
    36*s^4*t*u^2*Zeta[3] - 336*mV2*s^2*t^2*u^2*Zeta[3] - 
    72*s^3*t^2*u^2*Zeta[3] - 168*mV2*s*t^3*u^2*Zeta[3] - 
    96*s^2*t^3*u^2*Zeta[3] - 24*mV2*t^4*u^2*Zeta[3] - 60*s*t^4*u^2*Zeta[3] - 
    12*t^5*u^2*Zeta[3] - 72*mV2*s^3*u^3*Zeta[3] - 36*s^4*u^3*Zeta[3] - 
    192*mV2*s^2*t*u^3*Zeta[3] - 96*s^3*t*u^3*Zeta[3] - 
    168*mV2*s*t^2*u^3*Zeta[3] - 96*s^2*t^2*u^3*Zeta[3] - 
    48*mV2*t^3*u^3*Zeta[3] - 48*s*t^3*u^3*Zeta[3] - 12*t^4*u^3*Zeta[3] - 
    24*mV2*s^2*u^4*Zeta[3] - 36*s^3*u^4*Zeta[3] - 48*mV2*s*t*u^4*Zeta[3] - 
    84*s^2*t*u^4*Zeta[3] - 24*mV2*t^2*u^4*Zeta[3] - 60*s*t^2*u^4*Zeta[3] - 
    12*t^3*u^4*Zeta[3] - 12*s^2*u^5*Zeta[3] - 24*s*t*u^5*Zeta[3] - 
    12*t^2*u^5*Zeta[3]))/(3*s^3*(s + t)^2*(s + u)^2)


==> anc/amplitudes/ppm.mpl <==
# Throughout, we use mh2=s+t+u
# The definitions of the roots are:

RootDefs := [
	r   = sqrt( -mh2*(4*mV2-mh2) ),
	rs  = sqrt( mh2^2-4*(s+u)*(s+t)*mV2/s ),
	rt  = sqrt( mh2^2-4*(t+s)*(t+u)*mV2/t ),
	ru  = sqrt( mh2^2-4*(u+s)*(u+t)*mV2/u ),
	rst = sqrt( 1-4*mV2/(s+t) ),
	rsu = sqrt( 1-4*mV2/(s+u) )
]:

# The following expression for the ++- helicity amplitude is valid in all regions, provided a small positive imaginary part (+i*eps prescription) is given to s,t and u:

Appm := -8*t*u*(2*s+u)*r/(s+u)^2/s^2*(-ln(1/2*(r+2*mV2-mh2)/mV2)*ln(-1/t*mV2)+
1/2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r)])-1/2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2
)]))+2*(2*s+3*t)*t*mh2*rt/s^3/(s+t)*(-ln((-t+mV2)/mV2)*ln(1/2*t*(rt+2*mV2-mh2)
/(mV2*t+s*u))+ln((-t+mV2)/mV2)*ln(1/2*t*(2*mV2-mh2-rt)/(mV2*t+s*u))-Hlog(1,[-(
-mh2+mV2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u)])+Hlog(1,[-(-mh2+mV2)/mh2, 2*(
mV2*t+s*u)/(mh2*t-rt*t+2*s*u)])+Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+
2*s*u)])-Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u)])-Hlog(1,[1/t*
mV2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u)])+Hlog(1,[1/t*mV2, 2*(mV2*t+s*u)/(mh2*t-
rt*t+2*s*u)])+Hlog(1,[-(-u+mV2)/u, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u)])-Hlog(1,[
-(-u+mV2)/u, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u)]))-2*mh2*(s*t+s*u+2*t*u)*rs/s^2/
(s+t)/(s+u)*(Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u)])-Hlog(
1,[-(-mh2+mV2)/mh2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u)])+Hlog(1,[1/s*mV2, 2*(mV2
*s+t*u)/(mh2*s+rs*s+2*t*u)])-Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u)
])-Hlog(1,[-(-u+mV2)/u, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u)])+Hlog(1,[-(-u+mV2)/u
, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u)])-Hlog(1,[-(-t+mV2)/t, 2*(mV2*s+t*u)/(mh2*s
+rs*s+2*t*u)])+Hlog(1,[-(-t+mV2)/t, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u)])-ln((mV2
-s)/mV2)*ln(1/2*s*(-rs+2*mV2-mh2)/(mV2*s+t*u))+ln((mV2-s)/mV2)*ln(1/2*s*(rs+2*
mV2-mh2)/(mV2*s+t*u)))+2*mh2*(2*s+3*u)*u*ru/(s+u)/s^3*(-ln(1/2*(2*mV2-mh2-ru)/
mV2)*ln((-t+mV2)/mV2)+ln((-t+mV2)/mV2)*ln(1/2*(ru+2*mV2-mh2)/mV2)+ln((-mh2+mV2
)/mV2)*ln(1/2*(2*mV2-mh2-ru)/mV2)-ln((-mh2+mV2)/mV2)*ln(1/2*(ru+2*mV2-mh2)/mV2
)-ln((mV2-s)/mV2)*ln(1/2*(2*mV2-mh2-ru)/mV2)+ln((mV2-s)/mV2)*ln(1/2*(ru+2*mV2-
mh2)/mV2)-Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+ru)])+Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-ru
)])+Hlog(1,[1/s*mV2, 2*mV2/(mh2+ru)])-Hlog(1,[1/s*mV2, 2*mV2/(mh2-ru)])+Hlog(1
,[1/t*mV2, 2*mV2/(mh2+ru)])-Hlog(1,[1/t*mV2, 2*mV2/(mh2-ru)])-Hlog(1,[-(-u+mV2
)/u, 2*mV2/(mh2+ru)])+Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-ru)]))-16*mh2*(s^2-t*u)/
s/(s+t)/(s+u)+4*mh2*mV2/s^2*((1-s/mV2)*ln((mV2-s)/mV2)+(1-t/mV2)*ln((-t+mV2)/
mV2)+(1-u/mV2)*ln((-u+mV2)/mV2))+8*r*(2*mh2*s^4-8*mh2*s^2*t*u-4*mh2*s*t^2*u-4*
mh2*s*t*u^2-2*mh2*t^2*u^2-s^5-s^4*t-s^4*u+s^2*t^2*u+s^2*t*u^2+s*t^2*u^2)/(s+t)
^2/(s+u)^2/s^2*ln((r-mh2)/(r+mh2))-2*mh2*(2*s^3*t+2*s^3*u+5*s^2*t^2+5*s^2*u^2+
3*s*t^3+3*s*u^3+3*t^3*u-6*t^2*u^2+3*t*u^3)/(s+u)/s^3/(s+t)*(-2*Hlog(1,[0, 1/t*
mV2])+Hlog(1,[0, 1/u*mV2])-3/2*ln((-u+mV2)/mV2)^2+3*Hlog(1,[0, -(-u+mV2)/u])+
ln(1/2*(r+2*mV2-mh2)/mV2)^2-ln((-mh2+mV2)/mV2)^2+2*Hlog(1,[0, -(-mh2+mV2)/mh2]
)+ln(-t/u)*ln((-t+mV2)/mV2)-Hlog(1,[1/t*mV2, u/(t+u)])+Hlog(1,[-(-u+mV2)/u, u/
(t+u)])+2*ln((mV2-s)/mV2)^2-4*Hlog(1,[0, -(mV2-s)/s])-2*Hlog(1,[-(mV2-s)/s, 2*
mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])+2*Hlog(1,[-(-mh2+mV2)/mh2,
2*mV2/(mh2-r)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2)]))-2*mh2*(2*mV2*s^2*u
-2*mV2*s*u^2-4*mV2*u^3+2*s^3*t+2*s^2*t*u+2*s^2*u^2+4*s*t*u^2+5*s*u^3+3*t*u^3+3
*u^4)/u/(s+u)/s^3*(ln(1/2*(r+2*mV2-mh2)/mV2)^2+Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r
+mh2)])+Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2-r)])+1/2*ln((-mh2+mV2)/mV2)^2-Hlog(1
,[0, -(-mh2+mV2)/mh2])-ln((-mh2+mV2)/mV2)*ln(mh2/(t+u))-Hlog(1,[-(mV2-s)/s, -(
t+u)/s])-ln((-t+mV2)/mV2)*ln((s+u)*mV2/(mV2*u+s*t))+ln((-mh2+mV2)/mV2)*ln((s+u
)*mV2/(mV2*u+s*t))+Hlog(1,[-(mV2-s)/s, -(mV2*u+s*t)/s/(-t+mV2)]))+2*mh2*(8*mV2
*s^2*t+8*mV2*s*t^2+8*mV2*s*t*u+8*mV2*t^2*u+s^3*t-s^3*u-6*s^2*t^2-2*s^2*t*u-s^2
*u^2-3*s*t^3-8*s*t^2*u-4*s*t*u^2-3*t^3*u-3*t^2*u^2)/(s+u)/s^3/(s+t)*(-Hlog(1,[
0, 1/t*mV2])+1/4*Hlog(1,[0, 1/u*mV2])-1/8*ln((-u+mV2)/mV2)^2+1/4*Hlog(1,[0, -(
-u+mV2)/u])+1/2*ln(1/2*(r+2*mV2-mh2)/mV2)^2-1/4*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(
r+mh2)])-1/4*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2-r)])-7/8*ln((-mh2+mV2)/mV2)^2+7
/4*Hlog(1,[0, -(-mh2+mV2)/mh2])-ln((mV2-s)/mV2)*ln((-t+mV2)/mV2)-Hlog(1,[1/t*
mV2, -(mV2-s)/s])+3/2*ln((mV2-s)/mV2)^2-3*Hlog(1,[0, -(mV2-s)/s])-2*Hlog(1,[-(
mV2-s)/s, 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])+7/4*Hlog(1,[-(
-mh2+mV2)/mh2, 2*mV2/(mh2-r)])+7/4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2)]))-2
*mh2*(8*mV2*s^4*t+8*mV2*s^3*t^2+s^5*t-3*s^5*u-6*s^4*t^2+16*s^4*t*u-12*s^4*u^2-\
3*s^3*t^3-4*s^3*t^2*u+27*s^3*t*u^2-18*s^3*u^3-9*s^2*t^3*u+12*s^2*t^2*u^2+11*s^
2*t*u^3-12*s^2*u^4-9*s*t^3*u^2+16*s*t^2*u^3-4*s*t*u^4-3*s*u^5-3*t^3*u^3+6*t^2*
u^4-3*t*u^5)/(s+u)^3/s^3/(s+t)*(-ln((-mh2+mV2)/mV2)^2+ln((mV2-s)/mV2)^2+2*ln(1
/2*(r+2*mV2-mh2)/mV2)^2-Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-s)/s
, 2*mV2/(r+mh2)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r)])+2*Hlog(1,[-(-mh2+
mV2)/mh2, 2*mV2/(r+mh2)])-Hlog(1,[1/t*mV2, 2*mV2/(mh2-r)])-Hlog(1,[1/t*mV2, 2*
mV2/(r+mh2)])-2*Hlog(1,[0, 1/t*mV2])-2*Hlog(1,[0, -(mV2-s)/s])+2*Hlog(1,[0, -(
-mh2+mV2)/mh2]))+mh2*(8*mV2*mh2*s^6+24*mV2*mh2*s^5*t+24*mV2*mh2*s^5*u+24*mV2*
mh2*s^4*t^2+72*mV2*mh2*s^4*t*u+24*mV2*mh2*s^4*u^2+8*mV2*mh2*s^3*t^3+72*mV2*mh2
*s^3*t^2*u+72*mV2*mh2*s^3*t*u^2+8*mV2*mh2*s^3*u^3+24*mV2*mh2*s^2*t^3*u+72*mV2*
mh2*s^2*t^2*u^2+24*mV2*mh2*s^2*t*u^3+24*mV2*mh2*s*t^3*u^2+24*mV2*mh2*s*t^2*u^3
+8*mV2*mh2*t^3*u^3-8*mV2*s^7-32*mV2*s^6*t-32*mV2*s^6*u-48*mV2*s^5*t^2-72*mV2*s
^5*t*u-48*mV2*s^5*u^2-32*mV2*s^4*t^3-72*mV2*s^4*t^2*u-72*mV2*s^4*t*u^2-32*mV2*
s^4*u^3-8*mV2*s^3*t^4-24*mV2*s^3*t^3*u-72*mV2*s^3*t^2*u^2-24*mV2*s^3*t*u^3-8*
mV2*s^3*u^4-24*mV2*s^2*t^3*u^2-24*mV2*s^2*t^2*u^3-8*mV2*s*t^3*u^3-3*mh2^2*s^6-\
9*mh2^2*s^5*t-9*mh2^2*s^5*u-9*mh2^2*s^4*t^2-27*mh2^2*s^4*t*u-9*mh2^2*s^4*u^2-3
*mh2^2*s^3*t^3-27*mh2^2*s^3*t^2*u-27*mh2^2*s^3*t*u^2-3*mh2^2*s^3*u^3-9*mh2^2*s
^2*t^3*u-27*mh2^2*s^2*t^2*u^2-9*mh2^2*s^2*t*u^3-9*mh2^2*s*t^3*u^2-9*mh2^2*s*t^
2*u^3-3*mh2^2*t^3*u^3-mh2*s^7-3*mh2*s^6*t-3*mh2*s^6*u-3*mh2*s^5*t^2-9*mh2*s^5*
t*u-3*mh2*s^5*u^2-mh2*s^4*t^3-9*mh2*s^4*t^2*u-9*mh2*s^4*t*u^2-mh2*s^4*u^3-3*
mh2*s^3*t^3*u-9*mh2*s^3*t^2*u^2-3*mh2*s^3*t*u^3-3*mh2*s^2*t^3*u^2-3*mh2*s^2*t^
2*u^3-mh2*s*t^3*u^3+4*s^8+16*s^7*t+16*s^7*u+24*s^6*t^2+44*s^6*t*u+24*s^6*u^2+
16*s^5*t^3+48*s^5*t^2*u+48*s^5*t*u^2+16*s^5*u^3+4*s^4*t^4+24*s^4*t^3*u+36*s^4*
t^2*u^2+24*s^4*t*u^3+4*s^4*u^4+4*s^3*t^4*u+12*s^3*t^3*u^2+12*s^3*t^2*u^3+4*s^3
*t*u^4+4*s^2*t^3*u^3)/(s+t)^3/(s+u)^3/s^3*(ln((-mh2+mV2)/mV2)^2-2*ln((mV2-s)/
mV2)^2-2*ln(1/2*(r+2*mV2-mh2)/mV2)^2+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])+2*
Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r)])
-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2)])+4*Hlog(1,[0, -(mV2-s)/s])-2*Hlog(1
,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2-r)])-2*
Hlog(1,[0, -(-mh2+mV2)/mh2]))+2*mh2*(8*mV2*s^2*u+8*mV2*s*t*u+8*mV2*s*u^2+8*mV2
*t*u^2-s^3*t+s^3*u-s^2*t^2-2*s^2*t*u-6*s^2*u^2-4*s*t^2*u-8*s*t*u^2-3*s*u^3-3*t
^2*u^2-3*t*u^3)/(s+u)/s^3/(s+t)*(-3/4*Hlog(1,[0, 1/u*mV2])-1/8*ln((-u+mV2)/mV2
)^2+1/4*Hlog(1,[0, -(-u+mV2)/u])+1/2*ln(1/2*(r+2*mV2-mh2)/mV2)^2-1/4*Hlog(1,[2
*mV2/(mh2-r), 2*mV2/(r+mh2)])-1/4*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2-r)])-7/8*
ln((-mh2+mV2)/mV2)^2+7/4*Hlog(1,[0, -(-mh2+mV2)/mh2])-ln((mV2-s)/mV2)*ln((-u+
mV2)/mV2)-Hlog(1,[1/u*mV2, -(mV2-s)/s])+3/2*ln((mV2-s)/mV2)^2-3*Hlog(1,[0, -(
mV2-s)/s])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(
r+mh2)])+7/4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r)])+7/4*Hlog(1,[-(-mh2+mV2)/
mh2, 2*mV2/(r+mh2)]))-2*mh2*(8*mV2*s^4*u+8*mV2*s^3*u^2-3*s^5*t+s^5*u-12*s^4*t^
2+16*s^4*t*u-6*s^4*u^2-18*s^3*t^3+27*s^3*t^2*u-4*s^3*t*u^2-3*s^3*u^3-12*s^2*t^
4+11*s^2*t^3*u+12*s^2*t^2*u^2-9*s^2*t*u^3-3*s*t^5-4*s*t^4*u+16*s*t^3*u^2-9*s*t
^2*u^3-3*t^5*u+6*t^4*u^2-3*t^3*u^3)/(s+t)^3/s^3/(s+u)*(-ln((-mh2+mV2)/mV2)^2+
ln((mV2-s)/mV2)^2+2*ln(1/2*(r+2*mV2-mh2)/mV2)^2-Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2
-r)])-Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(
mh2-r)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2)])-Hlog(1,[1/u*mV2, 2*mV2/(
mh2-r)])-Hlog(1,[1/u*mV2, 2*mV2/(r+mh2)])-2*Hlog(1,[0, -(mV2-s)/s])-2*Hlog(1,[
0, 1/u*mV2])+2*Hlog(1,[0, -(-mh2+mV2)/mh2]))+2*(s^4*t-3*s^4*u+4*s^3*t^2+9*s^3*
t*u-9*s^3*u^2+3*s^2*t^3+16*s^2*t^2*u-9*s^2*u^3+6*s*t^3*u+8*s*t^2*u^2-7*s*t*u^3
-3*s*u^4+3*t^3*u^2-3*t*u^4)*r/s^3/(s+t)/(s+u)^2*(-Hlog(1,[-(-t+mV2)/t, 2*mV2/(
mh2-r)])+Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2)])+Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-
r)])-Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2)]))-2*(s^3*t+s^3*u+4*s^2*t^2+12*s^2*t*u
+4*s^2*u^2+3*s*t^3+12*s*t^2*u+12*s*t*u^2+3*s*u^3+3*t^3*u+6*t^2*u^2+3*t*u^3)*r/
s^3/(s+t)/(s+u)*(-Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])+Hlog(1,[-(mV2-s)/s, 2*
mV2/(r+mh2)])+Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r)])-Hlog(1,[-(-u+mV2)/u, 2*mV2/
(r+mh2)]))+2*(3*s^5*t+3*s^5*u+9*s^4*t^2+10*s^4*t*u+9*s^4*u^2+9*s^3*t^3+23*s^3*
t^2*u+23*s^3*t*u^2+9*s^3*u^3+3*s^2*t^4+20*s^2*t^3*u+34*s^2*t^2*u^2+20*s^2*t*u^
3+3*s^2*u^4+6*s*t^4*u+19*s*t^3*u^2+19*s*t^2*u^3+6*s*t*u^4+3*t^4*u^2+6*t^3*u^3+
3*t^2*u^4)*r/(s+t)^2/(s+u)^2/s^3*(Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r)])-Hlog(1,
[-(-u+mV2)/u, 2*mV2/(r+mh2)])-Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r)])+Hlog(1,
[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2)]))+2*mh2*(2*s^3*u+3*s^2*t^2+s^2*t*u+2*s^2*u^2+
3*s*t^3+3*s*t^2*u+s*t*u^2+3*t^3*u+t^2*u^2)/t/s^3/(s+u)*(Hlog(1,[0, 1/t*mV2])-
Hlog(1,[0, 1/u*mV2])+1/2*ln((-u+mV2)/mV2)^2-Hlog(1,[0, -(-u+mV2)/u])+ln((-u+
mV2)/mV2)*ln(-u*mV2/(mV2*s+t*u))+Hlog(1,[-(-mh2+mV2)/mh2, (mV2*s+t*u)/(mV2*s+
mV2*u+t*u)])-Hlog(1,[-(-t+mV2)/t, (mV2*s+t*u)/(mV2*s+mV2*u+t*u)])-Hlog(1,[-(-
mh2+mV2)/mh2, (s+t)/mh2])-2*ln(1/2*(r+2*mV2-mh2)/mV2)^2-2*Hlog(1,[2*mV2/(mh2-r
), 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2-r)])-1/2*ln((-mh2+mV2)/
mV2)^2+Hlog(1,[0, -(-mh2+mV2)/mh2])-ln((-u+mV2)/mV2)*ln(-u/(s+t)))-2*mh2*(2*
mV2*s^2*t-2*mV2*s*t^2-4*mV2*t^3+2*s^3*u+2*s^2*t^2+2*s^2*t*u+5*s*t^3+4*s*t^2*u+
3*t^4+3*t^3*u)/t/s^3/(s+t)*(ln((-u+mV2)/mV2)*ln(-u*mV2/(mV2*s+t*u))-ln((-u+mV2
)/mV2)*ln(-u/(s+t))+ln((mV2-s)/mV2)*ln(-s/(t+u))-ln((mV2-s)/mV2)*ln(-s*mV2/(
mV2*t+s*u))-ln(1/2*(r+2*mV2-mh2)/mV2)^2+Hlog(1,[-(-mh2+mV2)/mh2, (mV2*s+t*u)/(
mV2*s+mV2*u+t*u)])-Hlog(1,[-(-t+mV2)/t, (mV2*s+t*u)/(mV2*s+mV2*u+t*u)])-Hlog(1
,[-(-mh2+mV2)/mh2, (mV2*t+s*u)/(mV2*s+mV2*t+s*u)])+Hlog(1,[-(-u+mV2)/u, (mV2*t
+s*u)/(mV2*s+mV2*t+s*u)])+Hlog(1,[-(-mh2+mV2)/mh2, (t+u)/mh2])-Hlog(1,[-(-mh2+
mV2)/mh2, (s+t)/mh2])+Hlog(1,[0, 1/t*mV2])-Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2
)])-Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2-r)])-Hlog(1,[0, 1/u*mV2]))-4*(-mh2+mV2)*
(9*mh2*s^4+2*mh2*s^3*t+2*mh2*s^3*u+mh2*s^2*t^2-28*mh2*s^2*t*u+mh2*s^2*u^2-14*
mh2*s*t^2*u-14*mh2*s*t*u^2-7*mh2*t^2*u^2-6*s^5-6*s^4*t-6*s^4*u+6*s^2*t^2*u+6*s
^2*t*u^2+6*s*t^2*u^2)/s^2/(s+t)^2/(s+u)^2*ln((-mh2+mV2)/mV2)+mh2*t*(2*mV2+t)/s
^3*(-2*ln((-t+mV2)/mV2)*ln(-s/t)^2*ln(-1/u*mV2)+2*ln((-t+mV2)/mV2)*ln(-s/t)^2*
ln((s+u)*mV2/(mV2*s+t*u))-2*ln((-mh2+mV2)/mV2)*ln(-s/t)^2*ln((s+u)*mV2/(mV2*s+
t*u))+2*ln((-mh2+mV2)/mV2)*ln(-s/t)^2*ln(mh2/(s+t))+4*Hlog(1,[-(mV2-s)/s, s/
mh2, 1])*ln(-1/u*mV2)-4*Hlog(1,[0, 0, -(mV2-s)/s])*ln(-1/t*mV2)-4*Hlog(1,[0, -
(mV2-s)/s, 1])*ln(-1/t*mV2)+4*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(-1/t*mV2)+4*
Hlog(1,[0, -(-t+mV2)/t])*Hlog(1,[0, s/(s+t)])-2*Pi^2*Hlog(1,[0, -(-t+mV2)/t])-\
4*Hlog(1,[0, 0, -(mV2-s-u)/(s+u)])*ln(-1/t*mV2)+4*Hlog(1,[-(mV2-s-u)/(s+u), (s
+u)/mh2, 1])*ln(-1/t*mV2)-4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*Hlog(1,[-(-u+mV2)
/u, -(mV2*s+t*u)/(-t+mV2)/u])-4*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])*Hlog(1,[-(-u
+mV2)/u, -(mV2*s+t*u)/(-t+mV2)/u])-2/3*Pi^2*Hlog(1,[-(-u+mV2)/u, -(mV2*s+t*u)/
(-t+mV2)/u])+4*Hlog(1,[0, s/(s+t)])*Hlog(1,[-(-u+mV2)/u, -(mV2*s+t*u)/(-t+mV2)
/u])+4*Hlog(1,[0, s/(s+t)])*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/t])-2/3*Pi^2*
Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t)])-4*Hlog(1,[0, -(mV2-s-t)/(s+t)])*
Hlog(1,[0, u/mh2])-4*Hlog(1,[-(mV2-s)/s, s/(s+t), 1])*ln(-1/u*mV2)+4*Hlog(1,[1
/t*mV2, s/(s+t), 1])*ln(-1/u*mV2)-4*Hlog(1,[mV2/(s+t), 0, 1])*ln(-1/u*mV2)+4*
Hlog(1,[mV2/(s+t), u/mh2, 1])*ln(-1/u*mV2)+4*Hlog(1,[0, u/mh2])*Hlog(1,[-(-mh2
+mV2)/mh2, -(mV2-s-t)/(s+t)])+2/3*Pi^2*Hlog(1,[0, -(mV2-s-t)/(s+t)])-2*Hlog(1,
[0, -(-t+mV2)/t])*ln(-t/u)^2-4*Hlog(1,[0, 1/u*mV2, (s+t)/mh2])*ln(-1/t*mV2)-4*
Hlog(1,[1/u*mV2, 0, (s+t)/mh2])*ln(-1/t*mV2)-2*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)
])*ln(1/t*mV2)^2-4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*Hlog(1,[-(-mh2+mV2)/mh2, -
(-t+mV2)/t])-4*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])*Hlog(1,[-(-mh2+mV2)/mh2, -(-t
+mV2)/t])+4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-
t)/(s+t)])+4*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-
s-t)/(s+t)])+4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*Hlog(1,[0, -(-t+mV2)/t])+4*
Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*Hlog(1,[0, -t/(-t+mV2)])-4*Hlog(1,[0, 2*mV2/(
s+t)/(rst+1)])*Hlog(1,[0, -(mV2-s-t)/(s+t)])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(s+t)
/(rst+1), 1])*ln(-1/u*mV2)+4*Hlog(1,[-(mV2-s)/s, -2*mV2/(s+t)/(rst-1), 1])*ln(
-1/u*mV2)-4*Hlog(1,[1/t*mV2, 2*mV2/(s+t)/(rst+1), 1])*ln(-1/u*mV2)-4*Hlog(1,[1
/t*mV2, -2*mV2/(s+t)/(rst-1), 1])*ln(-1/u*mV2)+4*Hlog(1,[mV2/(s+t), 2*mV2/(s+t
)/(rst+1), 1])*ln(-1/u*mV2)+4*Hlog(1,[mV2/(s+t), -2*mV2/(s+t)/(rst-1), 1])*ln(
-1/u*mV2)+4*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])*Hlog(1,[-(-u+mV2)/u, -(s+t)/(mV2
-s-t)])+4*Hlog(1,[0, (s+t)/mh2])*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u])+2/3*Pi
^2*Hlog(1,[-(-u+mV2)/u, -(s+t)/u])-4*Hlog(1,[0, s/(s+t)])*Hlog(1,[-(-u+mV2)/u,
-(s+t)/u])+4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*Hlog(1,[-(-u+mV2)/u, -(s+t)/(mV2
-s-t)])-4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*Hlog(1,[0, -(s+t)/(mV2-s-t)])+4*
Hlog(1,[0, -(-t+mV2)/t])*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])+4*Hlog(1,[0, -t/(-t
+mV2)])*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])-4*Hlog(1,[0, -(mV2-s-t)/(s+t)])*Hlog
(1,[0, -2*mV2/(s+t)/(rst-1)])-4*Hlog(1,[0, -(s+t)/(mV2-s-t)])*Hlog(1,[0, -2*
mV2/(s+t)/(rst-1)])-2*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*ln(1/t*mV2)^2-4*Hlog(1,
[0, (s+u)/mh2])*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/t])-4*Hlog(1,[1/t*mV2, (s+u
)/mh2, 1])*ln(-1/u*mV2)+4*Hlog(1,[0, -(-t+mV2)/t])*Hlog(1,[0, u/(t+u)])-4*Hlog
(1,[0, -(-u+mV2)/u])*Hlog(1,[0, t/(t+u)])+4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u
)/(s+u), 2*mV2/(r+mh2), 1])+4*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), 2*mV2/(r+mh2)
, 1])-4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s+u), 2*mV2/(r+mh2), 1])+4*Hlog(1,[
2*mV2/(r+mh2), -(mV2-s-u)/(s+u), (s+u)/mh2, 1])+4*Hlog(1,[2*mV2/(r+mh2), (s+u)
/mh2, (s+u)/mh2, 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), (s+u)/mh2, 1])+
4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s+u), 1, 1])-4*Hlog(1,[0, 1/u*mV2, 2*mV2/
(r+mh2), t/(t+u)])-4*Hlog(1,[0, 1/u*mV2, t/(t+u), 2*mV2/(r+mh2)])-4*Hlog(1,[1/
u*mV2, 2*mV2/(r+mh2), 0, t/(t+u)])-4*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), u/(t+u),
1])-4*Hlog(1,[2*mV2/(r+mh2), 0, u/(t+u), 1])+4*Hlog(1,[2*mV2/(r+mh2), u/mh2, u
/(t+u), 1])+4*Hlog(1,[2*mV2/(r+mh2), 1, u/(t+u), 1])+4*Hlog(1,[0, -(-t+mV2)/t,
2*mV2/(r+mh2), t/(t+u)])+4*Hlog(1,[0, 2*mV2/(r+mh2), t/mh2, t/(t+u)])-4*Hlog(1
,[0, 2*mV2/(r+mh2), (s+t)/mh2, t/(t+u)])-4*Hlog(1,[2*mV2/(r+mh2), u/mh2, (s+u)
/mh2, 1])-4*Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, (s+u)/mh2, 1])+4*Hlog(1,[1/t*mV2,
2*mV2/(r+mh2), (s+u)/mh2, 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), (s+u)/mh2, 1
])-4*Hlog(1,[1/u*mV2, t/(t+u), 0, 2*mV2/(r+mh2)])-4*Hlog(1,[1/u*mV2, 0, 2*mV2/
(r+mh2), t/(t+u)])-4*Hlog(1,[1/u*mV2, 0, t/(t+u), 2*mV2/(r+mh2)])+4*Hlog(1,[-(
-u+mV2)/u, 2*mV2/(r+mh2), u/(t+u), 1])-4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2), (
s+u)/mh2, 1])-4*Hlog(1,[1/t*mV2, u/(t+u), 2*mV2/(r+mh2), 1])+4*Hlog(1,[-(-u+
mV2)/u, u/(t+u), 2*mV2/(r+mh2), 1])-4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, u/(t+u
), 1])+4*Hlog(1,[2*mV2/(r+mh2), t/mh2, 0, t/(t+u)])-4*Hlog(1,[2*mV2/(r+mh2), (
s+t)/mh2, 0, t/(t+u)])-4*Hlog(1,[0, 2*mV2/(r+mh2), 0, t/(t+u)])+4*Hlog(1,[0, 2
*mV2/(r+mh2), 1, t/(t+u)])-8*Hlog(1,[2*mV2/(r+mh2), 0, 0, t/(t+u)])+4*Hlog(1,[
0, -(-t+mV2)/t, t/(t+u), 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2), 1, 0, t/(t+u
)])+4*Hlog(1,[2*mV2/(r+mh2), 0, 1, t/(t+u)])+4*Hlog(1,[2*mV2/(r+mh2), 0, t/mh2
, t/(t+u)])-4*Hlog(1,[2*mV2/(r+mh2), 0, (s+t)/mh2, t/(t+u)])+4*Hlog(1,[-(-t+
mV2)/t, 2*mV2/(r+mh2), 0, t/(t+u)])+4*Hlog(1,[-(-t+mV2)/t, t/(t+u), 0, 2*mV2/(
r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, 2*mV2/(r+mh2), 1])-4*Hlog(1,[1/mh2*
mV2, 2*mV2/(r+mh2), 0, (s+t)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, 0, 2*
mV2/(r+mh2)])+8*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, 0, (s+t)/mh2])-4*Hlog(1,[-(-
t+mV2)/t, 0, 2*mV2/(r+mh2), (s+t)/mh2])+4*Hlog(1,[-(-t+mV2)/t, 0, 2*mV2/(r+mh2
), t/(t+u)])+4*Hlog(1,[-(-t+mV2)/t, 0, t/(t+u), 2*mV2/(r+mh2)])-4*Hlog(1,[2*
mV2/(r+mh2), 0, 0, (s+t)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), 0, 1, (s+t)/mh2])-4*
Hlog(1,[2*mV2/(r+mh2), 0, t/mh2, (s+t)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), 0, (s+t)
/mh2, 2*mV2/(r+mh2)])+8*Hlog(1,[2*mV2/(r+mh2), 0, (s+t)/mh2, (s+t)/mh2])+4*
Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, s/(s+t), 1])-4*Hlog(1,[2*mV2/(r+mh2), t/mh2, 0
, (s+t)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), mV2/(s+t), 0, 1])-4*Hlog(1,[2*mV2/(r+
mh2), mV2/(s+t), 2*mV2/(r+mh2), 1])-4*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, 0, 1])
+8*Hlog(1,[0, 2*mV2/(r+mh2), (s+t)/mh2, (s+t)/mh2])-4*Hlog(1,[0, 1/mh2*mV2, 2*
mV2/(r+mh2), (s+t)/mh2])-4*Hlog(1,[0, 2*mV2/(r+mh2), t/mh2, (s+t)/mh2])-4*Hlog
(1,[0, 2*mV2/(r+mh2), (s+t)/mh2, 2*mV2/(r+mh2)])-4*Hlog(1,[0, 2*mV2/(r+mh2), 0
, (s+t)/mh2])-4*Hlog(1,[0, 2*mV2/(r+mh2), 1, (s+t)/mh2])-4*Hlog(1,[-(-t+mV2)/t
, 2*mV2/(r+mh2), 0, (s+t)/mh2])-4*Hlog(1,[0, -(-t+mV2)/t, 2*mV2/(r+mh2), (s+t)
/mh2])+4*Hlog(1,[1/mh2*mV2, mV2/(s+t), 2*mV2/(r+mh2), 1])-4*Hlog(1,[2*mV2/(r+
mh2), -(mV2-s)/s, s/(s+t), 1])-4*Hlog(1,[1/mh2*mV2, 1/t*mV2, 2*mV2/(r+mh2), 1]
)-4*Hlog(1,[2*mV2/(r+mh2), 1, 0, (s+t)/mh2])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2
), u/mh2, 1])-4*Hlog(1,[1/mh2*mV2, 0, 1/u*mV2, 2*mV2/(r+mh2)])-4*Hlog(1,[1/mh2
*mV2, 0, 2*mV2/(r+mh2), (s+t)/mh2])-4*Hlog(1,[-(-t+mV2)/t, 0, 1, 2*mV2/(r+mh2)
])-4*Hlog(1,[-(-t+mV2)/t, 1, 0, 2*mV2/(r+mh2)])-4*Hlog(1,[0, -(-t+mV2)/t, 1, 2
*mV2/(r+mh2)])+4*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), 1, 1])-4*Hlog(1,[0, 0, 2*mV2/
(r+mh2), (s+t)/mh2])-4*Hlog(1,[0, 2*mV2/(r+mh2), 1/u*mV2, (s+t)/mh2])+4*Hlog(1
,[2*mV2/(r+mh2), 0, 0, 1/u*mV2])+4*Hlog(1,[2*mV2/(r+mh2), 0, u/mh2, 1])-4*Hlog
(1,[2*mV2/(r+mh2), u/mh2, u/mh2, 1])-4*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, 0, 2*mV2/
(r+mh2)])-4*Hlog(1,[0, -(-t+mV2)/t, 1/u*mV2, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(
r+mh2), 1/u*mV2, 0, 2*mV2/(r+mh2)])-4*Hlog(1,[1/mh2*mV2, 1/u*mV2, 0, 2*mV2/(r+
mh2)])-4*Hlog(1,[0, 1/mh2*mV2, 1/u*mV2, 2*mV2/(r+mh2)])+4*Hlog(1,[0, 1/u*mV2,
(s+t)/mh2, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2), u/mh2, 2*mV2/(r+mh2), 1])+
4*Hlog(1,[2*mV2/(r+mh2), mV2/(s+t), u/mh2, 1])-4*Hlog(1,[2*mV2/(r+mh2), u/mh2,
1, 1])+4*Hlog(1,[2*mV2/(r+mh2), 0, 1/u*mV2, 2*mV2/(r+mh2)])-4*Hlog(1,[2*mV2/(r
+mh2), 0, 1/u*mV2, (s+t)/mh2])+4*Hlog(1,[1/u*mV2, (s+t)/mh2, 0, 2*mV2/(r+mh2)]
)+4*Hlog(1,[1/u*mV2, 0, 2*mV2/(r+mh2), (s+t)/mh2])+4*Hlog(1,[1/u*mV2, 0, (s+t)
/mh2, 2*mV2/(r+mh2)])+4*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), 0, (s+t)/mh2])-4*Hlog(
1,[1/u*mV2, 2*mV2/(r+mh2), 0, 1])+4*Hlog(1,[0, 0, 2*mV2/(r+mh2), 1/u*mV2])+4*
Hlog(1,[0, 2*mV2/(r+mh2), 0, 1/u*mV2])+4*Hlog(1,[0, 2*mV2/(r+mh2), 1/u*mV2, 2*
mV2/(r+mh2)])+4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2), 2*mV2/(s+t)/(rst+1), 1])+4
*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[-(-u+
mV2)/u, 2*mV2/(r+mh2), 0, 1])-4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2), 1, 1])+4*
Hlog(1,[-(-u+mV2)/u, mV2/(s+t), 2*mV2/(r+mh2), 1])-4*Hlog(1,[-(-u+mV2)/u, 1/t*
mV2, 2*mV2/(r+mh2), 1])-4*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, 0, (s+t)/mh2])-4*
Hlog(1,[-(-t+mV2)/t, 0, 1/u*mV2, 2*mV2/(r+mh2)])+4*Hlog(1,[0, 1/u*mV2, 2*mV2/(
r+mh2), (s+t)/mh2])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), -2*mV2/(s+t)/(
rst-1), 1])-4*Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, -2*mV2/(s+t)/(rst-1), 1])+4*Hlog
(1,[2*mV2/(r+mh2), mV2/(s+t), 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[2*mV2/(r+mh2)
, mV2/(s+t), -2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2
), 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(s+t)/(
rst+1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1), 1])-4*
Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])-4*Hlog(1,[2*mV2/(r+mh2), 1
/t*mV2, 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(s
+t)/(rst+1), 1])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, -2*mV2/(s+t)/(rst-1), 1]
)-4*Hlog(1,[-(-u+mV2)/u, u/mh2, 2*mV2/(r+mh2), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(
mh2+rs), 2*mV2/(r+mh2), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2),
1])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(r+
mh2), s/mh2, 0, 1])-4*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), 2*mV2/(s+t)/(rst+1), 1])
-4*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,[1/mh2*
mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs),
2*mV2/(r+mh2), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])+4*
Hlog(1,[0, 2*mV2/(r+mh2), 1, 2*mV2/(r+mh2)])+8*Hlog(1,[0, 2*mV2/(r+mh2), 0, 1]
)+4*Hlog(1,[2*mV2/(r+mh2), 0, 1, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2), 1, 0
, 2*mV2/(r+mh2)])-4*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(r+mh2), 1])+4*Hlog(1,[0, 1/
mh2*mV2, 2*mV2/(r+mh2), 1])-4*Hlog(1,[0, 2*mV2/(r+mh2), 1, 1])+4*Hlog(1,[-(-
mh2+mV2)/mh2, 2*mV2/(r+mh2), 1, 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 0, 1]
)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1, 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+
rs), 2*mV2/(r+mh2), 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), 0, 1])+4*Hlog(1,[0
, 0, 2*mV2/(r+mh2), 1])+12*Hlog(1,[1/t*mV2, 0, 2*mV2/(r+mh2), 1])-4*Hlog(1,[2*
mV2/(r+mh2), 0, s/(s+t), 1])-4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, s/(s+t), 1])+
4*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), s/mh2, 1])+4*Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*
mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, s/mh2, 1])-8*Hlog(1,[-(
mV2-s)/s, 2*mV2/(r+mh2), s/mh2, 1])-8*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2)
, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), s/mh2, 1])+8*Hlog(1,[-(-mh2+
mV2)/mh2, -(mV2-s)/s, 2*mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(r+mh2), 1, s/(s+t),
1])+4*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(s+t), 1])+4*Hlog(1,[2*mV2/(r+mh2), (s+u
)/mh2, s/mh2, 1])-16*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/mh2, 1])+8*Hlog(1,[2*mV2/
(r+mh2), 0, 1, 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 0, 1])+8*Hlog(1,[
2*mV2/(r+mh2), 0, s/mh2, 1])+8*Hlog(1,[1/u*mV2, 0, 2*mV2/(r+mh2), 1])-12*Hlog(
1,[2*mV2/(r+mh2), 1, 0, 1])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 1, 1])-12*
Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1])+20*Hlog(1,[2*mV2/(r+mh2), 0, 0, 1
])+4*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), s/mh2, 1])+4*Hlog(1,[1/u*mV2, -(mV2-s)/s,
2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2), 1])+8*
Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, s/mh2, 1])-8*Hlog(1,[2*mV2/(r+mh2), s/mh2,
1, 1])+8*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1])-4*ln(1/2*(r+2*mV2-
mh2)/mV2)^2*ln((-t+mV2)/mV2)*ln(-1/u*mV2)-4*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln(mV2
/(mV2-s-t))*ln(-1/u*mV2)-4*ln((-mh2+mV2)/mV2)*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln((
s+u)*mV2/(mV2*s+t*u))+4*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln((-t+mV2)/mV2)*ln((s+u)*
mV2/(mV2*s+t*u))+4*ln((-mh2+mV2)/mV2)*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln(mV2/(s+t)
)-4*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln((-t+mV2)/mV2)*ln(1/t*mV2)+4*Hlog(1,[0, 2*
mV2/(r+mh2)])*ln((-t+mV2)/mV2)*ln(1/t*mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln((-
mh2+mV2)/mV2)*ln(mV2/(s+t))-4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln((-u+mV2)/mV2)*ln(-
1/t*mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln((-t+mV2)/mV2)*ln((s+u)*mV2/(mV2*s+t*u
))+4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s-t))*ln(-1/u*mV2)+4*Hlog(1,[0, 2*
mV2/(r+mh2)])*ln(-1/u*mV2)*ln((-t+mV2)/mV2)+4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln((-
mh2+mV2)/mV2)*ln((s+u)*mV2/(mV2*s+t*u))+2*Hlog(1,[-(-u+mV2)/u, -(s+t)/u])*ln(-
s/t)^2-2*Hlog(1,[0, -(-t+mV2)/t])*ln(-s/t)^2+ln((-t+mV2)/mV2)^2*ln(-s/t)^2+4/3
*Pi^2*ln((-t+mV2)/mV2)*ln(-s/t)-2*Hlog(1,[-(-u+mV2)/u, -(mV2*s+t*u)/(-t+mV2)/u
])*ln(-s/t)^2-2*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/t])*ln(-s/t)^2+8/3*ln((-t+
mV2)/mV2)*ln(-s/t)^3+2/3*ln((-t+mV2)/mV2)*ln(1/2*t*(rt+2*mV2-mh2)/(mV2*t+s*u))
^3+2/3*ln((-t+mV2)/mV2)*ln(1/2*t*(2*mV2-mh2-rt)/(mV2*t+s*u))^3+4*Hlog(1,[1/u*
mV2, 0, 2*mV2/(mh2-r)])*ln(-1/t*mV2)-4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(-u
+mV2)/u, -(s+t)/(mV2-s-t)])+4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 1])*ln(-1/u*
mV2)+4*Hlog(1,[0, 2*mV2/(mh2-r), t/(t+u)])*ln((-u+mV2)/mV2)+4*Hlog(1,[0, t/(t+
u), 2*mV2/(mh2-r)])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), 0, t/(t+u)])*ln(
(-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), u/(t+u), 1])*ln((-t+mV2)/mV2)+4*Hlog(1,
[u/(t+u), 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)-2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(
mV2/(mV2-s-t))^2+4*Hlog(1,[0, 1/u*mV2, 2*mV2/(mh2-r)])*ln((-mh2+mV2)/mV2)+4*
Hlog(1,[1/u*mV2, 0, 2*mV2/(mh2-r)])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[(s+t)/mh2, 0,
2*mV2/(mh2-r)])*ln((-u+mV2)/mV2)-4*Hlog(1,[0, 2*mV2/(mh2-r), (s+t)/mh2])*ln((-
u+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(mh2-r), 1])*ln((-mh2+mV2)/mV2)+4*
Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(
mh2-rs), 2*mV2/(mh2-r), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(
mh2-r), 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1), 1
])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(s+t)/(rst-1), 1])*ln((-t+
mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)+4*Hlog
(1,[2*mV2/(mh2-rs), 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-r
), (s+u)/mh2, 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 1])*ln(
(-mh2+mV2)/mV2)+4*Hlog(1,[t/(t+u), 0, 2*mV2/(mh2-r)])*ln((-u+mV2)/mV2)-4*Hlog(
1,[-(mV2-s-u)/(s+u), 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[mV2/(s+t),
2*mV2/(mh2-r), 1])*ln((-mh2+mV2)/mV2)+2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln((-t+mV2)
/mV2)^2-2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(s+t))^2-8*(Hlog(1,[0, 2*mV2/(mh2-
r), 1])+Hlog(1,[0, 2*mV2/(r+mh2), 1]))*ln((-t+mV2)/mV2)+4*Hlog(1,[0, 0, 2*mV2/
(mh2-r)])*ln((-t+mV2)/mV2)-2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln((-u+mV2)/mV2)^2-4*
Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[0, 2*mV2/(mh2-r), 1
])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[0, (s+t)/mh2, 2*mV2/(mh2-r)])*ln((-u+mV2)/mV2)
+4*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-r), 0,
(s+t)/mh2])*ln((-u+mV2)/mV2)-8*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln((-u+mV2)/mV2)-\
4*Hlog(1,[2*mV2/(mh2-r), u/mh2, 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[0, 2*mV2/(mh2
-r), (s+t)/mh2])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), 0, (s+t)/mh2])*ln
((-mh2+mV2)/mV2)+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), 1])*ln((-mh2+mV2)/mV2)-4*
Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 1])*ln(-1/t*mV2)-4*Hlog(1,[-(mV2-s-u)/(s+u),
2*mV2/(mh2-r), 1])*ln(-1/t*mV2)+4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(-u+mV2)
/u, -(mV2*s+t*u)/(-t+mV2)/u])-4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(-mh2+mV2)
/mh2, -(mV2-s-t)/(s+t)])-4*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(-1/t*mV2)+4*Hlog(1
,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(-u+mV2)/u])-4*Hlog(1,[0, 2*mV2/(mh2-r)])*
Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), 1])*
ln(-1/u*mV2)-4*Hlog(1,[mV2/(s+t), 2*mV2/(mh2-r), 1])*ln(-1/u*mV2)-4*Hlog(1,[2*
mV2/(mh2-r), u/mh2, 1])*ln(-1/u*mV2)-4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -
t/(-t+mV2)])+4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(mV2-s-t)/(s+t)])+4*Hlog
(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(s+t)/(mV2-s-t)])+4*Hlog(1,[0, 2*mV2/(mh2-r
)])*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/t])+2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(1/t
*mV2)^2+4*Hlog(1,[0, 2*mV2/(mh2-r), (s+t)/mh2])*ln(-1/t*mV2)+4*Hlog(1,[2*mV2/(
mh2-r), 0, (s+t)/mh2])*ln(-1/t*mV2)-4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(
-t+mV2)/t])+4*Hlog(1,[0, 1/u*mV2, 2*mV2/(mh2-r)])*ln(-1/t*mV2)-4*Hlog(1,[2*mV2
/(mh2-r), s/mh2, 1])*ln(-1/u*mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*ln(
-1/u*mV2)+4*(Hlog(1,[2*mV2/(mh2-r), 0, 1])+Hlog(1,[2*mV2/(r+mh2), 0, 1]))*ln(-
1/u*mV2)-4*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln(-1/t*mV2)-4*Hlog(1,[-(mV2-s)/s
, 2*mV2/(mh2-r), 1])*ln(-1/t*mV2)+4*(Hlog(1,[2*mV2/(mh2-r), 0, 1])+Hlog(1,[2*
mV2/(r+mh2), 0, 1]))*ln(-1/t*mV2)-4*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln((-u+
mV2)/mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[
2*mV2/(mh2-r), s/mh2, 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)
, 1])*ln((-t+mV2)/mV2)+2*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln(mV2/(mV2-s-t))^2-2*
Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s-t))^2+4*Hlog(1,[0, 1/u*mV2, 2*mV2/(r+
mh2)])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[1/u*mV2, 0, 2*mV2/(r+mh2)])*ln((-mh2+mV2)/
mV2)-8*Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[(s+t)/mh2, 0,
2*mV2/(r+mh2)])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])*
ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(r+mh2), 1])*ln((-u+mV2)/
mV2)+4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2
*mV2/(mh2+rs), 2*mV2/(r+mh2), 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(r+mh2),
2*mV2/(s+t)/(rst+1), 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(r+mh2), -2*mV2/(s+t
)/(rst-1), 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(r+mh2), 1])*
ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)
+4*Hlog(1,[-(-u+mV2)/u, -(s+t)/(mV2-s-t)])*ln(1/2*(r+2*mV2-mh2)/mV2)^2-4*Hlog(
1,[2*mV2/(r+mh2), (s+u)/mh2, 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(r+mh2), (s+
u)/mh2, 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[t/(t+u), 0, 2*mV2/(r+mh2)])*ln((-u+
mV2)/mV2)-4*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)-4*
Hlog(1,[-(-u+mV2)/u, -(mV2*s+t*u)/(-t+mV2)/u])*ln(1/2*(r+2*mV2-mh2)/mV2)^2+4*
Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[mV2/(s+t), 2*
mV2/(r+mh2), 1])*ln((-mh2+mV2)/mV2)+2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln((-t+mV2)/
mV2)^2+4*Hlog(1,[0, 0, 2*mV2/(r+mh2)])*ln((-t+mV2)/mV2)-2*Hlog(1,[0, 2*mV2/(r+
mh2)])*ln((-u+mV2)/mV2)^2-4*Hlog(1,[2*mV2/(r+mh2), 0, 1])*ln((-mh2+mV2)/mV2)+4
*Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2),
(s+t)/mh2])*ln((-u+mV2)/mV2)-4*Hlog(1,[0, (s+t)/mh2, 2*mV2/(r+mh2)])*ln((-u+
mV2)/mV2)+4*Hlog(1,[2*mV2/(r+mh2), 0, 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(r+
mh2), 0, (s+t)/mh2])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(r+mh2), u/mh2, 1])*ln((
-mh2+mV2)/mV2)-2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(s+t))^2+4*Hlog(1,[0, 2*mV2
/(r+mh2), (s+t)/mh2])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[0, -(-t+mV2)/t])*ln(1/2*(r+
2*mV2-mh2)/mV2)^2+4*Hlog(1,[0, -t/(-t+mV2)])*ln(1/2*(r+2*mV2-mh2)/mV2)^2-4*
Hlog(1,[0, -(mV2-s-t)/(s+t)])*ln(1/2*(r+2*mV2-mh2)/mV2)^2-4*Hlog(1,[0, -(s+t)/
(mV2-s-t)])*ln(1/2*(r+2*mV2-mh2)/mV2)^2-4*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/t
])*ln(1/2*(r+2*mV2-mh2)/mV2)^2+4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t)])*
ln(1/2*(r+2*mV2-mh2)/mV2)^2+4*Hlog(1,[2*mV2/(r+mh2), 0, (s+t)/mh2])*ln((-mh2+
mV2)/mV2)-4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 1])*ln(-1/t*mV2)-4*Hlog(1,[-(mV2
-s-u)/(s+u), 2*mV2/(r+mh2), 1])*ln(-1/t*mV2)+4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog
(1,[-(-u+mV2)/u, -(mV2*s+t*u)/(-t+mV2)/u])-4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1
,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t)])-4*Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln(-1/t*
mV2)+4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -(-u+mV2)/u])-4*Hlog(1,[0, 2*mV2/
(r+mh2)])*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u])-4*Hlog(1,[2*mV2/(r+mh2), u/
mh2, 1])*ln(-1/u*mV2)+4*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), 1])*ln(-1/u*mV2)-4*
Hlog(1,[mV2/(s+t), 2*mV2/(r+mh2), 1])*ln(-1/u*mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2)]
)*Hlog(1,[0, -t/(-t+mV2)])+4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -(mV2-s-t)/
(s+t)])+4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -(s+t)/(mV2-s-t)])+4*Hlog(1,[0
, 2*mV2/(r+mh2)])*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/t])+2*Hlog(1,[0, 2*mV2/(r
+mh2)])*ln(1/t*mV2)^2+4*Hlog(1,[0, 2*mV2/(r+mh2), (s+t)/mh2])*ln(-1/t*mV2)+4*
Hlog(1,[2*mV2/(r+mh2), 0, (s+t)/mh2])*ln(-1/t*mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2)]
)*Hlog(1,[0, -(-t+mV2)/t])+4*Hlog(1,[0, 1/u*mV2, 2*mV2/(r+mh2)])*ln(-1/t*mV2)+
4*Hlog(1,[1/u*mV2, 0, 2*mV2/(r+mh2)])*ln(-1/t*mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2)]
)*Hlog(1,[-(-u+mV2)/u, -(s+t)/(mV2-s-t)])+4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2,
1])*ln(-1/u*mV2)+4*Hlog(1,[0, 2*mV2/(r+mh2), t/(t+u)])*ln((-u+mV2)/mV2)+4*Hlog
(1,[0, t/(t+u), 2*mV2/(r+mh2)])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(r+mh2), 0, t
/(t+u)])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(r+mh2), u/(t+u), 1])*ln((-t+mV2)/
mV2)+4*Hlog(1,[u/(t+u), 2*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)+2*ln(1/2*(r+2*mV2-
mh2)/mV2)^2*ln(mV2/(s+t))^2-2*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln(1/t*mV2)^2-2*ln(1
/2*(r+2*mV2-mh2)/mV2)^2*ln((-t+mV2)/mV2)^2-4*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])
*ln(-1/u*mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln(-1/u*mV2)-4*Hlog(1,[
2*mV2/(r+mh2), s/mh2, 1])*ln(-1/t*mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1]
)*ln(-1/t*mV2)-4*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[
-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(r+mh2), s/mh2
, 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln((-t+mV2)/
mV2)+2/3*ln(mV2/(mV2-s-u))^3*ln(-1/t*mV2)+2/3*ln(mV2/(mV2-s-u))^3*ln((-t+mV2)/
mV2)-4*Hlog(1,[0, t/(t+u), (s+t)/mh2])*ln((-u+mV2)/mV2)-4*Hlog(1,[0, (s+t)/mh2
, t/(t+u)])*ln((-u+mV2)/mV2)+2*Hlog(1,[0, t/(t+u)])*ln((-u+mV2)/mV2)^2-4*Hlog(
1,[0, 0, t/(t+u)])*ln((-u+mV2)/mV2)-2*Hlog(1,[0, u/(t+u)])*ln((-t+mV2)/mV2)^2+
4*Hlog(1,[0, 0, u/(t+u)])*ln((-t+mV2)/mV2)+ln((-t+mV2)/mV2)^2*ln(1/2*(rst*s+
rst*t+2*mV2-s-t)/mV2)^2-ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2*ln(mV2/(s+t))^2+
ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2*ln(1/t*mV2)^2-4*ln((-mh2+mV2)/mV2)*Zeta(
3)-ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2*ln(mV2/(s+t))^2+ln(1/2*(-rst*s-rst*t
+2*mV2-s-t)/mV2)^2*ln(1/t*mV2)^2+ln((-t+mV2)/mV2)^2*ln(1/2*(-rst*s-rst*t+2*mV2
-s-t)/mV2)^2-ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2*ln(mV2/(mV2-s-t))^2-ln(1/2*
(-rst*s-rst*t+2*mV2-s-t)/mV2)^2*ln(mV2/(mV2-s-t))^2+4*Hlog(1,[0, u/mh2, 1])*ln
((-mh2+mV2)/mV2)+2*Hlog(1,[0, u/mh2])*ln(mV2/(mV2-s-t))^2-1/3*Pi^2*ln(mV2/(mV2
-s-t))^2+4*Hlog(1,[0, 0, 1/u*mV2])*ln((-mh2+mV2)/mV2)-2/3*ln((-t+mV2)/mV2)*ln(
-t/u)^3+ln((-t+mV2)/mV2)^2*ln(-t/u)^2-ln(mV2/(mV2-s-t))^2*ln(-(s+t)/u)^2+2/3*
ln(-t/(s+u))^3*ln((-t+mV2)/mV2)+ln(-t/(s+u))^2*ln((-t+mV2)/mV2)^2-4*Hlog(1,[0,
1/u*mV2, (s+t)/mh2])*ln((-mh2+mV2)/mV2)+2*Hlog(1,[0, -(mV2-s-t)/(s+t)])*ln(-(s
+t)/u)^2-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t)])*ln(-(s+t)/u)^2-4*Hlog(1
,[1/u*mV2, 0, (s+t)/mh2])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[-(mV2-s)/s, s/(s+t), 1]
)*ln((-u+mV2)/mV2)+4*Hlog(1,[0, 0, (s+t)/mh2])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*
mV2/(mh2-rs), 0, 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), 0, 1])*ln((-
u+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), 0, 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/
(mh2+rs), 0, 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), 0, 1])*ln((-t+
mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), s/(s+t), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[2*
mV2/(mh2+rs), -2*mV2/(s+t)/(rst-1), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-
rs), 0, 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(s+t)/(rst+1), 1]
)*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-rs), s/(s+t), 1])*ln((-t+mV2)/mV2)-4*
Hlog(1,[2*mV2/(mh2-rs), -2*mV2/(s+t)/(rst-1), 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[s
/(s+t), 2*mV2/(s+t)/(rst+1), 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[s/(s+t), -2*mV2/(s
+t)/(rst-1), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[1/t*mV2, 2*mV2/(s+t)/(rst+1), 1])*
ln((-mh2+mV2)/mV2)-4*Hlog(1,[1/t*mV2, -2*mV2/(s+t)/(rst-1), 1])*ln((-mh2+mV2)/
mV2)+4*Hlog(1,[mV2/(s+t), 2*mV2/(s+t)/(rst+1), 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1
,[mV2/(s+t), -2*mV2/(s+t)/(rst-1), 1])*ln((-mh2+mV2)/mV2)-2*Hlog(1,[0, 2*mV2/(
s+t)/(rst+1)])*ln((-t+mV2)/mV2)^2-2*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])*ln((-t+
mV2)/mV2)^2+2*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*ln(mV2/(mV2-s-t))^2+2*Hlog(1,[0
, -2*mV2/(s+t)/(rst-1)])*ln(mV2/(mV2-s-t))^2-4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(
s+t)/(rst+1), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+t)/(rst+
1), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), s/(s+t), 1])*ln((-u+mV2)/
mV2)-4*Hlog(1,[2*mV2/(mh2+rs), -2*mV2/(s+t)/(rst-1), 1])*ln((-u+mV2)/mV2)+8*
Hlog(1,[0, 2*mV2/(s+t)/(rst+1), 1])*ln((-u+mV2)/mV2)+8*Hlog(1,[0, -2*mV2/(s+t)
/(rst-1), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(s+t)/(rst+1), 1])*
ln((-u+mV2)/mV2)+4*Hlog(1,[-(mV2-s)/s, -2*mV2/(s+t)/(rst-1), 1])*ln((-u+mV2)/
mV2)+4*Hlog(1,[2*mV2/(mh2-rs), s/(s+t), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(
mh2-rs), -2*mV2/(s+t)/(rst-1), 1])*ln((-u+mV2)/mV2)-2*Hlog(1,[-(-u+mV2)/u, -(s
+t)/(mV2-s-t)])*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2-2*Hlog(1,[-(-u+mV2)/u, -
(s+t)/(mV2-s-t)])*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2+4*Hlog(1,[2*mV2/(mh2+
rs), 2*mV2/(s+t)/(rst+1), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), s/(
s+t), 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), -2*mV2/(s+t)/(rst-1), 1
])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(s+t)/(rst+1), 1])*ln((-
mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), s/(s+t), 1])*ln((-mh2+mV2)/mV2)+4*Hlog
(1,[2*mV2/(mh2-rs), -2*mV2/(s+t)/(rst-1), 1])*ln((-mh2+mV2)/mV2)-8*Hlog(1,[0,
2*mV2/(s+t)/(rst+1), 1])*ln((-mh2+mV2)/mV2)-8*Hlog(1,[0, -2*mV2/(s+t)/(rst-1),
1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+t)/(rst+1), 1])*ln((
-t+mV2)/mV2)+2*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*ln(mV2/(s+t))^2+2*Hlog(1,[0, -\
2*mV2/(s+t)/(rst-1)])*ln(mV2/(s+t))^2-4*Hlog(1,[1/t*mV2, (s+u)/mh2, 1])*ln((-
mh2+mV2)/mV2)-4*Hlog(1,[0, (s+u)/mh2, 1])*ln((-mh2+mV2)/mV2)+8*Hlog(1,[0, (s+u
)/mh2, 1])*ln((-t+mV2)/mV2)+2*Hlog(1,[0, (s+u)/mh2])*(2*Hlog(1,[0, -(-t+mV2)/t
])-ln((-t+mV2)/mV2)^2)-4*Hlog(1,[u/(t+u), (s+u)/mh2, 1])*ln((-t+mV2)/mV2)-4*
Hlog(1,[(s+u)/mh2, u/(t+u), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[t/(t+u), 0, (s+t)/
mh2])*ln((-u+mV2)/mV2)-4*Hlog(1,[(s+t)/mh2, 0, t/(t+u)])*ln((-u+mV2)/mV2)+8*(
Hlog(1,[0, (s+t)/mh2, (s+t)/mh2])+Hlog(1,[(s+t)/mh2, 0, (s+t)/mh2]))*ln((-u+
mV2)/mV2)-4*Hlog(1,[(s+t)/mh2, 0, 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[(s+u)/mh2, 0,
1])*ln((-t+mV2)/mV2)-2*Hlog(1,[0, -(-t+mV2)/t])*ln(-t/(s+u))^2-4*(Hlog(1,[0, (
s+u)/mh2, (s+u)/mh2])+Hlog(1,[(s+u)/mh2, 0, (s+u)/mh2]))*ln((-t+mV2)/mV2)-4*
Hlog(1,[0, 0, -(mV2-s-u)/(s+u)])*ln((-t+mV2)/mV2)+4*Hlog(1,[-(mV2-s-u)/(s+u),
(s+u)/mh2, 1])*ln((-t+mV2)/mV2)+2*Hlog(1,[-(-u+mV2)/u, -(mV2*s+t*u)/(-t+mV2)/u
])*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2+2*Hlog(1,[-(-u+mV2)/u, -(mV2*s+t*u)/(
-t+mV2)/u])*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2-4*Hlog(1,[0, -(mV2-s-u)/(s+
u), 1])*(ln((-t+mV2)/mV2)+ln(-1/t*mV2))-4*Hlog(1,[0, 0, 2*(mV2*t+s*u)/(mh2*t+
rt*t+2*s*u)])*ln((-t+mV2)/mV2)-4*Hlog(1,[0, 0, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u
)])*ln((-t+mV2)/mV2)-4*Hlog(1,[0, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1])*ln((-t
+mV2)/mV2)-4*Hlog(1,[0, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1])*ln((-t+mV2)/mV2)
-4*Hlog(1,[2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(s+t)/(rst+1), 1])*ln((-t+
mV2)/mV2)+4*Hlog(1,[2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), s/(s+t), 1])*ln((-t+mV2)
/mV2)-4*Hlog(1,[2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), -2*mV2/(s+t)/(rst-1), 1])*ln
((-t+mV2)/mV2)-4*Hlog(1,[2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(s+t)/(rst+1)
, 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), s/(s+t), 1]
)*ln((-t+mV2)/mV2)-4*Hlog(1,[2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), -2*mV2/(s+t)/(
rst-1), 1])*ln((-t+mV2)/mV2)-2*Hlog(1,[0, -(-t+mV2)/t])*ln(1/2*(-rst*s-rst*t+2
*mV2-s-t)/mV2)^2-2*Hlog(1,[0, -t/(-t+mV2)])*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/
mV2)^2+2*Hlog(1,[0, -(mV2-s-t)/(s+t)])*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2+
2*Hlog(1,[0, -(s+t)/(mV2-s-t)])*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2+4*Hlog(
1,[1/t*mV2, s/(s+t), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[mV2/(s+t), 0, 1])*ln((-
mh2+mV2)/mV2)-2*Hlog(1,[0, -(-t+mV2)/t])*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2
-2*Hlog(1,[0, -t/(-t+mV2)])*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2+2*Hlog(1,[0,
-(mV2-s-t)/(s+t)])*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2+2*Hlog(1,[0, -(s+t)/(
mV2-s-t)])*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2+2*Hlog(1,[-(-mh2+mV2)/mh2, -(
-t+mV2)/t])*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2-2*Hlog(1,[-(-mh2+mV2)/mh2, -
(mV2-s-t)/(s+t)])*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2+2*Hlog(1,[-(-mh2+mV2)/
mh2, -(-t+mV2)/t])*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2-2*Hlog(1,[-(-mh2+mV2
)/mh2, -(mV2-s-t)/(s+t)])*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2+4*Hlog(1,[s/(
s+u), 0, 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[0, s/(s+t), 1])*ln((-u+mV2)/mV2)+4*
Hlog(1,[mV2/(s+t), u/mh2, 1])*ln((-mh2+mV2)/mV2)+2*Hlog(1,[-(-mh2+mV2)/mh2, -(
-t+mV2)/t])*ln(-t/(s+u))^2+4*Hlog(1,[0, 0, (s+u)/mh2])*ln((-t+mV2)/mV2)-8*Hlog
(1,[0, 0, (s+t)/mh2])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[0, s/(s+t), 1])*ln((-mh2+
mV2)/mV2)-4*Hlog(1,[s/(s+t), 0, 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[s/(s+t), 0, s/(
s+t)])*ln((-t+mV2)/mV2)-4*Hlog(1,[0, s/(s+t), 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[0
, s/(s+t), s/(s+t)])*ln((-t+mV2)/mV2)+4*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln((-u+
mV2)/mV2)+Pi^2*ln((-t+mV2)/mV2)^2-2/3*ln((mV2-s)/mV2)^3*ln(-1/t*mV2)-2/3*ln((
mV2-s)/mV2)^3*ln((-t+mV2)/mV2)+4*Hlog(1,[0, s/mh2, 1])*ln((-t+mV2)/mV2)+4*Hlog
(1,[0, s/mh2, 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[s/(s+u), s/mh2, 1])*ln((-u+mV2)/
mV2)-4*Hlog(1,[(s+u)/mh2, s/(s+t), 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[(s+t)/mh2, s
/mh2, 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[(s+u)/mh2, s/mh2, 1])*ln((-t+mV2)/mV2)-4*
Hlog(1,[0, 0, -(mV2-s)/s])*ln((-t+mV2)/mV2)-4*Hlog(1,[0, -(mV2-s)/s, 1])*ln((-
t+mV2)/mV2)+4*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[s/(s+t
), s/mh2, 1])*ln((-t+mV2)/mV2)-2*Hlog(1,[0, s/(s+t)])*ln((-t+mV2)/mV2)^2-4*
Hlog(1,[1/mh2*mV2, 0, 0, 1/u*mV2])-4*Hlog(1,[1/mh2*mV2, 0, u/mh2, 1])-4*Hlog(1
,[0, 1/mh2*mV2, 0, 1/u*mV2])-4*Hlog(1,[0, 0, 1/mh2*mV2, 1/u*mV2])+4*Hlog(1,[0,
0, 1/u*mV2])*ln(-1/t*mV2)+4*Hlog(1,[-(-u+mV2)/u, 1, 0, 1])-4*Hlog(1,[0, 1/mh2*
mV2, 0, 1])-4*Hlog(1,[1/mh2*mV2, 0, 0, 1])-4*Hlog(1,[-(mV2-s)/s, 1, 0, 1])-4*
Hlog(1,[-(mV2-s)/s, s/mh2, 0, 1])+4*Hlog(1,[-(mV2-s)/s, s/(s+u), 0, 1])-4*Hlog
(1,[1/u*mV2, s/(s+u), 0, 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), 0, 1])+4*
Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 0, 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs),
s/(s+t), 1])+8*Hlog(1,[1/mh2*mV2, 0, -2*mV2/(s+t)/(rst-1), 1])+8*Hlog(1,[-(mV2
-s)/s, s/(s+t), 2*mV2/(s+t)/(rst+1), 1])+8*Hlog(1,[-(mV2-s)/s, s/(s+t), -2*mV2
/(s+t)/(rst-1), 1])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+t)/(rst+1), 1]
)-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 0, 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2
+rs), 0, 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs), 0, 1])+4*Hlog(1,[1/u*mV2, 2
*mV2/(mh2+rs), 0, 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), 2*mV2/(s+t)/(rst+1)
, 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), s/(s+t), 1])-4*Hlog(1,[-(mV2-s)/s,
2*mV2/(mh2+rs), -2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs)
, 2*mV2/(s+t)/(rst+1), 1])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), s/(s+t), 1])+4*
Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), -2*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,[1/t*mV2,
2*mV2/(mh2-rs), 0, 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+t)/(rst+1
), 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), s/(s+t), 1])-4*Hlog(1,[1/mh2*mV2,
2*mV2/(mh2+rs), -2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), s
/(s+t), 1])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), -2*mV2/(s+t)/(rst-1), 1])-8*
Hlog(1,[1/t*mV2, s/(s+t), 2*mV2/(s+t)/(rst+1), 1])-8*Hlog(1,[1/t*mV2, s/(s+t),
-2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), -2*mV2/(s+t)/(
rst-1), 1])+4*Hlog(1,[1/mh2*mV2, 1/t*mV2, 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[1
/mh2*mV2, 1/t*mV2, -2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[1/mh2*mV2, mV2/(s+t), 2
*mV2/(s+t)/(rst+1), 1])-4*Hlog(1,[1/mh2*mV2, mV2/(s+t), -2*mV2/(s+t)/(rst-1),
1])+8*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[-(-u+mV2)/u, u/
mh2, 1, 1])-4*Hlog(1,[-(-u+mV2)/u, mV2/(s+t), u/mh2, 1])+4*Hlog(1,[-(-u+mV2)/u
, u/mh2, u/mh2, 1])-4*Hlog(1,[-(-u+mV2)/u, mV2/(s+t), -2*mV2/(s+t)/(rst-1), 1]
)-4*Hlog(1,[-(-u+mV2)/u, mV2/(s+t), 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[1/t*mV2
, 2*mV2/(mh2+rs), 0, 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs), -2*mV2/(s+t)/(
rst-1), 1])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), 2*mV2/(s+t)/(rst+1), 1])+4*Hlog
(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), s/(s+t), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-
s)/s, 2*mV2/(s+t)/(rst+1), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, -2*mV2/(
s+t)/(rst-1), 1])+4*Hlog(1,[-(-u+mV2)/u, 1/t*mV2, 2*mV2/(s+t)/(rst+1), 1])-4*
Hlog(1,[-(-u+mV2)/u, 1, s/(s+t), 1])+4*Hlog(1,[-(-u+mV2)/u, mV2/(s+t), 0, 1])+
4*Hlog(1,[-(-u+mV2)/u, 1/t*mV2, -2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[-(-u+mV2)/
u, 1/t*mV2, s/(s+t), 1])-4*Hlog(1,[1/u*mV2, -(mV2-s)/s, 2*mV2/(s+t)/(rst+1), 1
])+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*mV2/(s+t)/(rst+1), 1])-4*Hlog(1,[1/u*
mV2, 2*mV2/(mh2-rs), s/(s+t), 1])+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), -2*mV2/(s
+t)/(rst-1), 1])+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+t)/(rst+1), 1])-4
*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), s/(s+t), 1])+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2+
rs), -2*mV2/(s+t)/(rst-1), 1])-8*Hlog(1,[1/u*mV2, 0, 2*mV2/(s+t)/(rst+1), 1])-\
8*Hlog(1,[1/u*mV2, 0, -2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[1/u*mV2, -(mV2-s)/s,
-2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), 2*mV2/(s+t)/(
rst+1), 1])-4*Hlog(1,[-(-t+mV2)/t, 0, 0, 1/u*mV2])+4*Hlog(1,[-(-t+mV2)/t, 0, 1
/u*mV2, (s+t)/mh2])+4*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, 0, (s+t)/mh2])+4*Hlog(1,[1
/u*mV2, (s+t)/mh2, 0, 1])-8*Hlog(1,[1/u*mV2, (s+t)/mh2, 0, (s+t)/mh2])-4*Hlog(
1,[1/u*mV2, 0, 0, (s+t)/mh2])+4*Hlog(1,[1/u*mV2, 0, s/(s+t), 1])-8*Hlog(1,[1/u
*mV2, 0, (s+t)/mh2, (s+t)/mh2])+4*Hlog(1,[1/u*mV2, -(mV2-s)/s, s/(s+t), 1])+4*
Hlog(1,[0, 1/mh2*mV2, 1/u*mV2, (s+t)/mh2])+4*Hlog(1,[0, 0, 1/u*mV2, (s+t)/mh2]
)-4*Hlog(1,[0, 0, -(-t+mV2)/t, 1/u*mV2])+4*Hlog(1,[0, -(-t+mV2)/t, 1/u*mV2, (s
+t)/mh2])+4*Hlog(1,[1/mh2*mV2, 1/u*mV2, 0, (s+t)/mh2])+4*Hlog(1,[1/mh2*mV2, 0,
1/u*mV2, (s+t)/mh2])-8*Hlog(1,[0, 1/u*mV2, (s+t)/mh2, (s+t)/mh2])-4*Hlog(1,[0,
-(-t+mV2)/t, 0, 1/u*mV2])-4*Hlog(1,[-(-t+mV2)/t, 0, 0, 1])+4*Hlog(1,[-(-t+mV2)
/t, 0, 1, 1])+4*Hlog(1,[-(-t+mV2)/t, 1, 0, 1])-4*Hlog(1,[0, 0, -(-t+mV2)/t, 1]
)-4*Hlog(1,[1/mh2*mV2, mV2/(s+t), u/mh2, 1])+4*Hlog(1,[0, -(-t+mV2)/t, t/mh2,
(s+t)/mh2])+8*Hlog(1,[1/mh2*mV2, 0, 0, (s+t)/mh2])-4*Hlog(1,[0, -(-t+mV2)/t, 0
, 1])+4*Hlog(1,[0, -(-t+mV2)/t, 1, 1])+4*Hlog(1,[0, 1/mh2*mV2, 0, (s+t)/mh2])+
4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, s/(s+t), 1])+4*Hlog(1,[0, -(-t+mV2)/t,
1, (s+t)/mh2])-4*Hlog(1,[1/mh2*mV2, 1/t*mV2, s/(s+t), 1])+4*Hlog(1,[1/mh2*mV2,
mV2/(s+t), 0, 1])+4*Hlog(1,[-(-t+mV2)/t, 1, 0, (s+t)/mh2])+4*Hlog(1,[-(-mh2+
mV2)/mh2, 1, s/(s+t), 1])-8*Hlog(1,[-(mV2-s)/s, s/(s+t), s/(s+t), 1])+8*Hlog(1
,[1/t*mV2, s/(s+t), s/(s+t), 1])+4*Hlog(1,[-(mV2-s)/s, s/(s+t), 0, 1])-4*Hlog(
1,[1/t*mV2, s/(s+t), 0, 1])-4*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*
s*u), 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t
+2*s*u), s/(s+t), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s
*u), 1, 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2
/(s+t)/(rst+1), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u
), s/(s+t), 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), -\
2*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u
), 1, 1])-4*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(s+t)/
(rst+1), 1])+4*Hlog(1,[-(-u+mV2)/u, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1, 1])+4
*Hlog(1,[-(-t+mV2)/t, t/mh2, 0, (s+t)/mh2])-4*Hlog(1,[1/mh2*mV2, 0, s/(s+t), 1
])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(s+t)/(
rst+1), 1])+4*Hlog(1,[-(-t+mV2)/t, 0, 1, (s+t)/mh2])+4*Hlog(1,[-(-t+mV2)/t, 0,
t/mh2, (s+t)/mh2])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u)
, s/(s+t), 1])-4*Hlog(1,[1/t*mV2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1, 1])+4*
Hlog(1,[1/t*mV2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(s+t)/(rst+1), 1])-4*
Hlog(1,[1/t*mV2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), s/(s+t), 1])+4*Hlog(1,[1/t*
mV2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), -2*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,[-(
mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1, 1])-4*Hlog(1,[-(-u+mV2)/u, 2*(
mV2*t+s*u)/(mh2*t+rt*t+2*s*u), -2*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,[-(-u+mV2)/u
, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1, 1])-4*Hlog(1,[-(-u+mV2)/u, 2*(mV2*t+s*u
)/(mh2*t-rt*t+2*s*u), 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[-(-u+mV2)/u, 2*(mV2*t
+s*u)/(mh2*t-rt*t+2*s*u), s/(s+t), 1])-4*Hlog(1,[-(-u+mV2)/u, 2*(mV2*t+s*u)/(
mh2*t-rt*t+2*s*u), -2*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*
u)/(mh2*t+rt*t+2*s*u), s/(s+t), 1])-4*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t
+rt*t+2*s*u), -2*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*t+s*
u)/(mh2*t+rt*t+2*s*u), -2*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[1/t*mV2, 2*(mV2*t+s
*u)/(mh2*t-rt*t+2*s*u), 1, 1])+4*Hlog(1,[1/t*mV2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*
s*u), 2*mV2/(s+t)/(rst+1), 1])-4*Hlog(1,[1/t*mV2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*
s*u), s/(s+t), 1])+4*Hlog(1,[1/t*mV2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), -2*mV2
/(s+t)/(rst-1), 1])-4*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), -2
*mV2/(s+t)/(rst-1), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2
*s*u), 1, 1])-4*Hlog(1,[-(-t+mV2)/t, 0, t/mh2, t/(t+u)])-4*Hlog(1,[-(-t+mV2)/t
, 0, t/(t+u), (s+t)/mh2])-4*Hlog(1,[-(-t+mV2)/t, 1, 0, t/(t+u)])-4*Hlog(1,[-(-
u+mV2)/u, u/(t+u), (s+u)/mh2, 1])+4*Hlog(1,[1/t*mV2, u/(t+u), (s+u)/mh2, 1])+4
*Hlog(1,[1/t*mV2, (s+u)/mh2, u/(t+u), 1])-4*Hlog(1,[-(-u+mV2)/u, 2*(mV2*t+s*u)
/(mh2*t+rt*t+2*s*u), 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[-(-u+mV2)/u, 2*(mV2*t+
s*u)/(mh2*t+rt*t+2*s*u), s/(s+t), 1])-4*Hlog(1,[0, -(-t+mV2)/t, t/mh2, t/(t+u)
])-4*Hlog(1,[0, -(-t+mV2)/t, t/(t+u), (s+t)/mh2])+4*Hlog(1,[-(-t+mV2)/t, 0, 0,
t/(t+u)])-4*Hlog(1,[-(-t+mV2)/t, 0, 1, t/(t+u)])-4*Hlog(1,[-(-t+mV2)/t, t/mh2,
0, t/(t+u)])-4*Hlog(1,[-(-t+mV2)/t, t/(t+u), 0, (s+t)/mh2])+4*Hlog(1,[-(-u+mV2
)/u, 1/t*mV2, (s+u)/mh2, 1])+4*Hlog(1,[-(-u+mV2)/u, u/mh2, (s+u)/mh2, 1])-4*
Hlog(1,[1/t*mV2, 0, (s+u)/mh2, 1])+4*Hlog(1,[1/mh2*mV2, 0, (s+u)/mh2, 1])+4*
Hlog(1,[1/mh2*mV2, 1/t*mV2, (s+u)/mh2, 1])+4*Hlog(1,[1/u*mV2, 0, t/(t+u), (s+t
)/mh2])+4*Hlog(1,[1/u*mV2, 0, (s+t)/mh2, t/(t+u)])-4*Hlog(1,[-(-u+mV2)/u, 1, u
/(t+u), 1])-4*Hlog(1,[-(-u+mV2)/u, u/mh2, u/(t+u), 1])+4*Hlog(1,[-(-u+mV2)/u,
1, (s+u)/mh2, 1])+4*Hlog(1,[1/t*mV2, 0, u/(t+u), 1])+4*Hlog(1,[1/t*mV2, u/(t+u
), 1, 1])-4*Hlog(1,[-(-u+mV2)/u, u/(t+u), 1, 1])+4*Hlog(1,[1/u*mV2, 0, 0, t/(t
+u)])+4*Hlog(1,[1/u*mV2, (s+t)/mh2, 0, t/(t+u)])-4*Hlog(1,[0, 0, 1/u*mV2, t/(t
+u)])+4*Hlog(1,[0, 1/u*mV2, t/(t+u), (s+t)/mh2])+4*Hlog(1,[0, 1/u*mV2, (s+t)/
mh2, t/(t+u)])+4*Hlog(1,[1/u*mV2, t/(t+u), 0, (s+t)/mh2])+4*Hlog(1,[0, -(-t+
mV2)/t, 0, t/(t+u)])-4*Hlog(1,[0, -(-t+mV2)/t, 1, t/(t+u)])+4*Hlog(1,[0, 0, -(
-t+mV2)/t, t/(t+u)])-12*Hlog(1,[1/t*mV2, 0, 0, 1])-12*Hlog(1,[1/t*mV2, 0, 1, 1
])-4*Hlog(1,[1/t*mV2, 0, s/mh2, 1])-4*Hlog(1,[1/u*mV2, 0, s/mh2, 1])-4*Hlog(1,
[1/t*mV2, (s+u)/mh2, (s+u)/mh2, 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u
), (s+u)/mh2, 1])-4*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), 1, 1])-4*Hlog(1,[1/t*
mV2, -(mV2-s-u)/(s+u), (s+u)/mh2, 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, 1, (s+u)/mh2,
1])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u), 1, 1])+2/3*Pi^2*ln(mV2/(mV2-s
-u))*ln(-1/t*mV2)+2/3*Pi^2*ln(mV2/(mV2-s-u))*ln((-t+mV2)/mV2)+4*Hlog(1,[0, 2*
mV2/(s+t)/(rst+1)])*ln((-t+mV2)/mV2)*ln((s+u)*mV2/(mV2*s+t*u))+4*Hlog(1,[0, s/
(s+t)])*ln((-t+mV2)/mV2)*ln(-1/u*mV2)-4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*ln(
mV2/(mV2-s-t))*ln(-1/u*mV2)-4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*ln((-t+mV2)/mV2
)*ln(1/t*mV2)-4*Hlog(1,[0, (s+u)/mh2])*ln(-1/u*mV2)*ln((-t+mV2)/mV2)-4*Hlog(1,
[0, 2*mV2/(s+t)/(rst+1)])*ln((-mh2+mV2)/mV2)*ln((s+u)*mV2/(mV2*s+t*u))-4*Hlog(
1,[0, 2*mV2/(s+t)/(rst+1)])*ln((-t+mV2)/mV2)*ln(-1/u*mV2)-4*Hlog(1,[0, -2*mV2/
(s+t)/(rst-1)])*ln(mV2/(mV2-s-t))*ln(-1/u*mV2)-4*Hlog(1,[0, s/(s+t)])*ln((-mh2
+mV2)/mV2)*ln(mh2/(s+t))-4*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])*ln((-mh2+mV2)/mV2
)*ln((s+u)*mV2/(mV2*s+t*u))+4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])*ln((-mh2+mV2)/
mV2)*ln(mV2/(s+t))+4*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])*ln((-mh2+mV2)/mV2)*ln(
mV2/(s+t))+4*Hlog(1,[0, s/(s+t)])*ln((-mh2+mV2)/mV2)*ln((s+u)*mV2/(mV2*s+t*u))
+4*Hlog(1,[0, (s+t)/mh2])*ln(-1/t*mV2)*ln((-u+mV2)/mV2)+4*Hlog(1,[0, -2*mV2/(s
+t)/(rst-1)])*ln((-t+mV2)/mV2)*ln((s+u)*mV2/(mV2*s+t*u))-4*Hlog(1,[0, -2*mV2/(
s+t)/(rst-1)])*ln((-t+mV2)/mV2)*ln(-1/u*mV2)+2*ln(mV2/(mV2-s-t))*ln(-(s+t)/u)^
2*ln(-1/u*mV2)-2/3*Pi^2*ln((-t+mV2)/mV2)*ln(-t/u)+2*ln(1/2*(rst*s+rst*t+2*mV2-
s-t)/mV2)^2*ln(mV2/(mV2-s-t))*ln(-1/u*mV2)+2*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/
mV2)^2*ln(mV2/(mV2-s-t))*ln(-1/u*mV2)-4*Hlog(1,[0, u/mh2])*ln(mV2/(mV2-s-t))*
ln(-1/u*mV2)+2*ln((-t+mV2)/mV2)*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2*ln(-1/u
*mV2)+2*ln((-t+mV2)/mV2)*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2*ln(-1/u*mV2)+2/
3*Pi^2*ln(mV2/(mV2-s-t))*ln(-1/u*mV2)+2*ln((-t+mV2)/mV2)*ln(-t/(s+u))^2*ln(-1/
u*mV2)+2*ln((-mh2+mV2)/mV2)*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2*ln((s+u)*
mV2/(mV2*s+t*u))+2*ln((-mh2+mV2)/mV2)*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2*ln
((s+u)*mV2/(mV2*s+t*u))-2*ln((-t+mV2)/mV2)*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)
^2*ln((s+u)*mV2/(mV2*s+t*u))-2*ln((-t+mV2)/mV2)*ln(1/2*(-rst*s-rst*t+2*mV2-s-t
)/mV2)^2*ln((s+u)*mV2/(mV2*s+t*u))-2/3*Pi^2*ln((-mh2+mV2)/mV2)*ln((s+u)*mV2/(
mV2*s+t*u))+2/3*Pi^2*ln((-t+mV2)/mV2)*ln((s+u)*mV2/(mV2*s+t*u))-2*ln((-mh2+mV2
)/mV2)*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2*ln(mV2/(s+t))+2/3*Pi^2*ln((-mh2+
mV2)/mV2)*ln(mh2/(s+t))+2*ln((-t+mV2)/mV2)*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2
)^2*ln(1/t*mV2)+2*ln((-t+mV2)/mV2)*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)^2*ln(1/
t*mV2)-2*ln((-mh2+mV2)/mV2)*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)^2*ln(mV2/(s+t
))+2/3*Pi^2*ln((-t+mV2)/mV2)*ln(1/2*t*(rt+2*mV2-mh2)/(mV2*t+s*u))+2/3*Pi^2*ln(
(-t+mV2)/mV2)*ln(1/2*t*(2*mV2-mh2-rt)/(mV2*t+s*u))-4*Hlog(1,[0, s/(s+t)])*ln((
-t+mV2)/mV2)*ln((s+u)*mV2/(mV2*s+t*u))-4*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])*ln(
(-t+mV2)/mV2)*ln(1/t*mV2)-2/3*Pi^2*ln((mV2-s)/mV2)*ln((-t+mV2)/mV2)-2/3*Pi^2*
ln((mV2-s)/mV2)*ln(-1/t*mV2)+4*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r)])+4*
Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2), 0, 1, 2*
mV2/(mh2-r)])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 0, 1])+4*Hlog(1,[0, 0, 2*mV2
/(mh2-r), 1])+4*Hlog(1,[2*mV2/(r+mh2), 1, 0, 2*mV2/(mh2-r)])-4*Hlog(1,[1/mh2*
mV2, 0, 2*mV2/(mh2-r), 1])+4*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2-r), 1])-4*Hlog(1
,[0, 2*mV2/(mh2-r), 1, 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 1, 1])+4*
Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 0, 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r),
1, 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])-4*Hlog(1,[2*mV2/(
mh2-r), 1/t*mV2, 2*mV2/(s+t)/(rst+1), 1])-4*Hlog(1,[2*mV2/(mh2-r), 1/t*mV2, -2
*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,[2*mV2/(mh2-r), mV2/(s+t), 2*mV2/(s+t)/(rst+1
), 1])+4*Hlog(1,[2*mV2/(mh2-r), mV2/(s+t), -2*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,
[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r)])+4*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(r+
mh2)])+4*Hlog(1,[0, 2*mV2/(r+mh2), 1, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r),
0, 1, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(r+mh2)])+8*Hlog(1,
[0, 2*mV2/(mh2-r), 0, 1])+4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(s+t)/(
rst+1), 1])+4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -2*mV2/(s+t)/(rst-1), 1])+4*
Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), 2*
mV2/(mh2-r), 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])+4*
Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])+4*Hlog(1,[-(mV2-s)/s, 2
*mV2/(mh2-rs), 2*mV2/(mh2-r), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -2*mV2/
(s+t)/(rst-1), 1])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), 2*mV2/(mh2-r), 1])-4*
Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1), 1])+4*Hlog(1,[-(-
u+mV2)/u, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1), 1])-4*Hlog(1,[-(-u+mV2)/u, u/mh2
, 2*mV2/(mh2-r), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*mV2/(mh2-r), 1])+4*
Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), 1/
u*mV2, 0, 2*mV2/(r+mh2)])-4*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, 0, (s+t)/mh2])+4*
Hlog(1,[2*mV2/(r+mh2), 0, 1/u*mV2, 2*mV2/(mh2-r)])-4*Hlog(1,[1/t*mV2, 2*mV2/(
mh2-r), 2*mV2/(s+t)/(rst+1), 1])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), -2*mV2/(s+t
)/(rst-1), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), -2*mV2/(s+t)/(rst-1),
1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1), 1])-4*Hlog(1,[1/
t*mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])+4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r)
, -2*mV2/(s+t)/(rst-1), 1])+4*Hlog(1,[-(-u+mV2)/u, mV2/(s+t), 2*mV2/(mh2-r), 1
])-4*Hlog(1,[-(-u+mV2)/u, 1/t*mV2, 2*mV2/(mh2-r), 1])-4*Hlog(1,[-(-t+mV2)/t, 0
, 1/u*mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[0, 1/u*mV2, 2*mV2/(mh2-r), (s+t)/mh2])+4*
Hlog(1,[2*mV2/(mh2-r), 0, 0, 1/u*mV2])+4*Hlog(1,[2*mV2/(mh2-r), 0, 1/u*mV2, 2*
mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), 0, 1/u*mV2, 2*mV2/(r+mh2)])-4*Hlog(1,[2
*mV2/(mh2-r), 0, 1/u*mV2, (s+t)/mh2])+4*Hlog(1,[0, 2*mV2/(mh2-r), 0, 1/u*mV2])
+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), 0, (s+t)/mh2])+4*Hlog(1,[0, 0, 2*mV2/(mh2-r
), 1/u*mV2])+4*Hlog(1,[0, 2*mV2/(r+mh2), 1/u*mV2, 2*mV2/(mh2-r)])-4*Hlog(1,[-(
-u+mV2)/u, 2*mV2/(mh2-r), 0, 1])-4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), 1, 1])+
4*Hlog(1,[2*mV2/(mh2-r), 0, u/mh2, 1])-4*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, 0, 2*
mV2/(mh2-r)])+4*Hlog(1,[1/u*mV2, (s+t)/mh2, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[1/u*
mV2, 0, 2*mV2/(mh2-r), (s+t)/mh2])+4*Hlog(1,[1/u*mV2, 0, (s+t)/mh2, 2*mV2/(mh2
-r)])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), 0, 1])-4*Hlog(1,[0, -(-t+mV2)/t, 1/u*
mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, 0, 2*mV2/(mh2-r)])+4*
Hlog(1,[0, 2*mV2/(mh2-r), 1/u*mV2, 2*mV2/(mh2-r)])-4*Hlog(1,[1/mh2*mV2, 1/u*
mV2, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[0, 1/u*mV2, (s+t)/mh2, 2*mV2/(mh2-r)])-4*
Hlog(1,[0, 1/mh2*mV2, 1/u*mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(r+mh2), u/mh2,
2*mV2/(mh2-r), 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), u/mh2, 1])-4*Hlog(1,[-(
-t+mV2)/t, 1, 0, 2*mV2/(mh2-r)])-4*Hlog(1,[0, -(-t+mV2)/t, 1, 2*mV2/(mh2-r)])-\
4*Hlog(1,[0, 2*mV2/(mh2-r), 1, (s+t)/mh2])-4*Hlog(1,[0, 2*mV2/(mh2-r), 0, (s+t
)/mh2])-4*Hlog(1,[0, 0, 2*mV2/(mh2-r), (s+t)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), u/
mh2, 1, 1])+4*Hlog(1,[2*mV2/(mh2-r), mV2/(s+t), u/mh2, 1])+4*Hlog(1,[2*mV2/(
mh2-r), u/mh2, 2*mV2/(mh2-r), 1])+4*Hlog(1,[2*mV2/(mh2-r), u/mh2, 2*mV2/(r+mh2
), 1])-4*Hlog(1,[2*mV2/(mh2-r), u/mh2, u/mh2, 1])-4*Hlog(1,[1/mh2*mV2, 0, 1/u*
mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[0, 2*mV2/(mh2-r), 1/u*mV2, 2*mV2/(r+mh2)])-4*
Hlog(1,[0, 2*mV2/(mh2-r), 1/u*mV2, (s+t)/mh2])-4*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(
mh2-r), (s+t)/mh2])-4*Hlog(1,[0, 2*mV2/(mh2-r), t/mh2, (s+t)/mh2])-4*Hlog(1,[-
(-t+mV2)/t, 0, 1, 2*mV2/(mh2-r)])-4*Hlog(1,[0, 2*mV2/(mh2-r), (s+t)/mh2, 2*mV2
/(r+mh2)])-4*Hlog(1,[0, -(-t+mV2)/t, 2*mV2/(mh2-r), (s+t)/mh2])+4*Hlog(1,[1/
mh2*mV2, mV2/(s+t), 2*mV2/(mh2-r), 1])-4*Hlog(1,[1/mh2*mV2, 1/t*mV2, 2*mV2/(
mh2-r), 1])-4*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 0, 1])-4*Hlog(1,[2*mV2/(mh2-r)
, (s+t)/mh2, 0, 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(mh2-r), 1, 0, (s+t)/mh2])-4*
Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/(s+t), 1])+4*Hlog(1,[2*mV2/(mh2-r), 1/t*
mV2, 2*mV2/(mh2-r), 1])+8*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 0, (s+t)/mh2])-4*
Hlog(1,[2*mV2/(mh2-r), 0, 0, (s+t)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), 0, 1, (s+t)/
mh2])-4*Hlog(1,[2*mV2/(mh2-r), 0, t/mh2, (s+t)/mh2])-4*Hlog(1,[0, 1/mh2*mV2, 2
*mV2/(mh2-r), (s+t)/mh2])-4*Hlog(1,[0, 2*mV2/(r+mh2), (s+t)/mh2, 2*mV2/(mh2-r)
])-4*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), 0, (s+t)/mh2])-4*Hlog(1,[0, 2*mV2/(
mh2-r), (s+t)/mh2, 2*mV2/(mh2-r)])+8*Hlog(1,[0, 2*mV2/(mh2-r), (s+t)/mh2, (s+t
)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), mV2/(s+t), 2*mV2/(mh2-r), 1])+4*Hlog(1,[2*mV2
/(mh2-r), 1/t*mV2, 2*mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(mh2-r), 1/t*mV2, s/(s+t
), 1])-4*Hlog(1,[2*mV2/(mh2-r), t/mh2, 0, (s+t)/mh2])-4*Hlog(1,[2*mV2/(mh2-r),
mV2/(s+t), 0, 1])-4*Hlog(1,[2*mV2/(mh2-r), mV2/(s+t), 2*mV2/(mh2-r), 1])-4*
Hlog(1,[2*mV2/(mh2-r), mV2/(s+t), 2*mV2/(r+mh2), 1])-4*Hlog(1,[2*mV2/(r+mh2),
(s+t)/mh2, 0, 2*mV2/(mh2-r)])-4*Hlog(1,[-(-t+mV2)/t, 0, 2*mV2/(mh2-r), (s+t)/
mh2])+4*Hlog(1,[-(-t+mV2)/t, 0, 2*mV2/(mh2-r), t/(t+u)])+4*Hlog(1,[-(-t+mV2)/t
, 0, t/(t+u), 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(r+mh2), 0, (s+t)/mh2, 2*mV2/(
mh2-r)])+4*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), 0, t/(t+u)])+4*Hlog(1,[-(-t+mV2
)/t, t/(t+u), 0, 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 0, t/(t+u
)])-4*Hlog(1,[2*mV2/(mh2-r), 0, (s+t)/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(
mh2-r), 0, (s+t)/mh2, 2*mV2/(r+mh2)])+8*Hlog(1,[2*mV2/(mh2-r), 0, (s+t)/mh2, (
s+t)/mh2])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), 1, 1])+4*Hlog(1,[2*mV2/(r+mh2), 1
/t*mV2, 2*mV2/(mh2-r), 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 0, (s+t)/mh2])-\
4*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 0, 2*mV2/(r+mh2)])-4*Hlog(1,[2*mV2/(mh2-r)
, 0, (s+t)/mh2, t/(t+u)])+4*Hlog(1,[0, -(-t+mV2)/t, t/(t+u), 2*mV2/(mh2-r)])+4
*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), (s+u)/mh2, 1])+4*Hlog(1,[2*mV2/(mh2-r), 1, 0,
t/(t+u)])-4*Hlog(1,[1/u*mV2, 0, t/(t+u), 2*mV2/(mh2-r)])-4*Hlog(1,[1/t*mV2, u/
(t+u), 2*mV2/(mh2-r), 1])+4*Hlog(1,[-(-u+mV2)/u, u/(t+u), 2*mV2/(mh2-r), 1])+4
*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), u/(t+u), 1])-4*Hlog(1,[0, 1/u*mV2, 2*mV2/
(mh2-r), t/(t+u)])-4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, u/(t+u), 1])+4*Hlog(1,[
2*mV2/(mh2-r), 0, 1, t/(t+u)])+4*Hlog(1,[2*mV2/(mh2-r), 0, t/mh2, t/(t+u)])-8*
Hlog(1,[2*mV2/(mh2-r), 0, 0, t/(t+u)])-4*Hlog(1,[2*mV2/(mh2-r), u/mh2, (s+u)/
mh2, 1])-4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), (s+u)/mh2, 1])-4*Hlog(1,[1/mh2*
mV2, 2*mV2/(mh2-r), (s+u)/mh2, 1])-4*Hlog(1,[2*mV2/(mh2-r), 1/t*mV2, (s+u)/mh2
, 1])-4*Hlog(1,[1/u*mV2, 0, 2*mV2/(mh2-r), t/(t+u)])-4*Hlog(1,[1/t*mV2, 2*mV2/
(mh2-r), u/(t+u), 1])-4*Hlog(1,[2*mV2/(mh2-r), 0, u/(t+u), 1])+4*Hlog(1,[2*mV2
/(mh2-r), 1, u/(t+u), 1])+4*Hlog(1,[2*mV2/(mh2-r), u/mh2, u/(t+u), 1])+4*Hlog(
1,[0, 2*mV2/(mh2-r), t/mh2, t/(t+u)])-4*Hlog(1,[0, 2*mV2/(mh2-r), (s+t)/mh2, t
/(t+u)])+4*Hlog(1,[0, -(-t+mV2)/t, 2*mV2/(mh2-r), t/(t+u)])+4*Hlog(1,[0, 2*mV2
/(mh2-r), 1, t/(t+u)])-4*Hlog(1,[0, 2*mV2/(mh2-r), 0, t/(t+u)])+4*Hlog(1,[-(-
mh2+mV2)/mh2, 2*mV2/(mh2-r), (s+u)/mh2, 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s
-u)/(s+u), 2*mV2/(mh2-r), 1])+4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1
])-4*Hlog(1,[0, 1/u*mV2, t/(t+u), 2*mV2/(mh2-r)])-4*Hlog(1,[1/u*mV2, 2*mV2/(
mh2-r), 0, t/(t+u)])-4*Hlog(1,[1/u*mV2, t/(t+u), 0, 2*mV2/(mh2-r)])+4*Hlog(1,[
2*mV2/(mh2-r), t/mh2, 0, t/(t+u)])+4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s+u),
1, 1])-4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s+u), 2*mV2/(mh2-r), 1])-4*Hlog(1,
[2*mV2/(mh2-r), -(mV2-s-u)/(s+u), 2*mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(mh2-r),
-(mV2-s-u)/(s+u), (s+u)/mh2, 1])+4*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), 2*mV2/(
mh2-r), 1])-4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s+u), 2*mV2/(mh2-r), 1])+4*
Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-s-t))*ln(-1/u*mV2)+4*Hlog(1,[0, 2*mV2/(
mh2-r)])*ln((-mh2+mV2)/mV2)*ln((s+u)*mV2/(mV2*s+t*u))-4*Hlog(1,[0, 2*mV2/(mh2-
r)])*ln((-u+mV2)/mV2)*ln(-1/t*mV2)+4*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(-1/u*mV2)*
ln((-t+mV2)/mV2)-4*Hlog(1,[0, 2*mV2/(mh2-r)])*ln((-t+mV2)/mV2)*ln((s+u)*mV2/(
mV2*s+t*u))-4*Hlog(1,[0, 2*mV2/(mh2-r)])*ln((-mh2+mV2)/mV2)*ln(mV2/(s+t))+4*
Hlog(1,[0, 2*mV2/(mh2-r)])*ln((-t+mV2)/mV2)*ln(1/t*mV2)+4*Hlog(1,[1/u*mV2, -(
mV2-s)/s, 2*mV2/(mh2-r), 1])+8*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(mh2-r), 1]
)+4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1, 1])+8*Hlog(1,[2*mV2/(mh2-r), -(mV2-s
)/s, s/mh2, 1])-8*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, 1])+8*Hlog(1,[2*mV2/(mh2-r)
, s/mh2, 2*mV2/(mh2-r), 1])+8*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(r+mh2), 1])
-16*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2, 1])-12*Hlog(1,[2*mV2/(mh2-r), 0, 2*
mV2/(mh2-r), 1])-12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(r+mh2), 1])-12*Hlog(1,[2*
mV2/(r+mh2), 0, 2*mV2/(mh2-r), 1])+20*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])+4*Hlog(
1,[1/u*mV2, 2*mV2/(mh2-r), s/mh2, 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r)
, 0, 1])-8*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(mh2-r), 1])+8*Hlog(1,[1/u
*mV2, 0, 2*mV2/(mh2-r), 1])-12*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])+8*Hlog(1,[-(-
mh2+mV2)/mh2, 2*mV2/(mh2-r), s/mh2, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s,
2*mV2/(mh2-r), 1])+8*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 1])-8*Hlog(1,[2*mV2/(mh2
-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1])-8*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2
/(r+mh2), 1])+4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, s/mh2, 1])-8*Hlog(1,[-(mV2-s
)/s, 2*mV2/(mh2-r), s/mh2, 1])+4*Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*mV2/(mh2-r), 1
])-4*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+t), 1])+4*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2
, s/mh2, 1])+8*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])-8*Hlog(1,[-(mV2-s)/s, s/mh2, 2
*mV2/(mh2-r), 1])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), s/mh2, 1])+12*Hlog(1,[1/t*
mV2, 0, 2*mV2/(mh2-r), 1])+4*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+t), 1])+4*Hlog(1,[
2*mV2/(mh2-r), s/mh2, s/(s+t), 1])-4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, s/(s+t)
, 1])-4*Hlog(1,[1/u*mV2, -(mV2-s)/s, s/mh2, 1])+4*Hlog(1,[1/u*mV2, s/(s+u), s/
mh2, 1])+8*Hlog(1,[-(mV2-s)/s, 1, s/mh2, 1])-4*Hlog(1,[-(mV2-s)/s, s/(s+u), s/
mh2, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, 1, 0, 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2
-s)/s, 1, 1])+8*Hlog(1,[-(mV2-s)/s, s/mh2, 1, 1])+16*Hlog(1,[-(mV2-s)/s, s/mh2
, s/mh2, 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, 1, s/mh2, 1])-8*Hlog(1,[-(-mh2+mV2)/
mh2, -(mV2-s)/s, s/mh2, 1])-4*Hlog(1,[-(mV2-s)/s, 1, s/(s+t), 1])+8*Hlog(1,[1/
t*mV2, s/(s+t), 1, 1])-4*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+t), 1])-4*Hlog(1,[-(
mV2-s)/s, s/(s+t), s/mh2, 1])+4*Hlog(1,[1/t*mV2, 0, s/(s+t), 1])-4*Hlog(1,[1/u
*mV2, (s+t)/mh2, s/mh2, 1])-4*Hlog(1,[1/t*mV2, (s+u)/mh2, s/mh2, 1])-4*Hlog(1,
[1/t*mV2, -(mV2-s)/s, 1, 1])-4*Hlog(1,[1/t*mV2, -(mV2-s)/s, s/mh2, 1])+4*Hlog(
1,[1/t*mV2, s/(s+t), s/mh2, 1])-8*Hlog(1,[-(mV2-s)/s, s/(s+t), 1, 1])+4*Hlog(1
,[1/t*mV2, (s+u)/mh2, s/(s+t), 1]))-rst*(2*mV2-s-t)*mh2/(s+t)^2*(2*Hlog(1,[-(-
mh2+mV2)/mh2, 2*mV2/(r+mh2), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2*mV2/(r+mh2), 
mV2/(s+t), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2), -2*mV2/
(s+t)/(rst-1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)
])+2*Hlog(1,[2*mV2/(r+mh2), mV2/(s+t), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(-u+
mV2)/u, 2*mV2/(r+mh2), 2*mV2/(s+t)/(rst+1)])+(-ln(1/2*(rst*s+rst*t+2*mV2-s-t)/
mV2)+ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2))*ln(mV2/(s+t))^2+(-(-2*ln(1/2*(-rst*
s-rst*t+2*mV2-s-t)/mV2)+2*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2))*ln(mV2/(s+t))+4
*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])-4*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)])+2*Hlog(1
,[mV2/(s+t), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[mV2/(s+t), 2*mV2/(s+t)/(rst+1)])
)*ln((-mh2+mV2)/mV2)-(-(-2*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)+2*ln(1/2*(rst*
s+rst*t+2*mV2-s-t)/mV2))*ln(mV2/(mV2-s-t))-2*Hlog(1,[mV2/(s+t), -2*mV2/(s+t)/(
rst-1)])+2*Hlog(1,[mV2/(s+t), 2*mV2/(s+t)/(rst+1)]))*ln(-1/u*mV2)+(-ln(1/2*(
rst*s+rst*t+2*mV2-s-t)/mV2)+ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2))*ln(mV2/(mV2-
s-t))^2+(2*Hlog(1,[0, -(s+t)/(mV2-s-t)])-2*Hlog(1,[-(-u+mV2)/u, -(s+t)/(mV2-s-
t)])+2*Hlog(1,[0, -(mV2-s-t)/(s+t)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+
t)]))*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)+(-2*Hlog(1,[0, -(s+t)/(mV2-s-t)])+2*
Hlog(1,[-(-u+mV2)/u, -(s+t)/(mV2-s-t)])-2*Hlog(1,[0, -(mV2-s-t)/(s+t)])+2*Hlog
(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t)]))*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)+
(-4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])+4*Hlog(1,[0, -2*mV2/(s+t)/(rst-1)]))*ln((
-u+mV2)/mV2)-4*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[-(-u+mV2)
/u, mV2/(s+t), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[1/mh2*mV2, mV2/(s+t), 2*mV2/(s+
t)/(rst+1)])+4*Hlog(1,[1/u*mV2, 0, 2*mV2/(s+t)/(rst+1)])-4*Hlog(1,[1/u*mV2, 0,
-2*mV2/(s+t)/(rst-1)])+4*Hlog(1,[1/mh2*mV2, 0, -2*mV2/(s+t)/(rst-1)])-2*Hlog(1
,[-(-u+mV2)/u, mV2/(s+t), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[1/mh2*mV2, mV2/(s+t
), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[2*mV2/(mh2-r), mV2/(s+t), 2*mV2/(s+t)/(rst
+1)])-2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[-(
-u+mV2)/u, 2*mV2/(mh2-r), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*
mV2/(mh2-r), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(mh2-r), mV2/(s+t), -2*mV2
/(s+t)/(rst-1)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)
]))-rst*mh2*(2*mV2*s+2*mV2*t-s^2+2*t^2)/s^3*(2*Hlog(1,[2*mV2/(r+mh2), -(-t+mV2
)/t, -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/s*mV2, 2*mV2/(r+mh2), 2*mV2/(s+t)/(rst
+1)])-2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2*
mV2/(r+mh2), -(-t+mV2)/t, 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[2*mV2/(r+mh2), 1/s*
mV2, 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2*mV2/(r+mh2), 1/s*mV2, -2*mV2/(s+t)/(rst
-1)])-2*Hlog(1,[1/s*mV2, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[-(-t+
mV2)/t, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])+(ln(1/2*(rst*s+rst*t+2*mV2-s-t)/
mV2)-ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2))*ln(1/s*mV2)^2-((2*ln(1/2*(-rst*s-
rst*t+2*mV2-s-t)/mV2)-2*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2))*ln((mV2-s)/mV2)+2
*Hlog(1,[-(-t+mV2)/t, 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/s*mV2, 2*mV2/(s+t)/(
rst+1)])-2*Hlog(1,[-(-t+mV2)/t, -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/s*mV2, -2*
mV2/(s+t)/(rst-1)]))*ln(-1/u*mV2)+(ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)-ln(1/2*
(-rst*s-rst*t+2*mV2-s-t)/mV2))*ln((mV2-s)/mV2)^2+((-2*ln(1/2*(-rst*s-rst*t+2*
mV2-s-t)/mV2)+2*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2))*ln((-mh2+mV2)/mV2)+(2*ln(
1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)-2*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2))*ln((
mV2-s)/mV2))*ln((t+u)*mV2/(mV2*t+s*u))+(-2*Hlog(1,[0, -s/(mV2-s)])+2*Hlog(1,[-
(-mh2+mV2)/mh2, -(mV2-s)/s])-2*Hlog(1,[0, -(mV2-s)/s])+2*Hlog(1,[-(-u+mV2)/u,
-(mV2*t+s*u)/(mV2-s)/u]))*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)+(2*Hlog(1,[0, -(
mV2-s)/s])+2*Hlog(1,[0, -s/(mV2-s)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s])-2
*Hlog(1,[-(-u+mV2)/u, -(mV2*t+s*u)/(mV2-s)/u]))*ln(1/2*(-rst*s-rst*t+2*mV2-s-t
)/mV2)+(-2*Hlog(1,[2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), -2*mV2/(s+t)/(rst-1)])-2*
Hlog(1,[2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[2*
mV2/(mh2+rt), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(s+t)/(
rst-1)])+4*Hlog(1,[t/(s+t), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(mh2-r), -2
*mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,
[2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[2*(mV2*s+t*
u)/(mh2*s-rs*s+2*t*u), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(
s+t)/(rst+1)])+2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(s+t)/(rst+1)])-4*Hlog(1,[t/(s+
t), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])-2*
Hlog(1,[2*mV2/(r+mh2), 2*mV2/(s+t)/(rst+1)]))*ln((mV2-s)/mV2)+(2*Hlog(1,[2*mV2
/(mh2+rt), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(s+t)/(rst-\
1)])-2*Hlog(1,[1/s*mV2, -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2
/(s+t)/(rst+1)])-2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[1/s
*mV2, 2*mV2/(s+t)/(rst+1)]))*ln((-mh2+mV2)/mV2)+(-2*Hlog(1,[2*mV2/(mh2+rt), -2
*mV2/(s+t)/(rst-1)])-2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1
,[-(-t+mV2)/t, -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(s+t)/(
rst+1)])+2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[-(-t+mV2)/t
, 2*mV2/(s+t)/(rst+1)]))*ln((-u+mV2)/mV2)+2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rt), -\
2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/mh2*mV2, 1/s*mV2, -2*mV2/(s+t)/(rst-1)])+2*
Hlog(1,[-(-u+mV2)/u, 1/s*mV2, -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[1/mh2*mV2, 2*
mV2/(mh2-rt), -2*mV2/(s+t)/(rst-1)])+4*Hlog(1,[-(-t+mV2)/t, t/(s+t), -2*mV2/(s
+t)/(rst-1)])+2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(
s+t)/(rst+1)])+2*Hlog(1,[-(-u+mV2)/u, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/
(s+t)/(rst+1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2
*mV2/(s+t)/(rst+1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*
u), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u),
2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*
mV2/(s+t)/(rst+1)])+2*Hlog(1,[-(-u+mV2)/u, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2
*mV2/(s+t)/(rst+1)])+2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u),
2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u),
-2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u)
, -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/s*mV2, 2*mV2/(mh2-rt), -2*mV2/(s+t)/(rst-\
1)])+2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2+rt), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[-(
-mh2+mV2)/mh2, -(-t+mV2)/t, -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[1/u*mV2, -(-t+mV2
)/t, -2*mV2/(s+t)/(rst-1)])-4*Hlog(1,[1/s*mV2, t/(s+t), -2*mV2/(s+t)/(rst-1)])
-2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2+rt), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[1/mh2
*mV2, 2*mV2/(mh2+rt), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/s*mV2, 2*mV2/(mh2+rt)
, -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rt), -2*mV2/(s+t)/(rst-\
1)])-2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-rt), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[-
(-mh2+mV2)/mh2, -(-t+mV2)/t, 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[1/u*mV2, -(-t+mV2
)/t, 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[-(-u+mV2)/u, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*
t*u), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(-u+mV2)/u, 2*(mV2*s+t*u)/(mh2*s-rs*s+
2*t*u), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*s+t*u)/(mh2*s
+rs*s+2*t*u), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*s+t*u)/
(mh2*s-rs*s+2*t*u), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(
mh2*s+rs*s+2*t*u), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(
mh2*s-rs*s+2*t*u), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[1/s*mV2, 2*mV2/(mh2+rt), 2
*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rt), 2*mV2/(s+t)/(rst+1)])+
2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-rt), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[1/mh2*
mV2, 2*mV2/(mh2-rt), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/s*mV2, 2*mV2/(mh2-rt),
2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rt), 2*mV2/(s+t)/(rst+1)])
-4*Hlog(1,[-(-t+mV2)/t, t/(s+t), 2*mV2/(s+t)/(rst+1)])+4*Hlog(1,[1/s*mV2, t/(s
+t), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/mh2*mV2, 1/s*mV2, 2*mV2/(s+t)/(rst+1)])
-2*Hlog(1,[-(-u+mV2)/u, 1/s*mV2, 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[1/mh2*mV2, 2*
mV2/(mh2+rt), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/s*mV2, 2*mV2/(mh2-r), -2*mV2/(
s+t)/(rst-1)])+2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), -2*mV2/(s+t)/(rst-1)])+2*
Hlog(1,[2*mV2/(mh2-r), -(-t+mV2)/t, -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(-t+mV2)
/t, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2*mV2/(mh2-r), -(-t+mV2)/t,
2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[2*mV2/(mh2-r), 1/s*mV2, 2*mV2/(s+t)/(rst+1)])+
2*Hlog(1,[1/s*mV2, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2*mV2/(mh2-r
), 1/s*mV2, -2*mV2/(s+t)/(rst-1)])-(2*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)-2*
ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2))*ln((mV2-s)/mV2)*ln(1/s*mV2))+mh2*u*(2*mV2
+u)/s^3*(4*Hlog(1,[0, 0, 1/t*mV2])*ln(-1/u*mV2)+2*ln(mV2/(mV2-s-u))*ln(-t/(s+u
))^2*ln(-1/t*mV2)-4*Hlog(1,[0, 0, -(mV2-s)/s])*ln(-1/u*mV2)-4*Hlog(1,[0, -(mV2
-s)/s, 1])*ln(-1/u*mV2)+4*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(-1/u*mV2)-2*Hlog(1
,[0, -(-u+mV2)/u])*ln(-u/s)^2+4*Hlog(1,[0, s/(s+u)])*Hlog(1,[0, -(-u+mV2)/u])-\
2*Pi^2*Hlog(1,[0, -(-u+mV2)/u])+4*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(-1/t*mV2)+
4*Hlog(1,[-(mV2-s-t)/(s+t), (s+t)/mh2, 1])*ln(-1/u*mV2)-4*Hlog(1,[0, 0, -(mV2-
s-t)/(s+t)])*ln(-1/u*mV2)-4*Hlog(1,[0, (s+t)/mh2])*Hlog(1,[-(-mh2+mV2)/mh2, -(
-u+mV2)/u])+4*Hlog(1,[0, (s+u)/mh2])*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/t])-4*
Hlog(1,[0, -(-t+mV2)/t])*Hlog(1,[0, u/(t+u)])+4*Hlog(1,[0, -(-u+mV2)/u])*Hlog(
1,[0, t/(t+u)])-4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*Hlog(1,[-(-t+mV2)/t, -(mV2*
s+t*u)/(-u+mV2)/t])-4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])*Hlog(1,[-(-t+mV2)/t, -
(mV2*s+t*u)/(-u+mV2)/t])-2/3*Pi^2*Hlog(1,[-(-t+mV2)/t, -(mV2*s+t*u)/(-u+mV2)/t
])+4*Hlog(1,[0, s/(s+u)])*Hlog(1,[-(-t+mV2)/t, -(mV2*s+t*u)/(-u+mV2)/t])-2*
Hlog(1,[-(-t+mV2)/t, -(mV2*s+t*u)/(-u+mV2)/t])*ln(-u/s)^2+4*Hlog(1,[0, 2*mV2/(
s+u)/(rsu+1)])*Hlog(1,[0, -(-u+mV2)/u])+4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*
Hlog(1,[0, -u/(-u+mV2)])-4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*Hlog(1,[0, -(mV2-s
-u)/(s+u)])-4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+
mV2)/u])-4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2
)/u])+4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(
s+u)])+4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)
/(s+u)])+2/3*Pi^2*Hlog(1,[-(-t+mV2)/t, -(s+u)/t])-4*Hlog(1,[0, s/(s+u)])*Hlog(
1,[-(-t+mV2)/t, -(s+u)/t])+4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*Hlog(1,[-(-t+mV2
)/t, -(s+u)/(mV2-s-u)])+2*Hlog(1,[-(-t+mV2)/t, -(s+u)/t])*ln(-u/s)^2-4*Hlog(1,
[0, 2*mV2/(s+u)/(rsu+1)])*Hlog(1,[0, -(s+u)/(mV2-s-u)])+4*Hlog(1,[0, -(-u+mV2)
/u])*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])+4*Hlog(1,[0, -u/(-u+mV2)])*Hlog(1,[0, -\
2*mV2/(s+u)/(rsu-1)])-4*Hlog(1,[0, -(mV2-s-u)/(s+u)])*Hlog(1,[0, -2*mV2/(s+u)/
(rsu-1)])-4*Hlog(1,[0, -(s+u)/(mV2-s-u)])*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])-2*
Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*ln(1/u*mV2)^2-2*Hlog(1,[0, -2*mV2/(s+u)/(rsu-\
1)])*ln(1/u*mV2)^2+4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])*Hlog(1,[-(-t+mV2)/t, -(
s+u)/(mV2-s-u)])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(s+u)/(rsu+1), 1])*ln(-1/t*mV2)+4
*Hlog(1,[-(mV2-s)/s, -2*mV2/(s+u)/(rsu-1), 1])*ln(-1/t*mV2)-4*Hlog(1,[1/u*mV2,
2*mV2/(s+u)/(rsu+1), 1])*ln(-1/t*mV2)-4*Hlog(1,[1/u*mV2, -2*mV2/(s+u)/(rsu-1),
1])*ln(-1/t*mV2)+4*Hlog(1,[mV2/(s+u), 2*mV2/(s+u)/(rsu+1), 1])*ln(-1/t*mV2)+4*
Hlog(1,[mV2/(s+u), -2*mV2/(s+u)/(rsu-1), 1])*ln(-1/t*mV2)-4*Hlog(1,[-(mV2-s)/s
, s/(s+u), 1])*ln(-1/t*mV2)+4*Hlog(1,[1/u*mV2, s/(s+u), 1])*ln(-1/t*mV2)-4*
Hlog(1,[mV2/(s+u), 0, 1])*ln(-1/t*mV2)+4*Hlog(1,[mV2/(s+u), t/mh2, 1])*ln(-1/t
*mV2)+4*Hlog(1,[0, t/mh2])*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u)])-4*Hlog(
1,[0, -(mV2-s-u)/(s+u)])*Hlog(1,[0, t/mh2])-4*Hlog(1,[0, 1/t*mV2, (s+u)/mh2])*
ln(-1/u*mV2)-4*Hlog(1,[1/t*mV2, 0, (s+u)/mh2])*ln(-1/u*mV2)+4*Hlog(1,[0, s/(s+
u)])*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u])-2/3*Pi^2*Hlog(1,[-(-mh2+mV2)/mh2,
-(mV2-s-u)/(s+u)])+2/3*Pi^2*Hlog(1,[0, -(mV2-s-u)/(s+u)])-2*Hlog(1,[-(-mh2+mV2
)/mh2, -(-u+mV2)/u])*ln(-u/s)^2-4*Hlog(1,[1/u*mV2, (s+t)/mh2, 1])*ln(-1/t*mV2)
+4*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, (s+t)/mh2, 1])+4*Hlog(1,[-(-mh2+mV2)/mh2,
-(mV2-s-t)/(s+t), 2*mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t)
, 1, 1])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), (s+t)/mh2, 1])-4*Hlog(1,[2
*mV2/(r+mh2), -(mV2-s-t)/(s+t), 2*mV2/(r+mh2), 1])+4*Hlog(1,[1/u*mV2, -(mV2-s-
t)/(s+t), 2*mV2/(r+mh2), 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), (s+t)/
mh2, 1])-4*Hlog(1,[2*mV2/(r+mh2), 0, 1, (s+u)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), 0
, u/mh2, (s+u)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), 0, (s+u)/mh2, 2*mV2/(r+mh2)])+8*
Hlog(1,[2*mV2/(r+mh2), 0, (s+u)/mh2, (s+u)/mh2])-4*Hlog(1,[1/mh2*mV2, 1/u*mV2,
2*mV2/(r+mh2), 1])+4*Hlog(1,[1/mh2*mV2, mV2/(s+u), 2*mV2/(r+mh2), 1])-4*Hlog(1
,[2*mV2/(r+mh2), -(mV2-s)/s, s/(s+u), 1])-4*Hlog(1,[0, -(-u+mV2)/u, 2*mV2/(r+
mh2), (s+u)/mh2])-4*Hlog(1,[0, -(-u+mV2)/u, 1, 2*mV2/(r+mh2)])-4*Hlog(1,[-(-u+
mV2)/u, 0, 1, 2*mV2/(r+mh2)])-4*Hlog(1,[-(-u+mV2)/u, 1, 0, 2*mV2/(r+mh2)])+8*
Hlog(1,[0, 2*mV2/(r+mh2), (s+u)/mh2, (s+u)/mh2])-4*Hlog(1,[0, 0, 2*mV2/(r+mh2)
, (s+u)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), 1, 0, (s+u)/mh2])-4*Hlog(1,[1/mh2*mV2,
0, 2*mV2/(r+mh2), (s+u)/mh2])-4*Hlog(1,[0, 2*mV2/(r+mh2), 0, (s+u)/mh2])-4*
Hlog(1,[0, 2*mV2/(r+mh2), 1, (s+u)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), 0, 0, (s+u)/
mh2])-4*Hlog(1,[2*mV2/(r+mh2), mV2/(s+u), 0, 1])-4*Hlog(1,[2*mV2/(r+mh2), mV2/
(s+u), 2*mV2/(r+mh2), 1])-4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 0, 1])-4*Hlog(1,
[1/mh2*mV2, 2*mV2/(r+mh2), 0, (s+u)/mh2])-4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2)
, 0, (s+u)/mh2])-4*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(r+mh2), (s+u)/mh2])+4*Hlog(1,[
1/u*mV2, 2*mV2/(r+mh2), 1, 1])-4*Hlog(1,[0, 2*mV2/(r+mh2), u/mh2, (s+u)/mh2])-\
4*Hlog(1,[0, 2*mV2/(r+mh2), (s+u)/mh2, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2)
, -(mV2-s)/s, -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), -2*
mV2/(s+u)/(rsu-1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-\
1), 1])-4*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[2
*mV2/(r+mh2), (s+u)/mh2, 0, 2*mV2/(r+mh2)])+8*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2
, 0, (s+u)/mh2])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)
, 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[
-(-u+mV2)/u, 0, 2*mV2/(r+mh2), (s+u)/mh2])+4*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, 2
*mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, s/(s+u), 1])-4*Hlog(1,[2*
mV2/(r+mh2), u/mh2, 0, (s+u)/mh2])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/
(s+u)/(rsu+1), 1])+4*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1),
1])-4*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), 0, 1])-4*Hlog(1,[-(-t+mV2)/t, 2*mV2/
(r+mh2), 1, 1])-4*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, 2*mV2/(r+mh2), 1])-4*Hlog(1,[-
(-mh2+mV2)/mh2, 2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1), 1])+4*Hlog(1,[-(-t+mV2)/t
, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, -2
*mV2/(s+u)/(rsu-1), 1])+4*Hlog(1,[2*mV2/(r+mh2), mV2/(s+u), 2*mV2/(s+u)/(rsu+1
), 1])+4*Hlog(1,[2*mV2/(r+mh2), mV2/(s+u), -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,
[1/u*mV2, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1), 1])+4*Hlog(1,[0, 2*mV2/(r+mh2),
u/mh2, u/(t+u)])-4*Hlog(1,[0, 2*mV2/(r+mh2), (s+u)/mh2, u/(t+u)])+4*Hlog(1,[0,
-(-u+mV2)/u, 2*mV2/(r+mh2), u/(t+u)])+4*Hlog(1,[0, -(-u+mV2)/u, u/(t+u), 2*mV2
/(r+mh2)])+4*Hlog(1,[-(-u+mV2)/u, 0, u/(t+u), 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/
(r+mh2), u/mh2, 0, u/(t+u)])-4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 0, u/(t+u)])-\
4*Hlog(1,[0, 2*mV2/(r+mh2), 0, u/(t+u)])+4*Hlog(1,[-(-t+mV2)/t, mV2/(s+u), 2*
mV2/(r+mh2), 1])-4*Hlog(1,[-(-t+mV2)/t, t/mh2, 2*mV2/(r+mh2), 1])+4*Hlog(1,[-(
-u+mV2)/u, u/(t+u), 0, 2*mV2/(r+mh2)])+4*Hlog(1,[-(-u+mV2)/u, 0, 2*mV2/(r+mh2)
, u/(t+u)])-4*Hlog(1,[1/t*mV2, 0, 2*mV2/(r+mh2), u/(t+u)])-4*Hlog(1,[1/u*mV2,
2*mV2/(r+mh2), t/(t+u), 1])+4*Hlog(1,[2*mV2/(r+mh2), 1, t/(t+u), 1])-4*Hlog(1,
[1/t*mV2, u/(t+u), 0, 2*mV2/(r+mh2)])+4*Hlog(1,[-(-t+mV2)/t, t/(t+u), 2*mV2/(r
+mh2), 1])+4*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), t/(t+u), 1])+4*Hlog(1,[0, 2*
mV2/(r+mh2), 1, u/(t+u)])-8*Hlog(1,[2*mV2/(r+mh2), 0, 0, u/(t+u)])+4*Hlog(1,[2
*mV2/(r+mh2), 0, 1, u/(t+u)])+4*Hlog(1,[2*mV2/(r+mh2), 0, u/mh2, u/(t+u)])-4*
Hlog(1,[2*mV2/(r+mh2), 0, (s+u)/mh2, u/(t+u)])+4*Hlog(1,[2*mV2/(r+mh2), 1, 0,
u/(t+u)])-4*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, t/(t+u), 1])-4*Hlog(1,[1/u*mV2,
t/(t+u), 2*mV2/(r+mh2), 1])-4*Hlog(1,[2*mV2/(r+mh2), 0, t/(t+u), 1])-4*Hlog(1,
[-(-t+mV2)/t, 2*mV2/(r+mh2), (s+t)/mh2, 1])-4*Hlog(1,[2*mV2/(r+mh2), t/mh2, (s
+t)/mh2, 1])-4*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, (s+t)/mh2, 1])-4*Hlog(1,[1/t*
mV2, 0, u/(t+u), 2*mV2/(r+mh2)])-4*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), 0, u/(t+u)]
)-4*Hlog(1,[0, 1/t*mV2, 2*mV2/(r+mh2), u/(t+u)])-4*Hlog(1,[0, 1/t*mV2, u/(t+u)
, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2), t/mh2, t/(t+u), 1])+4*Hlog(1,[-(-u+
mV2)/u, 2*mV2/(r+mh2), 0, u/(t+u)])+4*Hlog(1,[0, 1/t*mV2, 2*mV2/(r+mh2), (s+u)
/mh2])+4*Hlog(1,[0, 2*mV2/(r+mh2), 0, 1/t*mV2])+4*Hlog(1,[0, 2*mV2/(r+mh2), 1/
t*mV2, 2*mV2/(r+mh2)])-4*Hlog(1,[0, 1/mh2*mV2, 1/t*mV2, 2*mV2/(r+mh2)])+4*Hlog
(1,[1/u*mV2, 2*mV2/(r+mh2), (s+t)/mh2, 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2),
(s+t)/mh2, 1])+4*Hlog(1,[1/t*mV2, 0, (s+u)/mh2, 2*mV2/(r+mh2)])+4*Hlog(1,[0, 0
, 2*mV2/(r+mh2), 1/t*mV2])+4*Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, 0, 2*mV2/(r+mh2)]
)-4*Hlog(1,[1/mh2*mV2, 0, 1/t*mV2, 2*mV2/(r+mh2)])+4*Hlog(1,[0, 1/t*mV2, (s+u)
/mh2, 2*mV2/(r+mh2)])-4*Hlog(1,[0, -(-u+mV2)/u, 1/t*mV2, 2*mV2/(r+mh2)])-4*
Hlog(1,[1/mh2*mV2, 1/t*mV2, 0, 2*mV2/(r+mh2)])-4*Hlog(1,[0, 2*mV2/(r+mh2), 1/t
*mV2, (s+u)/mh2])+4*Hlog(1,[2*mV2/(r+mh2), 0, 0, 1/t*mV2])+4*Hlog(1,[2*mV2/(r+
mh2), 0, 1/t*mV2, 2*mV2/(r+mh2)])-4*Hlog(1,[2*mV2/(r+mh2), 0, 1/t*mV2, (s+u)/
mh2])-4*Hlog(1,[2*mV2/(r+mh2), t/mh2, t/mh2, 1])+4*Hlog(1,[2*mV2/(r+mh2), mV2/
(s+u), t/mh2, 1])-4*Hlog(1,[2*mV2/(r+mh2), t/mh2, 1, 1])+4*Hlog(1,[2*mV2/(r+
mh2), t/mh2, 2*mV2/(r+mh2), 1])+4*Hlog(1,[1/t*mV2, (s+u)/mh2, 0, 2*mV2/(r+mh2)
])-4*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), 0, 1])+4*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2),
0, (s+u)/mh2])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), t/mh2, 1])-4*Hlog(1,[2*mV2/
(r+mh2), 1/t*mV2, 0, (s+u)/mh2])-4*Hlog(1,[-(-u+mV2)/u, 1/t*mV2, 0, 2*mV2/(r+
mh2)])+4*Hlog(1,[1/t*mV2, 0, 2*mV2/(r+mh2), (s+u)/mh2])+4*Hlog(1,[2*mV2/(r+mh2
), 0, t/mh2, 1])-4*Hlog(1,[-(-u+mV2)/u, 0, 1/t*mV2, 2*mV2/(r+mh2)])-4*Hlog(1,[
1/t*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs),
2*mV2/(r+mh2), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])-4*
Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(r+mh2), s
/mh2, 0, 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])+4*Hlog(1,
[-(mV2-s)/s, 2*mV2/(mh2+rs), 2*mV2/(r+mh2), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(
mh2-rs), 2*mV2/(r+mh2), 1])+4*Hlog(1,[0, 2*mV2/(r+mh2), 1, 2*mV2/(r+mh2)])+8*
Hlog(1,[0, 2*mV2/(r+mh2), 0, 1])+4*Hlog(1,[2*mV2/(r+mh2), 0, 1, 2*mV2/(r+mh2)]
)+4*Hlog(1,[2*mV2/(r+mh2), 1, 0, 2*mV2/(r+mh2)])-4*Hlog(1,[1/mh2*mV2, 0, 2*mV2
/(r+mh2), 1])+4*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(r+mh2), 1])-4*Hlog(1,[0, 2*mV2/(r
+mh2), 1, 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 1, 1])+4*Hlog(1,[-(mV2
-s)/s, 2*mV2/(r+mh2), 0, 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1, 1])+4*
Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 2*mV2/(r+mh2), 1])+4*Hlog(1,[1/mh2*mV2, 2*
mV2/(r+mh2), 0, 1])+4*Hlog(1,[0, 0, 2*mV2/(r+mh2), 1])+8*Hlog(1,[1/t*mV2, 0, 2
*mV2/(r+mh2), 1])-4*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, s/(s+u), 1])+4*Hlog(1,[1
/t*mV2, 2*mV2/(r+mh2), s/mh2, 1])+4*Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*mV2/(r+mh2)
, 1])+4*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, s/mh2, 1])-8*Hlog(1,[-(mV2-s)/s, 2*
mV2/(r+mh2), s/mh2, 1])-8*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1])+8*Hlog
(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), s/mh2, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, -(
mV2-s)/s, 2*mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, s/mh2, 1])-16
*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/mh2, 1])+8*Hlog(1,[2*mV2/(r+mh2), 0, 1, 1])-8
*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 0, 1])+8*Hlog(1,[2*mV2/(r+mh2), 0, s/
mh2, 1])+12*Hlog(1,[1/u*mV2, 0, 2*mV2/(r+mh2), 1])-12*Hlog(1,[2*mV2/(r+mh2), 1
, 0, 1])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 1, 1])-12*Hlog(1,[2*mV2/(r+mh2),
0, 2*mV2/(r+mh2), 1])+20*Hlog(1,[2*mV2/(r+mh2), 0, 0, 1])+4*Hlog(1,[1/u*mV2, 2
*mV2/(r+mh2), s/mh2, 1])+4*Hlog(1,[1/u*mV2, -(mV2-s)/s, 2*mV2/(r+mh2), 1])-4*
Hlog(1,[2*mV2/(r+mh2), 0, s/(s+u), 1])+4*Hlog(1,[2*mV2/(r+mh2), 1, s/(s+u), 1]
)+4*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(s+u), 1])-8*Hlog(1,[2*mV2/(r+mh2), -(mV2-
s)/s, 2*mV2/(r+mh2), 1])+8*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, s/mh2, 1])-8*
Hlog(1,[2*mV2/(r+mh2), s/mh2, 1, 1])+8*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+
mh2), 1])+4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln((-u+mV2)/mV2)*ln(-1/t*mV2)+4*Hlog(1,
[0, 2*mV2/(r+mh2)])*ln((-u+mV2)/mV2)*ln(1/u*mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2)])*
ln((-mh2+mV2)/mV2)*ln(mV2/(s+u))-4*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln((-u+mV2)/mV2
)*ln(-1/t*mV2)-4*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln(mV2/(mV2-s-u))*ln(-1/t*mV2)+4*
ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln((-u+mV2)/mV2)*ln((s+t)*mV2/(mV2*s+t*u))-4*ln((-
mh2+mV2)/mV2)*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln((s+t)*mV2/(mV2*s+t*u))-4*ln(1/2*(
r+2*mV2-mh2)/mV2)^2*ln((-u+mV2)/mV2)*ln(1/u*mV2)+4*ln((-mh2+mV2)/mV2)*ln(1/2*(
r+2*mV2-mh2)/mV2)^2*ln(mV2/(s+u))+4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s-u
))*ln(-1/t*mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln((-u+mV2)/mV2)*ln((s+t)*mV2/(
mV2*s+t*u))+4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln((-mh2+mV2)/mV2)*ln((s+t)*mV2/(mV2*
s+t*u))-4*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(-1/u*mV2)*ln((-t+mV2)/mV2)+ln((-u+mV2)
/mV2)^2*ln(-t/u)^2+2/3*Pi^2*ln((-u+mV2)/mV2)*ln(-t/u)-2*Hlog(1,[0, -(-u+mV2)/u
])*ln(-t/u)^2-4*Hlog(1,[-(-u+mV2)/u, 0, 0, 1/t*mV2])+4*Hlog(1,[1/t*mV2, (s+u)/
mh2, 0, 1])-8*Hlog(1,[1/t*mV2, (s+u)/mh2, 0, (s+u)/mh2])+4*Hlog(1,[1/t*mV2, -(
mV2-s)/s, s/(s+u), 1])-4*Hlog(1,[1/mh2*mV2, mV2/(s+u), t/mh2, 1])+4*Hlog(1,[-(
-u+mV2)/u, 1/t*mV2, 0, (s+u)/mh2])-4*Hlog(1,[1/t*mV2, 0, 0, (s+u)/mh2])+4*Hlog
(1,[1/t*mV2, 0, s/(s+u), 1])-8*Hlog(1,[1/t*mV2, 0, (s+u)/mh2, (s+u)/mh2])+4*
Hlog(1,[0, 0, 1/t*mV2, (s+u)/mh2])-4*Hlog(1,[0, 0, -(-u+mV2)/u, 1/t*mV2])+4*
Hlog(1,[1/mh2*mV2, 0, 1/t*mV2, (s+u)/mh2])-8*Hlog(1,[0, 1/t*mV2, (s+u)/mh2, (s
+u)/mh2])-4*Hlog(1,[0, -(-u+mV2)/u, 0, 1/t*mV2])+4*Hlog(1,[0, -(-u+mV2)/u, 1/t
*mV2, (s+u)/mh2])+4*Hlog(1,[-(-u+mV2)/u, 0, 1/t*mV2, (s+u)/mh2])+4*Hlog(1,[1/
mh2*mV2, 1/t*mV2, 0, (s+u)/mh2])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2
*u-ru*u+2*s*t), s/(s+u), 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u-
ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1), 1])+4*Hlog(1,[0, 1/mh2*mV2, 1/t*mV2, (s+u)/
mh2])-4*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(
rsu-1), 1])+4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), s/(s+u),
1])-4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu
-1), 1])+4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 1, 1])-4*
Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1), 1]
)+4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), s/(s+u), 1])-4*Hlog
(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1), 1])+4
*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 1, 1])-4*Hlog(1,[-(-t+
mV2)/t, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[-
(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1), 1])+4*Hlog(1
,[-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), s/(s+u), 1])-4*Hlog(1,[-(mV2-s
)/s, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[-(-
mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 1, 1])+4*Hlog(1,[-(-mh2+mV2)/
mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[-(-
mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), s/(s+u), 1])+4*Hlog(1,[-(-mh2+
mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1
,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 1, 1])+4*Hlog(1,[1/u*mV2, 2*(mV2*
u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[1/u*mV2, 2*(mV2*
u+s*t)/(mh2*u-ru*u+2*s*t), s/(s+u), 1])+4*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*
u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s
*t)/(mh2*u+ru*u+2*s*t), 1, 1])-4*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*
s*t), 1, 1])+4*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/
(rsu+1), 1])-4*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), s/(s+u), 1])
+4*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1), 1]
)+4*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 1, 1])-4*Hlog(1,[-(
mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1), 1])+4*Hlog(1,
[-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), s/(s+u), 1])+4*Hlog(1,[1/u*mV2,
(s+t)/mh2, t/(t+u), 1])-4*Hlog(1,[-(-t+mV2)/t, t/(t+u), (s+t)/mh2, 1])+4*Hlog(
1,[-(-t+mV2)/t, 1, (s+t)/mh2, 1])+4*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u-
ru*u+2*s*t), 1, 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t
), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[1/u*mV2, 0, (s+t)/mh2, 1])+4*Hlog(1,[1/
mh2*mV2, 1/u*mV2, (s+t)/mh2, 1])+4*Hlog(1,[0, 1/t*mV2, u/(t+u), (s+u)/mh2])+4*
Hlog(1,[0, 1/t*mV2, (s+u)/mh2, u/(t+u)])+4*Hlog(1,[1/u*mV2, t/(t+u), (s+t)/mh2
, 1])+4*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, (s+t)/mh2, 1])+4*Hlog(1,[-(-t+mV2)/t, t/
mh2, (s+t)/mh2, 1])+4*Hlog(1,[1/mh2*mV2, 0, (s+t)/mh2, 1])+4*Hlog(1,[1/t*mV2,
0, u/(t+u), (s+u)/mh2])+4*Hlog(1,[1/t*mV2, 0, (s+u)/mh2, u/(t+u)])-4*Hlog(1,[0
, 0, 1/t*mV2, u/(t+u)])+4*Hlog(1,[1/t*mV2, u/(t+u), 0, (s+u)/mh2])+4*Hlog(1,[1
/t*mV2, (s+u)/mh2, 0, u/(t+u)])+4*Hlog(1,[1/u*mV2, t/(t+u), 1, 1])-4*Hlog(1,[-
(-u+mV2)/u, u/mh2, 0, u/(t+u)])-4*Hlog(1,[-(-u+mV2)/u, u/(t+u), 0, (s+u)/mh2])
+4*Hlog(1,[-(-u+mV2)/u, 0, 0, u/(t+u)])-4*Hlog(1,[-(-u+mV2)/u, 0, 1, u/(t+u)])
-4*Hlog(1,[-(-u+mV2)/u, 0, u/mh2, u/(t+u)])+4*Hlog(1,[1/t*mV2, 0, 0, u/(t+u)])
+4*Hlog(1,[1/u*mV2, 0, t/(t+u), 1])-4*Hlog(1,[-(-t+mV2)/t, t/mh2, t/(t+u), 1])
-4*Hlog(1,[-(-t+mV2)/t, t/(t+u), 1, 1])-4*Hlog(1,[-(-t+mV2)/t, 1, t/(t+u), 1])
+4*Hlog(1,[0, 0, -(-u+mV2)/u, u/(t+u)])-4*Hlog(1,[0, -(-u+mV2)/u, u/mh2, u/(t+
u)])-4*Hlog(1,[0, -(-u+mV2)/u, u/(t+u), (s+u)/mh2])-4*Hlog(1,[-(-u+mV2)/u, 0,
u/(t+u), (s+u)/mh2])-4*Hlog(1,[-(-u+mV2)/u, 1, 0, u/(t+u)])-4*Hlog(1,[-(-t+mV2
)/t, 1/u*mV2, s/(s+u), 1])-4*Hlog(1,[-(-t+mV2)/t, 1, s/(s+u), 1])+4*Hlog(1,[-(
-t+mV2)/t, t/mh2, 1, 1])+4*Hlog(1,[-(-t+mV2)/t, t/mh2, t/mh2, 1])-4*Hlog(1,[-(
-t+mV2)/t, mV2/(s+u), t/mh2, 1])+4*Hlog(1,[0, -(-u+mV2)/u, 0, u/(t+u)])-4*Hlog
(1,[0, -(-u+mV2)/u, 1, u/(t+u)])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+u
)/(rsu+1), 1])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), s/(s+u), 1])+4*Hlog(1,[1/t*
mV2, 2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1), 1])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-
rs), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), s/(s+u), 1])+
4*Hlog(1,[-(-t+mV2)/t, mV2/(s+u), 0, 1])-4*Hlog(1,[-(-t+mV2)/t, mV2/(s+u), 2*
mV2/(s+u)/(rsu+1), 1])+8*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(s+u)/(rsu+1), 1])
+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[1/t*
mV2, -(mV2-s)/s, -2*mV2/(s+u)/(rsu-1), 1])-8*Hlog(1,[1/t*mV2, 0, 2*mV2/(s+u)/(
rsu+1), 1])-8*Hlog(1,[1/t*mV2, 0, -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[1/t*mV2,
-(mV2-s)/s, 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[-(-t+mV2)/t, mV2/(s+u), -2*mV2/
(s+u)/(rsu-1), 1])+4*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, 2*mV2/(s+u)/(rsu+1), 1])+4*
Hlog(1,[-(-t+mV2)/t, 1/u*mV2, -2*mV2/(s+u)/(rsu-1), 1])+8*Hlog(1,[-(mV2-s)/s,
s/(s+u), -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), 2*mV2
/(s+u)/(rsu+1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), s/(s+u), 1])-4*Hlog(
1,[-(mV2-s)/s, 2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[-(mV2-s)/s,
2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs),
s/(s+u), 1])+8*Hlog(1,[1/mh2*mV2, 0, -2*mV2/(s+u)/(rsu-1), 1])+2/3*ln((-u+mV2)
/mV2)*ln(-t/u)^3+2/3*ln((-u+mV2)/mV2)*ln(1/2*u*(2*mV2-mh2-ru)/(mV2*u+s*t))^3+2
/3*ln((-u+mV2)/mV2)*ln(1/2*u*(ru+2*mV2-mh2)/(mV2*u+s*t))^3-4*Hlog(1,[1/mh2*mV2
, 0, 0, 1/t*mV2])-4*Hlog(1,[0, 0, 1/mh2*mV2, 1/t*mV2])-4*Hlog(1,[0, 1/mh2*mV2,
0, 1/t*mV2])-4*Hlog(1,[1/mh2*mV2, 0, t/mh2, 1])-4*Hlog(1,[-(mV2-s-t)/(s+t), 2*
mV2/(mh2-r), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)
, 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1), 1])*ln((
-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-r), t/mh2, 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[
0, 2*mV2/(mh2-r), (s+u)/mh2])*ln((-t+mV2)/mV2)-4*Hlog(1,[0, (s+u)/mh2, 2*mV2/(
mh2-r)])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln((-t+mV2)/mV2)-4*
Hlog(1,[2*mV2/(mh2-r), 0, (s+u)/mh2])*ln((-t+mV2)/mV2)-4*Hlog(1,[(s+u)/mh2, 0,
2*mV2/(mh2-r)])*ln((-t+mV2)/mV2)+4*Hlog(1,[1/t*mV2, 0, 2*mV2/(mh2-r)])*ln((-
mh2+mV2)/mV2)+4*Hlog(1,[0, 1/t*mV2, 2*mV2/(mh2-r)])*ln((-mh2+mV2)/mV2)+4*Hlog(
1,[0, 0, 2*mV2/(mh2-r)])*ln((-u+mV2)/mV2)-4*Hlog(1,[mV2/(s+u), 2*mV2/(mh2-r),
1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(s+u)/(mV2-s-u
)])+2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(1/u*mV2)^2+4*Hlog(1,[0, 2*mV2/(mh2-r), (s+
u)/mh2])*ln(-1/u*mV2)+4*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 1])*ln(-1/t*mV2)-4*
Hlog(1,[-(mV2-s-t)/(s+t), 2*mV2/(mh2-r), 1])*ln(-1/u*mV2)-4*Hlog(1,[2*mV2/(mh2
-r), (s+t)/mh2, 1])*ln(-1/u*mV2)+4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(-t+mV2
)/t, -(mV2*s+t*u)/(-u+mV2)/t])-4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(-t+mV2)/
t, -(s+u)/(mV2-s-u)])-4*Hlog(1,[2*mV2/(mh2-r), t/mh2, 1])*ln(-1/t*mV2)+4*Hlog(
1,[1/u*mV2, 2*mV2/(mh2-r), 1])*ln(-1/t*mV2)-4*Hlog(1,[mV2/(s+u), 2*mV2/(mh2-r)
, 1])*ln(-1/t*mV2)+4*Hlog(1,[1/t*mV2, 0, 2*mV2/(mh2-r)])*ln(-1/u*mV2)+4*Hlog(1
,[0, 1/t*mV2, 2*mV2/(mh2-r)])*ln(-1/u*mV2)-4*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(
-1/u*mV2)-4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+
u)])+4*Hlog(1,[2*mV2/(mh2-r), 0, (s+u)/mh2])*ln(-1/u*mV2)-4*Hlog(1,[0, 2*mV2/(
mh2-r)])*Hlog(1,[0, -u/(-u+mV2)])+4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(
mV2-s-u)/(s+u)])+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), 1])*ln((-mh2+mV2)/mV2)-2*
Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(s+u))^2+4*Hlog(1,[0, 2*mV2/(mh2-r), (s+u)/
mh2])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), 0, (s+u)/mh2])*ln((-mh2+mV2)
/mV2)-2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-s-u))^2+4*Hlog(1,[2*mV2/(mh2-r)
, t/(t+u), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[t/(t+u), 2*mV2/(mh2-r), 1])*ln((-u+
mV2)/mV2)+4*Hlog(1,[0, 2*mV2/(mh2-r), u/(t+u)])*ln((-t+mV2)/mV2)+4*Hlog(1,[0,
u/(t+u), 2*mV2/(mh2-r)])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), 0, u/(t+u)]
)*ln((-t+mV2)/mV2)+4*Hlog(1,[u/(t+u), 0, 2*mV2/(mh2-r)])*ln((-t+mV2)/mV2)-4*
Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r)
, (s+t)/mh2, 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(mh2-r), 1
])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])*ln((-u+mV2)
/mV2)+4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(mh2-r), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[
2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs)
, 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(mh2-r),
1])*ln((-t+mV2)/mV2)-2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln((-t+mV2)/mV2)^2+2*Hlog(1,
[0, 2*mV2/(mh2-r)])*ln((-u+mV2)/mV2)^2-4*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln((-
mh2+mV2)/mV2)+4*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[0,
2*mV2/(mh2-r)])*Hlog(1,[0, -(-u+mV2)/u])+4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[
-(-mh2+mV2)/mh2, -(-u+mV2)/u])-4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(-mh2+mV2
)/mh2, -(-t+mV2)/t])+4*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(-t+mV2)/t])-4*
Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln(-1/u*mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(
mh2-r), 1])*ln(-1/u*mV2)+4*(Hlog(1,[2*mV2/(mh2-r), 0, 1])+Hlog(1,[2*mV2/(r+mh2
), 0, 1]))*ln(-1/u*mV2)-4*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln(-1/t*mV2)-4*
Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*ln(-1/t*mV2)+4*(Hlog(1,[2*mV2/(mh2-r),
0, 1])+Hlog(1,[2*mV2/(r+mh2), 0, 1]))*ln(-1/t*mV2)-4*Hlog(1,[2*mV2/(mh2-r), s/
mh2, 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*ln((-u+mV2)
/mV2)-8*(Hlog(1,[0, 2*mV2/(mh2-r), 1])+Hlog(1,[0, 2*mV2/(r+mh2), 1]))*ln((-u+
mV2)/mV2)-8*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[2*mV2/(
mh2-r), s/mh2, 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*
ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(r+mh2), 0, (s+u)/mh2])*ln((-mh2+mV2)/mV2)-2*
Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(s+u))^2+4*Hlog(1,[0, 2*mV2/(r+mh2), (s+u)/
mh2])*ln((-mh2+mV2)/mV2)-2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s-u))^2+4*
Hlog(1,[2*mV2/(r+mh2), t/(t+u), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[t/(t+u), 2*mV2/
(r+mh2), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[0, 2*mV2/(r+mh2), u/(t+u)])*ln((-t+mV2
)/mV2)+4*Hlog(1,[0, u/(t+u), 2*mV2/(r+mh2)])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/
(r+mh2), 0, u/(t+u)])*ln((-t+mV2)/mV2)+4*Hlog(1,[u/(t+u), 0, 2*mV2/(r+mh2)])*
ln((-t+mV2)/mV2)-4*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, 1])*ln((-u+mV2)/mV2)+4*
Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[-(mV2-s-t)/
(s+t), 2*mV2/(r+mh2), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[-(-t+mV2)/t, -(mV2*s+t*u)
/(-u+mV2)/t])*ln(1/2*(r+2*mV2-mh2)/mV2)^2+4*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(s+u)
/(rsu+1), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1),
1])*ln((-u+mV2)/mV2)+4*Hlog(1,[-(-t+mV2)/t, -(s+u)/(mV2-s-u)])*ln(1/2*(r+2*mV2
-mh2)/mV2)^2-4*Hlog(1,[2*mV2/(r+mh2), t/mh2, 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[
(s+u)/mh2, 0, 2*mV2/(r+mh2)])*ln((-t+mV2)/mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2), (s+
u)/mh2])*ln((-t+mV2)/mV2)-2*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln(1/u*mV2)^2+2*ln(1/2
*(r+2*mV2-mh2)/mV2)^2*ln(mV2/(s+u))^2-2*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln((-u+mV2
)/mV2)^2+2*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln(mV2/(mV2-s-u))^2-4*Hlog(1,[0, (s+u)/
mh2, 2*mV2/(r+mh2)])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(r+mh2), 0, 1])*ln((-t+
mV2)/mV2)-4*Hlog(1,[2*mV2/(r+mh2), 0, (s+u)/mh2])*ln((-t+mV2)/mV2)+4*Hlog(1,[1
/t*mV2, 0, 2*mV2/(r+mh2)])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[0, 1/t*mV2, 2*mV2/(r+
mh2)])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[0, 0, 2*mV2/(r+mh2)])*ln((-u+mV2)/mV2)+4*
Hlog(1,[0, -(-u+mV2)/u])*ln(1/2*(r+2*mV2-mh2)/mV2)^2+4*Hlog(1,[0, -u/(-u+mV2)]
)*ln(1/2*(r+2*mV2-mh2)/mV2)^2-4*Hlog(1,[0, -(mV2-s-u)/(s+u)])*ln(1/2*(r+2*mV2-
mh2)/mV2)^2-4*Hlog(1,[0, -(s+u)/(mV2-s-u)])*ln(1/2*(r+2*mV2-mh2)/mV2)^2-4*Hlog
(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u])*ln(1/2*(r+2*mV2-mh2)/mV2)^2+4*Hlog(1,[-(-
mh2+mV2)/mh2, -(mV2-s-u)/(s+u)])*ln(1/2*(r+2*mV2-mh2)/mV2)^2+4*Hlog(1,[1/u*mV2
, 2*mV2/(r+mh2), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[mV2/(s+u), 2*mV2/(r+mh2), 1]
)*ln((-mh2+mV2)/mV2)+4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -(s+u)/(mV2-s-u)]
)+2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(1/u*mV2)^2+4*Hlog(1,[0, 2*mV2/(r+mh2), (s+u)
/mh2])*ln(-1/u*mV2)+4*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, 1])*ln(-1/t*mV2)-4*
Hlog(1,[-(mV2-s-t)/(s+t), 2*mV2/(r+mh2), 1])*ln(-1/u*mV2)-4*Hlog(1,[2*mV2/(r+
mh2), (s+t)/mh2, 1])*ln(-1/u*mV2)+4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(-t+
mV2)/t, -(mV2*s+t*u)/(-u+mV2)/t])-4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(-t+
mV2)/t, -(s+u)/(mV2-s-u)])-4*Hlog(1,[2*mV2/(r+mh2), t/mh2, 1])*ln(-1/t*mV2)+4*
Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), 1])*ln(-1/t*mV2)-4*Hlog(1,[mV2/(s+u), 2*mV2/(r
+mh2), 1])*ln(-1/t*mV2)+4*Hlog(1,[0, 1/t*mV2, 2*mV2/(r+mh2)])*ln(-1/u*mV2)+4*
Hlog(1,[1/t*mV2, 0, 2*mV2/(r+mh2)])*ln(-1/u*mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2), 1
])*ln(-1/u*mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-
u)/(s+u)])+4*Hlog(1,[2*mV2/(r+mh2), 0, (s+u)/mh2])*ln(-1/u*mV2)-4*Hlog(1,[0, 2
*mV2/(r+mh2)])*Hlog(1,[0, -u/(-u+mV2)])+4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0
, -(mV2-s-u)/(s+u)])-4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])*ln((-mh2+mV2
)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(r+mh2), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,
[2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs),
2*mV2/(r+mh2), 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(r+mh2),
1])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+mh2), 1])*ln((-t+mV2)/
mV2)-2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln((-t+mV2)/mV2)^2+2*Hlog(1,[0, 2*mV2/(r+mh2
)])*ln((-u+mV2)/mV2)^2-4*Hlog(1,[2*mV2/(r+mh2), 0, 1])*ln((-mh2+mV2)/mV2)+4*
Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[0, 2*mV2/(r+mh2)])*
Hlog(1,[0, -(-u+mV2)/u])+4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(-mh2+mV2)/mh2,
-(-u+mV2)/u])-4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/
t])+4*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -(-t+mV2)/t])-4*Hlog(1,[2*mV2/(r+
mh2), s/mh2, 1])*ln(-1/u*mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln(-1/u
*mV2)-4*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln(-1/t*mV2)-4*Hlog(1,[-(mV2-s)/s, 2
*mV2/(r+mh2), 1])*ln(-1/t*mV2)-4*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln((-u+mV2)
/mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln((-u+mV2)/mV2)-8*Hlog(1,[0, 2
*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln((-t+
mV2)/mV2)-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[
-(mV2-s)/s, s/(s+u), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[1/t*mV2, 0, (s+u)/mh2])*ln
((-mh2+mV2)/mV2)-4*Hlog(1,[0, 1/t*mV2, (s+u)/mh2])*ln((-mh2+mV2)/mV2)-2*Hlog(1
,[0, -(-u+mV2)/u])*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2-2*Hlog(1,[0, -u/(-u+
mV2)])*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2+2*Hlog(1,[0, -(mV2-s-u)/(s+u)])*
ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2+2*Hlog(1,[0, -(s+u)/(mV2-s-u)])*ln(1/2*
(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2+2*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u])*ln(1/
2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u)]
)*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2+4*Hlog(1,[1/u*mV2, s/(s+u), 1])*ln((-
mh2+mV2)/mV2)-4*Hlog(1,[mV2/(s+u), 0, 1])*ln((-mh2+mV2)/mV2)-2*Hlog(1,[0, -(-u
+mV2)/u])*ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)^2-2*Hlog(1,[0, -u/(-u+mV2)])*ln(
1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)^2+2*Hlog(1,[0, -(mV2-s-u)/(s+u)])*ln(1/2*(rsu
*s+rsu*u+2*mV2-s-u)/mV2)^2+2*Hlog(1,[0, -(s+u)/(mV2-s-u)])*ln(1/2*(rsu*s+rsu*u
+2*mV2-s-u)/mV2)^2+2*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u])*ln(1/2*(rsu*s+rsu*
u+2*mV2-s-u)/mV2)^2-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u)])*ln(1/2*(rsu*
s+rsu*u+2*mV2-s-u)/mV2)^2-4*Hlog(1,[0, s/(s+u), 1])*ln((-u+mV2)/mV2)+8*Hlog(1,
[0, s/(s+u), s/(s+u)])*ln((-u+mV2)/mV2)+8*Hlog(1,[s/(s+u), 0, s/(s+u)])*ln((-u
+mV2)/mV2)-8*Hlog(1,[0, 0, (s+u)/mh2])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[0, s/(s+u)
, 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[0, 0, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t)])*ln
((-u+mV2)/mV2)-4*Hlog(1,[0, 0, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t)])*ln((-u+mV2)/
mV2)-4*Hlog(1,[0, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 1])*ln((-u+mV2)/mV2)-4*
Hlog(1,[0, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*
(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1), 1])*ln((-u+mV2)/mV2)+4*
Hlog(1,[2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), s/(s+u), 1])*ln((-u+mV2)/mV2)-4*Hlog
(1,[2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1), 1])*ln((-u+mV2)/
mV2)-4*Hlog(1,[2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1), 1])*ln((
-u+mV2)/mV2)+4*Hlog(1,[2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), s/(s+u), 1])*ln((-u+
mV2)/mV2)-4*Hlog(1,[2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1), 1]
)*ln((-u+mV2)/mV2)-4*Hlog(1,[(s+u)/mh2, 0, u/(t+u)])*ln((-t+mV2)/mV2)-4*Hlog(1
,[0, u/(t+u), (s+u)/mh2])*ln((-t+mV2)/mV2)-4*Hlog(1,[0, (s+u)/mh2, u/(t+u)])*
ln((-t+mV2)/mV2)-4*Hlog(1,[u/(t+u), 0, (s+u)/mh2])*ln((-t+mV2)/mV2)-4*Hlog(1,[
(s+t)/mh2, t/(t+u), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[t/(t+u), (s+t)/mh2, 1])*ln(
(-u+mV2)/mV2)-4*Hlog(1,[0, (s+t)/mh2, 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[1/u*mV2
, (s+t)/mh2, 1])*ln((-mh2+mV2)/mV2)+8*Hlog(1,[0, (s+t)/mh2, 1])*ln((-u+mV2)/
mV2)+2*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u])*ln(-u/(s+t))^2+2/3*ln(-u/(s+t))^
3*ln((-u+mV2)/mV2)+ln(-u/(s+t))^2*ln((-u+mV2)/mV2)^2-4*Hlog(1,[0, -(mV2-s-t)/(
s+t), 1])*(ln((-u+mV2)/mV2)+ln(-1/u*mV2))-4*Hlog(1,[0, 0, -(mV2-s-t)/(s+t)])*
ln((-u+mV2)/mV2)+2*Hlog(1,[0, (s+t)/mh2])*(2*Hlog(1,[0, -(-u+mV2)/u])-ln((-u+
mV2)/mV2)^2)-2*Hlog(1,[0, -(-u+mV2)/u])*ln(-u/(s+t))^2+2*Hlog(1,[-(-t+mV2)/t,
-(mV2*s+t*u)/(-u+mV2)/t])*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2+2*Hlog(1,[-(-
t+mV2)/t, -(mV2*s+t*u)/(-u+mV2)/t])*ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)^2+2*
Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*ln(mV2/(mV2-s-u))^2+2*Hlog(1,[0, -2*mV2/(s+u)
/(rsu-1)])*ln(mV2/(mV2-s-u))^2+4*Hlog(1,[2*mV2/(mh2+rs), s/(s+u), 1])*ln((-u+
mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1), 1])*ln((-u+mV2)/mV2)
-4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1), 1])*ln((-u+mV2)/mV2)+4*Hlog(1,
[2*mV2/(mh2-rs), s/(s+u), 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), -2*
mV2/(s+u)/(rsu-1), 1])*ln((-u+mV2)/mV2)+8*Hlog(1,[s/(s+u), 2*mV2/(s+u)/(rsu+1)
, 1])*ln((-u+mV2)/mV2)+8*Hlog(1,[s/(s+u), -2*mV2/(s+u)/(rsu-1), 1])*ln((-u+mV2
)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1), 1])*ln((-mh2+mV2)/mV2)-4
*Hlog(1,[2*mV2/(mh2+rs), s/(s+u), 1])*ln((-mh2+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+
rs), -2*mV2/(s+u)/(rsu-1), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[1/u*mV2, 2*mV2/(s+
u)/(rsu+1), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[1/u*mV2, -2*mV2/(s+u)/(rsu-1), 1]
)*ln((-mh2+mV2)/mV2)+4*Hlog(1,[mV2/(s+u), 2*mV2/(s+u)/(rsu+1), 1])*ln((-mh2+
mV2)/mV2)+4*Hlog(1,[mV2/(s+u), -2*mV2/(s+u)/(rsu-1), 1])*ln((-mh2+mV2)/mV2)-2*
Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*ln((-u+mV2)/mV2)^2-2*Hlog(1,[0, -2*mV2/(s+u)/
(rsu-1)])*ln((-u+mV2)/mV2)^2-2*Hlog(1,[-(-t+mV2)/t, -(s+u)/(mV2-s-u)])*ln(1/2*
(rsu*s+rsu*u+2*mV2-s-u)/mV2)^2+4*Hlog(1,[2*mV2/(mh2-rs), s/(s+u), 1])*ln((-t+
mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1), 1])*ln((-t+mV2)/mV2)
+8*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1), 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[0, -2*mV2/(s
+u)/(rsu-1), 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(s+u)/(rsu+1), 1
])*ln((-t+mV2)/mV2)+4*Hlog(1,[-(mV2-s)/s, -2*mV2/(s+u)/(rsu-1), 1])*ln((-t+mV2
)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1), 1])*ln((-t+mV2)/mV2)+4*
Hlog(1,[2*mV2/(mh2+rs), s/(s+u), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs)
, -2*mV2/(s+u)/(rsu-1), 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(
s+u)/(rsu+1), 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+
1), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2-rs), s/(s+u), 1])*ln((-mh2+mV2
)/mV2)+4*Hlog(1,[2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1), 1])*ln((-mh2+mV2)/mV2)-\
8*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1), 1])*ln((-mh2+mV2)/mV2)-8*Hlog(1,[0, -2*mV2/(
s+u)/(rsu-1), 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+u)/(
rsu+1), 1])*ln((-u+mV2)/mV2)+2*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*ln(mV2/(s+u))^
2+2*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])*ln(mV2/(s+u))^2-2*Hlog(1,[-(-t+mV2)/t, -
(s+u)/(mV2-s-u)])*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2+4*Hlog(1,[mV2/(s+u),
t/mh2, 1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[0, s/(s+u), 1])*ln((-t+mV2)/mV2)-2*
Hlog(1,[0, t/(t+u)])*ln((-u+mV2)/mV2)^2+4*Hlog(1,[0, 0, t/(t+u)])*ln((-u+mV2)/
mV2)+2*Hlog(1,[0, u/(t+u)])*ln((-t+mV2)/mV2)^2-4*Hlog(1,[0, 0, u/(t+u)])*ln((-
t+mV2)/mV2)-4*ln((-mh2+mV2)/mV2)*Zeta(3)+2/3*ln((-u+mV2)/mV2)*ln(mV2/(mV2-s-t)
)^3+2/3*ln(-1/u*mV2)*ln(mV2/(mV2-s-t))^3+4*Hlog(1,[0, t/mh2, 1])*ln((-mh2+mV2)
/mV2)+2*Hlog(1,[0, t/mh2])*ln(mV2/(mV2-s-u))^2+4*Hlog(1,[0, 0, 1/t*mV2])*ln((-
mh2+mV2)/mV2)-1/3*Pi^2*ln(mV2/(mV2-s-u))^2-ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)
^2*ln(mV2/(s+u))^2+ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)^2*ln(1/u*mV2)^2+ln(1/2*
(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2*ln(1/u*mV2)^2+ln((-u+mV2)/mV2)^2*ln(1/2*(rsu*s
+rsu*u+2*mV2-s-u)/mV2)^2+ln((-u+mV2)/mV2)^2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/
mV2)^2-ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)^2*ln(mV2/(mV2-s-u))^2-ln(1/2*(-rsu*
s-rsu*u+2*mV2-s-u)/mV2)^2*ln(mV2/(mV2-s-u))^2-ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/
mV2)^2*ln(mV2/(s+u))^2+4*Hlog(1,[-(mV2-s-t)/(s+t), (s+t)/mh2, 1])*ln((-u+mV2)/
mV2)+4*Hlog(1,[0, 0, (s+t)/mh2])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-rs), 0,
1])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), 0, 1])*ln((-u+mV2)/mV2)-4*
Hlog(1,[2*mV2/(mh2-rs), 0, 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2+rs), 0, 1
])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[2*mV2/(mh2+rs), 0, 1])*ln((-t+mV2)/mV2)-4*Hlog
(1,[2*mV2/(mh2-rs), 0, 1])*ln((-t+mV2)/mV2)-4*(Hlog(1,[0, (s+t)/mh2, (s+t)/mh2
])+Hlog(1,[(s+t)/mh2, 0, (s+t)/mh2]))*ln((-u+mV2)/mV2)+4*Hlog(1,[(s+t)/mh2, 0,
1])*ln((-u+mV2)/mV2)-4*Hlog(1,[(s+u)/mh2, 0, 1])*ln((-t+mV2)/mV2)+8*(Hlog(1,[0
, (s+u)/mh2, (s+u)/mh2])+Hlog(1,[(s+u)/mh2, 0, (s+u)/mh2]))*ln((-t+mV2)/mV2)-4
*Hlog(1,[s/(s+u), 0, 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[0, 0, (s+u)/mh2])*ln((-t+
mV2)/mV2)+4*Hlog(1,[s/(s+t), 0, 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[0, 0, -(mV2-s)/
s])*ln((-u+mV2)/mV2)-4*Hlog(1,[0, -(mV2-s)/s, 1])*ln((-u+mV2)/mV2)+4*Hlog(1,[-
(mV2-s)/s, s/mh2, 1])*ln((-u+mV2)/mV2)-4*Hlog(1,[(s+t)/mh2, s/(s+u), 1])*ln((-
u+mV2)/mV2)-8/3*ln(-u/s)^3*ln((-u+mV2)/mV2)+ln(-u/s)^2*ln((-u+mV2)/mV2)^2+Pi^2
*ln((-u+mV2)/mV2)^2+4*Hlog(1,[0, s/mh2, 1])*ln((-t+mV2)/mV2)-2/3*ln(-1/u*mV2)*
ln((mV2-s)/mV2)^3-2/3*ln((mV2-s)/mV2)^3*ln((-u+mV2)/mV2)+4*Hlog(1,[0, s/mh2, 1
])*ln((-u+mV2)/mV2)-4*Hlog(1,[s/(s+u), s/mh2, 1])*ln((-u+mV2)/mV2)-2*Hlog(1,[0
, s/(s+u)])*ln((-u+mV2)/mV2)^2+4*Hlog(1,[(s+t)/mh2, s/mh2, 1])*ln((-u+mV2)/mV2
)+4*Hlog(1,[(s+u)/mh2, s/mh2, 1])*ln((-t+mV2)/mV2)+4*Hlog(1,[-(mV2-s)/s, s/mh2
, 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[s/(s+t), s/mh2, 1])*ln((-t+mV2)/mV2)+4*Hlog(1
,[1/u*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(
mh2+rs), s/(s+u), 1])+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1),
1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1), 1])+4*Hlog(1,[1/
mh2*mV2, 2*mV2/(mh2+rs), s/(s+u), 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), -2*
mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1
), 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), s/(s+u), 1])-4*Hlog(1,[1/mh2*mV2,
2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1), 1])+4*Hlog(1,[1/mh2*mV2, 1/u*mV2, 2*mV2/
(s+u)/(rsu+1), 1])+4*Hlog(1,[1/mh2*mV2, 1/u*mV2, -2*mV2/(s+u)/(rsu-1), 1])-4*
Hlog(1,[1/mh2*mV2, mV2/(s+u), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[1/mh2*mV2, 
mV2/(s+u), -2*mV2/(s+u)/(rsu-1), 1])+8*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(s+u)/(rsu+
1), 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1), 1])+4*Hlog
(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[1/u*mV2, 2*mV2
/(mh2-rs), s/(s+u), 1])+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1
), 1])-8*Hlog(1,[1/u*mV2, s/(s+u), 2*mV2/(s+u)/(rsu+1), 1])-8*Hlog(1,[1/u*mV2,
s/(s+u), -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*
mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, -2*mV2/(s+u)/(
rsu-1), 1])+8*Hlog(1,[1/u*mV2, s/(s+u), s/(s+u), 1])+4*Hlog(1,[-(-u+mV2)/u, 0,
u/mh2, (s+u)/mh2])-4*Hlog(1,[1/mh2*mV2, 0, s/(s+u), 1])+4*Hlog(1,[-(-u+mV2)/u,
1, 0, (s+u)/mh2])+4*Hlog(1,[-(-u+mV2)/u, u/mh2, 0, (s+u)/mh2])+4*Hlog(1,[-(-u+
mV2)/u, 0, 1, (s+u)/mh2])-8*Hlog(1,[-(mV2-s)/s, s/(s+u), s/(s+u), 1])+4*Hlog(1
,[-(-mh2+mV2)/mh2, -(mV2-s)/s, s/(s+u), 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 1, s/(s
+u), 1])+4*Hlog(1,[0, 1/mh2*mV2, 0, (s+u)/mh2])-4*Hlog(1,[1/mh2*mV2, 1/u*mV2,
s/(s+u), 1])+4*Hlog(1,[1/mh2*mV2, mV2/(s+u), 0, 1])+4*Hlog(1,[0, -(-u+mV2)/u,
1, (s+u)/mh2])+4*Hlog(1,[0, -(-u+mV2)/u, u/mh2, (s+u)/mh2])+8*Hlog(1,[1/mh2*
mV2, 0, 0, (s+u)/mh2])-4*Hlog(1,[0, 0, -(-u+mV2)/u, 1])-4*Hlog(1,[0, -(-u+mV2)
/u, 0, 1])+4*Hlog(1,[0, -(-u+mV2)/u, 1, 1])-4*Hlog(1,[-(-u+mV2)/u, 0, 0, 1])+4
*Hlog(1,[-(-u+mV2)/u, 0, 1, 1])+4*Hlog(1,[-(-u+mV2)/u, 1, 0, 1])-4*Hlog(1,[0,
1/mh2*mV2, 0, 1])-4*Hlog(1,[1/mh2*mV2, 0, 0, 1])-4*Hlog(1,[-(mV2-s)/s, 1, 0, 1
])-4*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 1])+4*Hlog(1,[-(mV2-s)/s, s/(s+u), 0, 1])-4
*Hlog(1,[1/u*mV2, s/(s+u), 0, 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), 0, 1])+
4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 0, 1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs),
0, 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), 0, 1])-4*Hlog(1,[-(mV2-s)/s, 2*
mV2/(mh2-rs), 0, 1])+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), 0, 1])+4*Hlog(1,[1/t*
mV2, 2*mV2/(mh2-rs), 0, 1])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 0, 1])+4*Hlog(1
,[-(-t+mV2)/t, 1, 0, 1])+4*Hlog(1,[-(mV2-s)/s, s/(s+t), 0, 1])-4*Hlog(1,[1/t*
mV2, s/(s+t), 0, 1])-4*Hlog(1,[1/t*mV2, 0, s/mh2, 1])-12*Hlog(1,[1/u*mV2, 0, 0
, 1])-4*Hlog(1,[1/u*mV2, 0, s/mh2, 1])-12*Hlog(1,[1/u*mV2, 0, 1, 1])-4*Hlog(1,
[1/u*mV2, -(mV2-s-t)/(s+t), 1, 1])-4*Hlog(1,[1/u*mV2, (s+t)/mh2, (s+t)/mh2, 1]
)-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t), 1, 1])-4*Hlog(1,[1/u*mV2, -(mV2
-s-t)/(s+t), (s+t)/mh2, 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t), (s+t)
/mh2, 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, 1, (s+t)/mh2, 1])-4*Hlog(1,[0, 2*mV2/(s+u
)/(rsu+1)])*ln((-mh2+mV2)/mV2)*ln((s+t)*mV2/(mV2*s+t*u))+4*Hlog(1,[0, 2*mV2/(s
+u)/(rsu+1)])*ln((-u+mV2)/mV2)*ln((s+t)*mV2/(mV2*s+t*u))-4*Hlog(1,[0, -2*mV2/(
s+u)/(rsu-1)])*ln((-u+mV2)/mV2)*ln(-1/t*mV2)-4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)
])*ln(mV2/(mV2-s-u))*ln(-1/t*mV2)-4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*ln((-u+
mV2)/mV2)*ln(1/u*mV2)-4*Hlog(1,[0, s/(s+u)])*ln((-mh2+mV2)/mV2)*ln(mh2/(s+u))-\
4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*ln((-u+mV2)/mV2)*ln(-1/t*mV2)+4*Hlog(1,[0,
2*mV2/(s+u)/(rsu+1)])*ln((-mh2+mV2)/mV2)*ln(mV2/(s+u))-4*Hlog(1,[0, -2*mV2/(s+
u)/(rsu-1)])*ln((-u+mV2)/mV2)*ln(1/u*mV2)-4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])*
ln(mV2/(mV2-s-u))*ln(-1/t*mV2)+4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])*ln((-mh2+
mV2)/mV2)*ln(mV2/(s+u))+2*ln((-u+mV2)/mV2)*ln(-u/s)^2*ln((s+t)*mV2/(mV2*s+t*u)
)+2/3*Pi^2*ln((-u+mV2)/mV2)*ln(mV2/(mV2-s-t))+2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u
)/mV2)^2*ln(mV2/(mV2-s-u))*ln(-1/t*mV2)-2*ln((-u+mV2)/mV2)*ln(-u/s)^2*ln(-1/t*
mV2)-4*Hlog(1,[0, t/mh2])*ln(mV2/(mV2-s-u))*ln(-1/t*mV2)+2*ln(1/2*(rsu*s+rsu*u
+2*mV2-s-u)/mV2)^2*ln(mV2/(mV2-s-u))*ln(-1/t*mV2)+2*ln((-u+mV2)/mV2)*ln(1/2*(-
rsu*s-rsu*u+2*mV2-s-u)/mV2)^2*ln(-1/t*mV2)+2*ln((-u+mV2)/mV2)*ln(1/2*(rsu*s+
rsu*u+2*mV2-s-u)/mV2)^2*ln(-1/t*mV2)+2*ln((-mh2+mV2)/mV2)*ln(1/2*(rsu*s+rsu*u+
2*mV2-s-u)/mV2)^2*ln((s+t)*mV2/(mV2*s+t*u))-2*ln((-u+mV2)/mV2)*ln(1/2*(-rsu*s-
rsu*u+2*mV2-s-u)/mV2)^2*ln((s+t)*mV2/(mV2*s+t*u))-2*ln((-u+mV2)/mV2)*ln(1/2*(
rsu*s+rsu*u+2*mV2-s-u)/mV2)^2*ln((s+t)*mV2/(mV2*s+t*u))+2*ln((-mh2+mV2)/mV2)*
ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)^2*ln((s+t)*mV2/(mV2*s+t*u))-2/3*Pi^2*ln((
-mh2+mV2)/mV2)*ln((s+t)*mV2/(mV2*s+t*u))-2*ln((-mh2+mV2)/mV2)*ln(-u/s)^2*ln((s
+t)*mV2/(mV2*s+t*u))+2/3*Pi^2*ln((-u+mV2)/mV2)*ln((s+t)*mV2/(mV2*s+t*u))+2*ln(
(-u+mV2)/mV2)*ln(-u/(s+t))^2*ln(-1/t*mV2)-2*ln((-mh2+mV2)/mV2)*ln(1/2*(rsu*s+
rsu*u+2*mV2-s-u)/mV2)^2*ln(mV2/(s+u))+2*ln((-mh2+mV2)/mV2)*ln(-u/s)^2*ln(mh2/(
s+u))+2/3*Pi^2*ln((-mh2+mV2)/mV2)*ln(mh2/(s+u))+2*ln((-u+mV2)/mV2)*ln(1/2*(-
rsu*s-rsu*u+2*mV2-s-u)/mV2)^2*ln(1/u*mV2)+2*ln((-u+mV2)/mV2)*ln(1/2*(rsu*s+rsu
*u+2*mV2-s-u)/mV2)^2*ln(1/u*mV2)-2*ln((-mh2+mV2)/mV2)*ln(1/2*(-rsu*s-rsu*u+2*
mV2-s-u)/mV2)^2*ln(mV2/(s+u))+2/3*Pi^2*ln(mV2/(mV2-s-u))*ln(-1/t*mV2)+4*Hlog(1
,[0, (s+u)/mh2])*ln(-1/u*mV2)*ln((-t+mV2)/mV2)-4*Hlog(1,[0, (s+t)/mh2])*ln(-1/
t*mV2)*ln((-u+mV2)/mV2)+2/3*Pi^2*ln(mV2/(mV2-s-t))*ln(-1/u*mV2)-4*Hlog(1,[0, s
/(s+u)])*ln((-u+mV2)/mV2)*ln((s+t)*mV2/(mV2*s+t*u))+4*Hlog(1,[0, s/(s+u)])*ln(
(-u+mV2)/mV2)*ln(-1/t*mV2)-4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])*ln((-mh2+mV2)/
mV2)*ln((s+t)*mV2/(mV2*s+t*u))+4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])*ln((-u+mV2)
/mV2)*ln((s+t)*mV2/(mV2*s+t*u))+4*Hlog(1,[0, s/(s+u)])*ln((-mh2+mV2)/mV2)*ln((
s+t)*mV2/(mV2*s+t*u))+2/3*Pi^2*ln((-u+mV2)/mV2)*ln(1/2*u*(2*mV2-mh2-ru)/(mV2*u
+s*t))+2/3*Pi^2*ln((-u+mV2)/mV2)*ln(1/2*u*(ru+2*mV2-mh2)/(mV2*u+s*t))-4/3*Pi^2
*ln(-u/s)*ln((-u+mV2)/mV2)-2/3*Pi^2*ln((mV2-s)/mV2)*ln((-u+mV2)/mV2)-2/3*Pi^2*
ln(-1/u*mV2)*ln((mV2-s)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), 0, 1/t*mV2, 2*mV2/(r+mh2
)])-4*Hlog(1,[2*mV2/(mh2-r), 0, 1/t*mV2, (s+u)/mh2])+4*Hlog(1,[1/t*mV2, 0, 2*
mV2/(mh2-r), (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), t/mh2, t/mh2, 1])+4*Hlog(1,[
2*mV2/(mh2-r), mV2/(s+u), t/mh2, 1])-4*Hlog(1,[-(-u+mV2)/u, 0, 1/t*mV2, 2*mV2/
(mh2-r)])+4*Hlog(1,[2*mV2/(r+mh2), t/mh2, 2*mV2/(mh2-r), 1])-4*Hlog(1,[2*mV2/(
mh2-r), t/mh2, 1, 1])+4*Hlog(1,[2*mV2/(mh2-r), t/mh2, 2*mV2/(mh2-r), 1])+4*
Hlog(1,[2*mV2/(mh2-r), t/mh2, 2*mV2/(r+mh2), 1])+4*Hlog(1,[1/t*mV2, (s+u)/mh2,
0, 2*mV2/(mh2-r)])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), 0, (s+u)/mh2])-4*Hlog(1,[
-(-u+mV2)/u, 1/t*mV2, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1/t*
mV2])+4*Hlog(1,[2*mV2/(r+mh2), 0, 1/t*mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(
mh2-r), 1/t*mV2, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), 1/t*mV2, 0, 2*mV2
/(r+mh2)])-4*Hlog(1,[2*mV2/(mh2-r), 1/t*mV2, 0, (s+u)/mh2])+4*Hlog(1,[2*mV2/(
mh2-r), 0, t/mh2, 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), t/mh2, 1])-4*Hlog(1,
[2*mV2/(mh2-r), (s+t)/mh2, t/(t+u), 1])+4*Hlog(1,[1/t*mV2, 0, (s+u)/mh2, 2*mV2
/(mh2-r)])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), 0, 1])+4*Hlog(1,[0, 0, 2*mV2/(mh2
-r), 1/t*mV2])+4*Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[
0, 1/t*mV2, (s+u)/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[0, -(-u+mV2)/u, 1/t*mV2, 2*
mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), 0, 1/t*mV2, 2*mV2/(mh2-r)])-4*Hlog(1,[0
, 2*mV2/(mh2-r), 1/t*mV2, (s+u)/mh2])+4*Hlog(1,[0, 2*mV2/(r+mh2), 1/t*mV2, 2*
mV2/(mh2-r)])-4*Hlog(1,[0, 1/mh2*mV2, 1/t*mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[0, 2*
mV2/(mh2-r), 0, 1/t*mV2])+4*Hlog(1,[0, 2*mV2/(mh2-r), 1/t*mV2, 2*mV2/(mh2-r)])
-4*Hlog(1,[1/mh2*mV2, 1/t*mV2, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[1/u*mV2, 2*mV2/(
mh2-r), (s+t)/mh2, 1])-4*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, (s+t)/mh2, 1])-4*Hlog
(1,[1/t*mV2, u/(t+u), 0, 2*mV2/(mh2-r)])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), 0,
u/(t+u)])-4*Hlog(1,[0, 1/t*mV2, 2*mV2/(mh2-r), u/(t+u)])-4*Hlog(1,[0, 1/t*mV2,
u/(t+u), 2*mV2/(mh2-r)])-4*Hlog(1,[1/u*mV2, t/(t+u), 2*mV2/(mh2-r), 1])+4*Hlog
(1,[-(-u+mV2)/u, u/(t+u), 0, 2*mV2/(mh2-r)])+4*Hlog(1,[0, 1/t*mV2, 2*mV2/(mh2-
r), (s+u)/mh2])-4*Hlog(1,[1/mh2*mV2, 0, 1/t*mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[0,
2*mV2/(mh2-r), 1/t*mV2, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(mh2-r), 1, 0, u/(t+u)
])+4*Hlog(1,[2*mV2/(mh2-r), t/mh2, t/(t+u), 1])-4*Hlog(1,[2*mV2/(mh2-r), 0, t/
(t+u), 1])+4*Hlog(1,[2*mV2/(mh2-r), 1, t/(t+u), 1])-4*Hlog(1,[-(-t+mV2)/t, 2*
mV2/(mh2-r), (s+t)/mh2, 1])-4*Hlog(1,[2*mV2/(mh2-r), t/mh2, (s+t)/mh2, 1])-4*
Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), (s+t)/mh2, 1])+4*Hlog(1,[-(-t+mV2)/t, t/(t+u
), 2*mV2/(mh2-r), 1])+4*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), t/(t+u), 1])-4*
Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 0, u/(t+u)])+4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(
mh2-r), 0, u/(t+u)])-4*Hlog(1,[-(-t+mV2)/t, t/mh2, 2*mV2/(mh2-r), 1])-4*Hlog(1
,[2*mV2/(mh2-r), 0, (s+u)/mh2, u/(t+u)])-4*Hlog(1,[0, 2*mV2/(mh2-r), 0, u/(t+u
)])+4*Hlog(1,[0, 2*mV2/(mh2-r), 1, u/(t+u)])+4*Hlog(1,[-(-u+mV2)/u, 0, 2*mV2/(
mh2-r), u/(t+u)])-4*Hlog(1,[1/t*mV2, 0, 2*mV2/(mh2-r), u/(t+u)])-4*Hlog(1,[1/t
*mV2, 0, u/(t+u), 2*mV2/(mh2-r)])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), t/(t+u), 1
])-8*Hlog(1,[2*mV2/(mh2-r), 0, 0, u/(t+u)])+4*Hlog(1,[2*mV2/(mh2-r), 0, 1, u/(
t+u)])+4*Hlog(1,[2*mV2/(mh2-r), 0, u/mh2, u/(t+u)])+4*Hlog(1,[0, -(-u+mV2)/u,
u/(t+u), 2*mV2/(mh2-r)])+4*Hlog(1,[-(-u+mV2)/u, 0, u/(t+u), 2*mV2/(mh2-r)])+4*
Hlog(1,[0, 2*mV2/(mh2-r), u/mh2, u/(t+u)])-4*Hlog(1,[0, 2*mV2/(mh2-r), (s+u)/
mh2, u/(t+u)])+4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -2*mV2/(s+u)/(rsu-1), 1])+
4*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1), 1])+4*Hlog(1,[-(-t+
mV2)/t, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2
-r), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), -2*mV2/(s+u)/(
rsu-1), 1])+4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(s+u)/(rsu+1), 1])+4*
Hlog(1,[2*mV2/(mh2-r), u/mh2, 0, u/(t+u)])+4*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, 2
*mV2/(mh2-r), 1])+4*Hlog(1,[0, -(-u+mV2)/u, 2*mV2/(mh2-r), u/(t+u)])-4*Hlog(1,
[-(-t+mV2)/t, 2*mV2/(mh2-r), 0, 1])-4*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), 1, 1
])+4*Hlog(1,[-(-t+mV2)/t, mV2/(s+u), 2*mV2/(mh2-r), 1])-4*Hlog(1,[-(-t+mV2)/t,
1/u*mV2, 2*mV2/(mh2-r), 1])+4*Hlog(1,[2*mV2/(mh2-r), mV2/(s+u), -2*mV2/(s+u)/(
rsu-1), 1])-4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 0, 2*mV2/(mh2-r)])-4*Hlog(1,[-
(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[-(-mh2+mV2)/
mh2, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2
-r), 2*mV2/(s+u)/(rsu+1), 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -2*mV2/(s+u
)/(rsu-1), 1])-4*Hlog(1,[-(-u+mV2)/u, 0, 2*mV2/(mh2-r), (s+u)/mh2])-4*Hlog(1,[
2*mV2/(mh2-r), 0, 0, (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), 0, 1, (s+u)/mh2])-4*
Hlog(1,[2*mV2/(mh2-r), 0, u/mh2, (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), 0, (s+u)
/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(mh2-r), 0, (s+u)/mh2, 2*mV2/(r+mh2)])+8
*Hlog(1,[2*mV2/(mh2-r), 0, (s+u)/mh2, (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), (s+
u)/mh2, 0, 2*mV2/(mh2-r)])-4*Hlog(1,[0, 2*mV2/(r+mh2), (s+u)/mh2, 2*mV2/(mh2-r
)])-4*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[2*mV2
/(mh2-r), 1/u*mV2, -2*mV2/(s+u)/(rsu-1), 1])+4*Hlog(1,[2*mV2/(mh2-r), mV2/(s+u
), 2*mV2/(s+u)/(rsu+1), 1])-4*Hlog(1,[2*mV2/(r+mh2), mV2/(s+u), 2*mV2/(mh2-r),
1])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 0, (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r)
, (s+u)/mh2, 0, 2*mV2/(r+mh2)])+8*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 0, (s+u)/
mh2])-4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), 0, (s+u)/mh2])+4*Hlog(1,[1/u*mV2,
2*mV2/(mh2-r), 1, 1])+4*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, 2*mV2/(r+mh2), 1])+4*
Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, s/(s+u), 1])-4*Hlog(1,[2*mV2/(mh2-r), u/mh2, 0
, (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), mV2/(s+u), 0, 1])-4*Hlog(1,[2*mV2/(mh2-
r), mV2/(s+u), 2*mV2/(mh2-r), 1])-4*Hlog(1,[2*mV2/(mh2-r), mV2/(s+u), 2*mV2/(r
+mh2), 1])-4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 0, 1])-4*Hlog(1,[1/mh2*mV2, 0,
2*mV2/(mh2-r), (s+u)/mh2])-4*Hlog(1,[0, 2*mV2/(mh2-r), u/mh2, (s+u)/mh2])-4*
Hlog(1,[0, 2*mV2/(mh2-r), (s+u)/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[0, 2*mV2/(mh2-r
), (s+u)/mh2, 2*mV2/(r+mh2)])+8*Hlog(1,[0, 2*mV2/(mh2-r), (s+u)/mh2, (s+u)/mh2
])-4*Hlog(1,[-(-u+mV2)/u, 0, 1, 2*mV2/(mh2-r)])-4*Hlog(1,[-(-u+mV2)/u, 1, 0, 2
*mV2/(mh2-r)])-4*Hlog(1,[0, 2*mV2/(mh2-r), 0, (s+u)/mh2])-4*Hlog(1,[0, 0, 2*
mV2/(mh2-r), (s+u)/mh2])-4*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2-r), (s+u)/mh2])-4*
Hlog(1,[2*mV2/(mh2-r), 1, 0, (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s,
s/(s+u), 1])+4*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, 2*mV2/(mh2-r), 1])-4*Hlog(1,[2*
mV2/(r+mh2), 0, (s+u)/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[0, 2*mV2/(mh2-r), 1, (s+u
)/mh2])-4*Hlog(1,[1/mh2*mV2, 1/u*mV2, 2*mV2/(mh2-r), 1])+4*Hlog(1,[1/mh2*mV2,
mV2/(s+u), 2*mV2/(mh2-r), 1])-4*Hlog(1,[0, -(-u+mV2)/u, 2*mV2/(mh2-r), (s+u)/
mh2])-4*Hlog(1,[0, -(-u+mV2)/u, 1, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), -(
mV2-s-t)/(s+t), 1, 1])-4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-t)/(s+t), 2*mV2/(mh2-r
), 1])-4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-t)/(s+t), 2*mV2/(r+mh2), 1])-4*Hlog(1,
[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), 2*mV2/(mh2-r), 1])+4*Hlog(1,[2*mV2/(mh2-r),
-(mV2-s-t)/(s+t), (s+t)/mh2, 1])+4*Hlog(1,[1/u*mV2, -(mV2-s-t)/(s+t), 2*mV2/(
mh2-r), 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), (s+t)/mh2, 1])+4*Hlog(1,
[2*mV2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t
)/(s+t), 2*mV2/(mh2-r), 1])-ln(mV2/(mV2-s-u))^2*ln(-t/(s+u))^2-2*Hlog(1,[-(-
mh2+mV2)/mh2, -(mV2-s-u)/(s+u)])*ln(-t/(s+u))^2+2*Hlog(1,[0, -(mV2-s-u)/(s+u)]
)*ln(-t/(s+u))^2+4*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[2*
mV2/(mh2-r), 1, 0, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2), 0, 1, 2*mV2/(mh2-r
)])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 0, 1])+4*Hlog(1,[0, 0, 2*mV2/(mh2-r),
1])+4*Hlog(1,[2*mV2/(r+mh2), 1, 0, 2*mV2/(mh2-r)])-4*Hlog(1,[1/mh2*mV2, 0, 2*
mV2/(mh2-r), 1])+4*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2-r), 1])-4*Hlog(1,[0, 2*mV2
/(mh2-r), 1, 1])+4*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 1, 1])+4*Hlog(1,[-(
mV2-s)/s, 2*mV2/(mh2-r), 0, 1])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1])-4*
Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])+4*Hlog(1,[0, 2*mV2/(mh2-r)
, 1, 2*mV2/(mh2-r)])+4*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(r+mh2)])+4*Hlog(1,[
0, 2*mV2/(r+mh2), 1, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2
-r)])+4*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(r+mh2)])+8*Hlog(1,[0, 2*mV2/(mh2-r
), 0, 1])+4*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(
mh2-rs), 2*mV2/(mh2-r), 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r)
, 1])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])+4*Hlog(1,[-(mV2
-s)/s, 2*mV2/(mh2-rs), 2*mV2/(mh2-r), 1])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), 2
*mV2/(mh2-r), 1])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*mV2/(mh2-r), 1])-4*Hlog
(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r), 1])+4*Hlog(1,[0, 2*mV2/(mh2-r)])*
ln((-mh2+mV2)/mV2)*ln((s+t)*mV2/(mV2*s+t*u))+4*Hlog(1,[0, 2*mV2/(mh2-r)])*ln((
-u+mV2)/mV2)*ln(1/u*mV2)-4*Hlog(1,[0, 2*mV2/(mh2-r)])*ln((-mh2+mV2)/mV2)*ln(
mV2/(s+u))+4*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-s-u))*ln(-1/t*mV2)-4*Hlog(
1,[0, 2*mV2/(mh2-r)])*ln((-u+mV2)/mV2)*ln((s+t)*mV2/(mV2*s+t*u))+4*Hlog(1,[0,
2*mV2/(mh2-r)])*ln((-u+mV2)/mV2)*ln(-1/t*mV2)-4*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(
-1/u*mV2)*ln((-t+mV2)/mV2)-4*Hlog(1,[-(mV2-s)/s, 1, s/(s+u), 1])+4*Hlog(1,[1/u
*mV2, -(mV2-s)/s, 2*mV2/(mh2-r), 1])-4*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u), 1])+
4*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u), 1])+4*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+
u), 1])+8*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(mh2-r), 1])+4*Hlog(1,[2*mV2/(
mh2-r), -(mV2-s)/s, 1, 1])+8*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1])-8*
Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, 1])+8*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(
mh2-r), 1])+8*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(r+mh2), 1])-16*Hlog(1,[2*
mV2/(mh2-r), s/mh2, s/mh2, 1])-12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1])
-12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(r+mh2), 1])-12*Hlog(1,[2*mV2/(r+mh2), 0,
2*mV2/(mh2-r), 1])+20*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])+4*Hlog(1,[1/u*mV2, 2*
mV2/(mh2-r), s/mh2, 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 0, 1])-8*
Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(mh2-r), 1])+12*Hlog(1,[1/u*mV2, 0, 2
*mV2/(mh2-r), 1])-12*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])+8*Hlog(1,[-(-mh2+mV2)/
mh2, 2*mV2/(mh2-r), s/mh2, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(
mh2-r), 1])+8*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 1])-8*Hlog(1,[2*mV2/(mh2-r), -(
mV2-s)/s, 2*mV2/(mh2-r), 1])-8*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(r+mh2
), 1])+4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, s/mh2, 1])-8*Hlog(1,[-(mV2-s)/s, 2*
mV2/(mh2-r), s/mh2, 1])+4*Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*mV2/(mh2-r), 1])+4*
Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, s/mh2, 1])+8*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1]
)-8*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1])+4*Hlog(1,[1/t*mV2, 2*mV2/(
mh2-r), s/mh2, 1])+8*Hlog(1,[1/t*mV2, 0, 2*mV2/(mh2-r), 1])-4*Hlog(1,[2*mV2/(
mh2-r), (s+t)/mh2, s/(s+u), 1])+4*Hlog(1,[1/u*mV2, 0, s/(s+u), 1])-4*Hlog(1,[1
/u*mV2, -(mV2-s)/s, 1, 1])-4*Hlog(1,[1/u*mV2, -(mV2-s)/s, s/mh2, 1])+4*Hlog(1,
[1/u*mV2, s/(s+u), s/mh2, 1])+8*Hlog(1,[-(mV2-s)/s, 1, s/mh2, 1])-8*Hlog(1,[-(
mV2-s)/s, s/(s+u), 1, 1])+8*Hlog(1,[1/u*mV2, s/(s+u), 1, 1])-4*Hlog(1,[-(mV2-s
)/s, s/mh2, s/(s+u), 1])-4*Hlog(1,[-(mV2-s)/s, s/(s+u), s/mh2, 1])+8*Hlog(1,[-
(-mh2+mV2)/mh2, 1, 0, 1])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 1, 1])+8*Hlog
(1,[-(mV2-s)/s, s/mh2, 1, 1])+16*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, 1])-8*Hlog(
1,[-(-mh2+mV2)/mh2, 1, s/mh2, 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, s/mh2
, 1])-4*Hlog(1,[-(mV2-s)/s, s/(s+t), s/mh2, 1])-4*Hlog(1,[1/u*mV2, (s+t)/mh2,
s/mh2, 1])-4*Hlog(1,[1/t*mV2, (s+u)/mh2, s/mh2, 1])+4*Hlog(1,[1/u*mV2, (s+t)/
mh2, s/(s+u), 1])-4*Hlog(1,[1/t*mV2, -(mV2-s)/s, s/mh2, 1])+4*Hlog(1,[1/t*mV2,
s/(s+t), s/mh2, 1]))-rsu*mh2*(2*mV2-s-u)/(s+u)^2*(2*Hlog(1,[1/mh2*mV2, 2*mV2/(
r+mh2), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), -2*mV2/(s+u)
/(rsu-1)])-2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])+2*
Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s+u), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[1/t*
mV2, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), -2
*mV2/(s+u)/(rsu-1)])-(2*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog
(1,[-(mV2-s-u)/(s+u), -2*mV2/(s+u)/(rsu-1)]))*ln(-1/t*mV2)+(2*Hlog(1,[2*mV2/(
mh2-r), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])+
2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(r+mh2), -2*mV2
/(s+u)/(rsu-1)])-2*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-
(mV2-s-u)/(s+u), -2*mV2/(s+u)/(rsu-1)]))*ln((-t+mV2)/mV2)+(-2*Hlog(1,[2*mV2/(
mh2-r), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])-\
2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(r+mh2), -2*mV2
/(s+u)/(rsu-1)]))*ln((-mh2+mV2)/mV2)+(-1/3*Pi^2+2*Hlog(1,[-(-t+mV2)/t, -(s+u)/
t]))*ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)+(1/3*Pi^2-2*Hlog(1,[-(-t+mV2)/t, -(s+
u)/t]))*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)-4*Hlog(1,[-(-t+mV2)/t, 1, -2*mV2/
(s+u)/(rsu-1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u), -2*mV2/(s+u)/(rsu
-1)])+2*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/t
*mV2, -(mV2-s-u)/(s+u), -2*mV2/(s+u)/(rsu-1)])-4*Hlog(1,[-(-mh2+mV2)/mh2, 1, 2
*mV2/(s+u)/(rsu+1)])+4*Hlog(1,[-(-mh2+mV2)/mh2, 1, -2*mV2/(s+u)/(rsu-1)])+2*
Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])+4*Hlog(1,[-(-
t+mV2)/t, 1, 2*mV2/(s+u)/(rsu+1)])+(-2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+2*
ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2))*ln((-mh2+mV2)/mV2)*ln(mh2/(s+u))+2*Hlog(1
,[1/mh2*mV2, 2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(
mh2-r), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), 2*mV2/(s+u)/(
rsu+1)])+2*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*
mV2/(mh2-r), -(mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(mh2-r),
-(mV2-s-u)/(s+u), -2*mV2/(s+u)/(rsu-1)]))-8*mh2*t*(-u+mV2)/s^3*(-ln((-u+mV2)/
mV2)*ln(-1/t*mV2)+ln((-u+mV2)/mV2)*ln(-u*mV2/(mV2*s+t*u))-ln((-u+mV2)/mV2)*ln(
-u/(s+t))-ln(1/2*(r+2*mV2-mh2)/mV2)^2-Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u])+
Hlog(1,[-(-mh2+mV2)/mh2, (mV2*s+t*u)/(mV2*s+mV2*u+t*u)])-Hlog(1,[-(-t+mV2)/t,
(mV2*s+t*u)/(mV2*s+mV2*u+t*u)])-Hlog(1,[-(-mh2+mV2)/mh2, (s+t)/mh2])+Hlog(1,[0
, 1/t*mV2])-Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])-Hlog(1,[2*mV2/(r+mh2), 2*
mV2/(mh2-r)])-Hlog(1,[0, 1/u*mV2]))+8*mh2*u*(mV2-s)/s^3*(ln(1/2*(r+2*mV2-mh2)/
mV2)^2+Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])+Hlog(1,[2*mV2/(r+mh2), 2*mV2/(
mh2-r)])+1/2*ln((-mh2+mV2)/mV2)^2-Hlog(1,[0, -(-mh2+mV2)/mh2])-Hlog(1,[-(-mh2+
mV2)/mh2, -(mV2-s)/s])-1/2*ln((mV2-s)/mV2)^2+Hlog(1,[0, -(mV2-s)/s])-ln((mV2-s
)/mV2)*ln(-1/u*mV2))+8*mh2*t*(mV2-s)/s^3*(ln(1/2*(r+2*mV2-mh2)/mV2)^2+1/2*ln((
-mh2+mV2)/mV2)^2-Hlog(1,[0, -(-mh2+mV2)/mh2])-Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s
)/s])-ln((mV2-s)/mV2)*ln(-1/t*mV2)-1/2*ln((mV2-s)/mV2)^2+Hlog(1,[0, -(mV2-s)/s
])+Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])+Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2-r)
]))-8*mh2*u*(-t+mV2)/s^3*(-Hlog(1,[0, 1/t*mV2])+Hlog(1,[0, 1/u*mV2])-Hlog(1,[-
(-mh2+mV2)/mh2, -(-t+mV2)/t])-ln(-1/u*mV2)*ln((-t+mV2)/mV2)+ln(1/2*(r+2*mV2-
mh2)/mV2)^2+Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])+Hlog(1,[2*mV2/(r+mh2), 2*
mV2/(mh2-r)])+1/2*ln((-mh2+mV2)/mV2)^2-Hlog(1,[0, -(-mh2+mV2)/mh2])-1/2*ln((-u
+mV2)/mV2)^2+Hlog(1,[0, -(-u+mV2)/u]))+mh2*u*(2*mV2+u)/(s+t)^3*(4/3*Pi^2*Hlog(
1,[0, -(-u+mV2)/u])-8*Hlog(1,[-(mV2-s-t)/(s+t), (s+t)/mh2, 1])*ln(-1/u*mV2)+8*
Hlog(1,[0, 0, -(mV2-s-t)/(s+t)])*ln(-1/u*mV2)-8*Hlog(1,[2*mV2/(r+mh2), 1, (s+t
)/mh2, 1])+8*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, 1, 1])-8*Hlog(1,[2*mV2/(r+mh2),
(s+t)/mh2, 2*mV2/(r+mh2), 1])+8*Hlog(1,[1/u*mV2, (s+t)/mh2, 2*mV2/(r+mh2), 1])
+8*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, (s+t)/mh2, 1])-8*Hlog(1,[-(-mh2+mV2)/mh2,
-(mV2-s-t)/(s+t), 2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t)
, 1, 1])-8*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), (s+t)/mh2, 1])+8*Hlog(1,[2
*mV2/(r+mh2), -(mV2-s-t)/(s+t), 2*mV2/(r+mh2), 1])-8*Hlog(1,[1/u*mV2, -(mV2-s-
t)/(s+t), 2*mV2/(r+mh2), 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), (s+t)/
mh2, 1])-8*Hlog(1,[2*mV2/(r+mh2), 0, 1, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(
r+mh2), 0, 1])-8*Hlog(1,[1/u*mV2, 0, 2*mV2/(r+mh2), 1])+8*Hlog(1,[2*mV2/(r+mh2
), 1, 0, 1])+8*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(r
+mh2), 0, 0, 1])+4*(-2*Hlog(1,[2*mV2/(mh2-r), 0, 1])-2*Hlog(1,[2*mV2/(r+mh2),
0, 1]))*ln(-1/u*mV2)-8*Hlog(1,[(s+t)/mh2, 2*mV2/(mh2-r), 1])*ln((-u+mV2)/mV2)+
4*(2*Hlog(1,[0, 2*mV2/(mh2-r), 1])+2*Hlog(1,[0, 2*mV2/(r+mh2), 1]))*ln((-u+mV2
)/mV2)+8*Hlog(1,[-(mV2-s-t)/(s+t), 2*mV2/(mh2-r), 1])*ln((-u+mV2)/mV2)+8*Hlog(
1,[-(mV2-s-t)/(s+t), 2*mV2/(mh2-r), 1])*ln(-1/u*mV2)+8*Hlog(1,[2*mV2/(mh2-r),
(s+t)/mh2, 1])*ln(-1/u*mV2)-8*Hlog(1,[(s+t)/mh2, 2*mV2/(r+mh2), 1])*ln((-u+mV2
)/mV2)+8*Hlog(1,[-(mV2-s-t)/(s+t), 2*mV2/(r+mh2), 1])*ln((-u+mV2)/mV2)+8*Hlog(
1,[-(mV2-s-t)/(s+t), 2*mV2/(r+mh2), 1])*ln(-1/u*mV2)+8*Hlog(1,[2*mV2/(r+mh2),
(s+t)/mh2, 1])*ln(-1/u*mV2)+8/3*ln(-u/(s+t))^3*ln((-u+mV2)/mV2)-2*ln(-u/(s+t))
^2*ln((-u+mV2)/mV2)^2+8*Hlog(1,[0, -(mV2-s-t)/(s+t), 1])*(ln((-u+mV2)/mV2)+ln(
-1/u*mV2))+8*Hlog(1,[0, 0, -(mV2-s-t)/(s+t)])*ln((-u+mV2)/mV2)-4*Hlog(1,[0, (s
+t)/mh2])*(2*Hlog(1,[0, -(-u+mV2)/u])-ln((-u+mV2)/mV2)^2)+4*Hlog(1,[0, -(-u+
mV2)/u])*ln(-u/(s+t))^2-4/3*ln((-u+mV2)/mV2)*ln(mV2/(mV2-s-t))^3-4/3*ln(-1/u*
mV2)*ln(mV2/(mV2-s-t))^3-8*Hlog(1,[-(mV2-s-t)/(s+t), (s+t)/mh2, 1])*ln((-u+mV2
)/mV2)-8*(Hlog(1,[0, (s+t)/mh2, (s+t)/mh2])+Hlog(1,[(s+t)/mh2, 0, (s+t)/mh2]))
*ln((-u+mV2)/mV2)+8*Hlog(1,[(s+t)/mh2, 0, 1])*ln((-u+mV2)/mV2)-2/3*Pi^2*ln((-u
+mV2)/mV2)^2+8*Hlog(1,[1/u*mV2, 0, 0, 1])+8*Hlog(1,[1/u*mV2, 0, 1, 1])+8*Hlog(
1,[1/u*mV2, -(mV2-s-t)/(s+t), 1, 1])-8*Hlog(1,[1/u*mV2, (s+t)/mh2, (s+t)/mh2,
1])+8*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t), 1, 1])-8*Hlog(1,[1/u*mV2, (s+
t)/mh2, 1, 1])+8*Hlog(1,[1/u*mV2, -(mV2-s-t)/(s+t), (s+t)/mh2, 1])+8*Hlog(1,[-
(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t), (s+t)/mh2, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, 1,
(s+t)/mh2, 1])-4/3*Pi^2*ln((-u+mV2)/mV2)*ln(mV2/(mV2-s-t))+4/3*Pi^2*ln(-u/(s+t
))*ln((-u+mV2)/mV2)-4/3*Pi^2*ln(mV2/(mV2-s-t))*ln(-1/u*mV2)+8*Hlog(1,[2*mV2/(
mh2-r), (s+t)/mh2, 1, 1])-8*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 2*mV2/(mh2-r), 1
])-8*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(r+
mh2), (s+t)/mh2, 2*mV2/(mh2-r), 1])+8*Hlog(1,[1/u*mV2, (s+t)/mh2, 2*mV2/(mh2-r
), 1])-8*Hlog(1,[2*mV2/(mh2-r), 1, (s+t)/mh2, 1])-8*Hlog(1,[2*mV2/(mh2-r), -(
mV2-s-t)/(s+t), 1, 1])+8*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-t)/(s+t), 2*mV2/(mh2-r
), 1])+8*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-t)/(s+t), 2*mV2/(r+mh2), 1])+8*Hlog(1,
[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), 2*mV2/(mh2-r), 1])-8*Hlog(1,[2*mV2/(mh2-r),
-(mV2-s-t)/(s+t), (s+t)/mh2, 1])-8*Hlog(1,[1/u*mV2, -(mV2-s-t)/(s+t), 2*mV2/(
mh2-r), 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), (s+t)/mh2, 1])+8*Hlog(1,
[2*mV2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t
)/(s+t), 2*mV2/(mh2-r), 1])+8*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1])+8*
Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(r+mh2), 1])+8*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2
/(mh2-r), 1])-8*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, 2*
mV2/(mh2-r), 0, 1])-8*Hlog(1,[1/u*mV2, 0, 2*mV2/(mh2-r), 1])+8*Hlog(1,[2*mV2/(
mh2-r), 1, 0, 1])-8*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])-8*Hlog(1,[-(-mh2+mV2)/mh2
, 1, 0, 1]))+mh2*t*(2*mV2+t)/(s+u)^3*(4/3*Pi^2*Hlog(1,[0, -(-t+mV2)/t])-8*Hlog
(1,[0, (s+u)/mh2])*Hlog(1,[0, -(-t+mV2)/t])+8*Hlog(1,[0, 0, -(mV2-s-u)/(s+u)])
*ln(-1/t*mV2)+8*Hlog(1,[0, -(mV2-s-u)/(s+u), 1])*ln(-1/t*mV2)-8*Hlog(1,[-(mV2-
s-u)/(s+u), (s+u)/mh2, 1])*ln(-1/t*mV2)+8*Hlog(1,[1/t*mV2, (s+u)/mh2, 2*mV2/(r
+mh2), 1])+8*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 1, 1])-8*Hlog(1,[2*mV2/(r+mh2),
(s+u)/mh2, 2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(r+mh2), 1, (s+u)/mh2, 1])-8*
Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u), 2*mV2/(r+mh2), 1])-8*Hlog(1,[1/t*
mV2, -(mV2-s-u)/(s+u), 2*mV2/(r+mh2), 1])+8*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/
(s+u), 2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s+u), (s+u)/mh2
, 1])+8*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, (s+u)/mh2, 1])-8*Hlog(1,[-(-mh2+mV2)
/mh2, 2*mV2/(r+mh2), (s+u)/mh2, 1])-8*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s+u),
1, 1])-8*Hlog(1,[1/t*mV2, 0, 2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(r+mh2), 0, 1,
1])+8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 0, 1])+8*Hlog(1,[2*mV2/(r+mh2),
1, 0, 1])+8*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(r+
mh2), 0, 0, 1])-4*(2*Hlog(1,[2*mV2/(mh2-r), 0, 1])+2*Hlog(1,[2*mV2/(r+mh2), 0,
1]))*ln(-1/t*mV2)-8*Hlog(1,[(s+u)/mh2, 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)+8*
Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[2*mV2/
(mh2-r), (s+u)/mh2, 1])*ln(-1/t*mV2)+8*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(mh2-r)
, 1])*ln(-1/t*mV2)+8*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)-8*Hlog(1,[
(s+u)/mh2, 2*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[-(mV2-s-u)/(s+u), 2*
mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 1])*ln(-
1/t*mV2)+8*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(r+mh2), 1])*ln(-1/t*mV2)+8*Hlog(1,
[0, 2*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)-4/3*ln(mV2/(mV2-s-u))^3*ln(-1/t*mV2)-4
/3*ln(mV2/(mV2-s-u))^3*ln((-t+mV2)/mV2)+4*Hlog(1,[0, (s+u)/mh2])*ln((-t+mV2)/
mV2)^2+8*Hlog(1,[0, -(mV2-s-u)/(s+u), 1])*ln((-t+mV2)/mV2)+8/3*ln(-t/(s+u))^3*
ln((-t+mV2)/mV2)-2*ln(-t/(s+u))^2*ln((-t+mV2)/mV2)^2+8*Hlog(1,[(s+u)/mh2, 0, 1
])*ln((-t+mV2)/mV2)+4*Hlog(1,[0, -(-t+mV2)/t])*ln(-t/(s+u))^2-8*(Hlog(1,[0, (s
+u)/mh2, (s+u)/mh2])+Hlog(1,[(s+u)/mh2, 0, (s+u)/mh2]))*ln((-t+mV2)/mV2)+8*
Hlog(1,[0, 0, -(mV2-s-u)/(s+u)])*ln((-t+mV2)/mV2)-8*Hlog(1,[-(mV2-s-u)/(s+u),
(s+u)/mh2, 1])*ln((-t+mV2)/mV2)-2/3*Pi^2*ln((-t+mV2)/mV2)^2+8*Hlog(1,[1/t*mV2,
0, 0, 1])+8*Hlog(1,[1/t*mV2, 0, 1, 1])-8*Hlog(1,[1/t*mV2, (s+u)/mh2, (s+u)/mh2
, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u), (s+u)/mh2, 1])+8*Hlog(1,[1/
t*mV2, -(mV2-s-u)/(s+u), 1, 1])+8*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), (s+u)/mh2
, 1])-8*Hlog(1,[1/t*mV2, (s+u)/mh2, 1, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, 1, (s+u)
/mh2, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u), 1, 1])-4/3*Pi^2*ln(mV2/
(mV2-s-u))*ln(-1/t*mV2)+4/3*Pi^2*ln(-t/(s+u))*ln((-t+mV2)/mV2)-4/3*Pi^2*ln(mV2
/(mV2-s-u))*ln((-t+mV2)/mV2)+8*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 1, 1])-8*Hlog
(1,[2*mV2/(mh2-r), (s+u)/mh2, 2*mV2/(mh2-r), 1])-8*Hlog(1,[2*mV2/(mh2-r), (s+u
)/mh2, 2*mV2/(r+mh2), 1])+8*Hlog(1,[1/t*mV2, (s+u)/mh2, 2*mV2/(mh2-r), 1])-8*
Hlog(1,[2*mV2/(mh2-r), 1, (s+u)/mh2, 1])-8*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 2
*mV2/(mh2-r), 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), (s+u)/mh2, 1])-8*
Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u), 2*mV2/(mh2-r), 1])+8*Hlog(1,[2*mV2/
(mh2-r), (s+u)/mh2, (s+u)/mh2, 1])-8*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s+u),
1, 1])+8*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s+u), 2*mV2/(mh2-r), 1])+8*Hlog(1,
[2*mV2/(mh2-r), -(mV2-s-u)/(s+u), 2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(mh2-r),
-(mV2-s-u)/(s+u), (s+u)/mh2, 1])-8*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), 2*mV2/(
mh2-r), 1])+8*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s+u), 2*mV2/(mh2-r), 1])+8*
Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1])+8*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2
/(r+mh2), 1])+8*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(mh2-r), 1])-8*Hlog(1,[2*mV2/(
mh2-r), 0, 0, 1])+8*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 0, 1])+8*Hlog(1,[2
*mV2/(mh2-r), 1, 0, 1])-8*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])-8*Hlog(1,[1/t*mV2,
0, 2*mV2/(mh2-r), 1])-8*Hlog(1,[-(-mh2+mV2)/mh2, 1, 0, 1]))-rsu*mh2*(2*mV2*s+2
*mV2*u-s^2+2*u^2)/s^3*(2*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, -2*mV2/(s+u)/(rsu-1)]
)+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-(mV2-s
)/s, 2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s
, 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, -2*mV2/(s+u)/(rsu
-1)])-2*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/u*
mV2, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), -2
*mV2/(s+u)/(rsu-1)])+(-ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)+ln(1/2*(-rsu*s-rsu*
u+2*mV2-s-u)/mV2))*ln(1/u*mV2)^2-((-2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+2*
ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2))*ln((-u+mV2)/mV2)+2*Hlog(1,[1/u*mV2, 2*mV2
/(s+u)/(rsu+1)])-2*Hlog(1,[1/u*mV2, -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(mV2-s)/
s, 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(mV2-s)/s, -2*mV2/(s+u)/(rsu-1)]))*ln(-1/t
*mV2)+(-4*Hlog(1,[s/(s+u), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*(mV2*u+s*t)/(mh2
*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*(mV2*u+s*t)/(mh2*u+ru*u+2*s
*t), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/
(s+u)/(rsu-1)])-2*Hlog(1,[2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1
)])+2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(mh2-r), -2
*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[
2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+u)/(
rsu+1)])+2*Hlog(1,[2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(mh2
-rs), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])+4
*Hlog(1,[s/(s+u), 2*mV2/(s+u)/(rsu+1)]))*ln((-u+mV2)/mV2)+(-2*Hlog(1,[-(-t+mV2
)/t, -(mV2*s+t*u)/(-u+mV2)/t])+2*Hlog(1,[0, -(-u+mV2)/u])+2*Hlog(1,[0, -u/(-u+
mV2)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u]))*ln(1/2*(rsu*s+rsu*u+2*mV2-s-u
)/mV2)+(-2*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(mh2+
rs), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)])+2*
Hlog(1,[2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(s+
u)/(rsu+1)])-2*Hlog(1,[-(mV2-s)/s, -2*mV2/(s+u)/(rsu-1)]))*ln((-t+mV2)/mV2)+(2
*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(mh2+rs), -2*
mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[
2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(s+u)/(rsu+1)]
)+2*Hlog(1,[1/u*mV2, -2*mV2/(s+u)/(rsu-1)]))*ln((-mh2+mV2)/mV2)+(-ln(1/2*(rsu*
s+rsu*u+2*mV2-s-u)/mV2)+ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2))*ln((-u+mV2)/mV2)
^2+((2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)-2*ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/
mV2))*ln((-mh2+mV2)/mV2)+(-2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+2*ln(1/2*(
rsu*s+rsu*u+2*mV2-s-u)/mV2))*ln((-u+mV2)/mV2))*ln((s+t)*mV2/(mV2*s+t*u))+(2*
Hlog(1,[-(-t+mV2)/t, -(mV2*s+t*u)/(-u+mV2)/t])-2*Hlog(1,[0, -(-u+mV2)/u])-2*
Hlog(1,[0, -u/(-u+mV2)])+2*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u]))*ln(1/2*(-
rsu*s-rsu*u+2*mV2-s-u)/mV2)-(-2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+2*ln(1/2*
(rsu*s+rsu*u+2*mV2-s-u)/mV2))*ln((-u+mV2)/mV2)*ln(1/u*mV2)+2*Hlog(1,[1/t*mV2,
2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), -2*
mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, 2*mV2/(s+u)/(rsu+1)])-2*
Hlog(1,[-(-t+mV2)/t, 1/u*mV2, -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[1/u*mV2, 2*mV2/
(mh2+rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), -2*mV2/(s+u
)/(rsu-1)])+2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,
[1/u*mV2, 2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])-4*Hlog(1,[1/u*mV2, s/(s+u), 2
*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1)]
)+2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[1/mh2*
mV2, 2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*
mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/t*mV2, -(mV2-s)/s, -2*mV2/(s+u)/(rsu-1)])+2*
Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/t*mV2, 2*
mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2
*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])+4*Hlog(1,[1/u*mV2, s/(s+u), -2*mV2/(s+u
)/(rsu-1)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1)])+2*Hlog
(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(mV2-s)/s, 2
*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs), -2*
mV2/(s+u)/(rsu-1)])+4*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(s+u)/(rsu+1)])-4*
Hlog(1,[-(mV2-s)/s, s/(s+u), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(-mh2+mV2)/mh2,
2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(-mh2+mV2)
/mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(-
mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1
,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[
1/mh2*mV2, 2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[1/mh2*mV2, 1/u*mV2
, 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/mh2*mV2, 1/u*mV2, -2*mV2/(s+u)/(rsu-1)])-2
*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(-mh2+
mV2)/mh2, -(mV2-s)/s, -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/
(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(
mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2
*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(
mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/
(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t
)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*t
)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*
t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*
t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*
t)/(mh2*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(
mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(mV2-s)/s, 2*
mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -2*mV2
/(s+u)/(rsu-1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])+2*
Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*mV2/(mh2-r)
, -(mV2-s)/s, 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -2*
mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, 2*mV2/(s+u)/(rsu+1)])+2*
Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, -2*mV2/(s+u)/(rsu-1)]))+(14*mh2/s-12*mh2*t/s^2
-28*mh2*mV2/s^2+4*mh2/s^2*u+8*mh2*t*(t+2*u)/s^3-44*mh2*t*u/s^3+16*mh2*mV2/(s+t
)^2+16*mh2*mV2/(s+u)^2-4*mh2/(s+t)-4*mh2/(s+u)+8/s*mV2-8*mV2/(s+t)+20*mh2*u*(2
*t+u)/s^3-8*mV2/(s+u))*(Hlog(1,[0, 2*mV2/(mh2-r)])+Hlog(1,[0, 2*mV2/(r+mh2)]))
*ln((-mh2+mV2)/mV2)+(-9*mh2/s+10*mh2*t/s^2+18*mh2*mV2/s^2-16*mh2/s^2*u-6*mh2*t
*(t+2*u)/s^3+14*mh2*t*u/s^3-8*mh2*mV2/(s+t)^2+4*mh2/(s+t)-8*mh2*mV2/s/(s+u)-4*
mh2*mV2/s/(s+t)-8*mh2*u*(2*t+u)/s^3+8*mh2*u^2/(s+t)^3)*(Hlog(1,[0, 2*mV2/(mh2-
r)])+Hlog(1,[0, 2*mV2/(r+mh2)]))*ln((-u+mV2)/mV2)+(-7*mh2/s-4*mh2*t/s^2+14*mh2
*mV2/s^2+10*mh2/s^2*u-10*mh2*t*(t+2*u)/s^3+20*mh2*t*u/s^3-8*mh2*mV2/(s+u)^2+4*
mh2/(s+u)+4*mh2*mV2/s/(s+u)+8*mh2*t^2/(s+u)^3-8*mh2*u*(2*t+u)/s^3)*(Hlog(1,[0,
2*mV2/(mh2-r)])+Hlog(1,[0, 2*mV2/(r+mh2)]))*ln((-t+mV2)/mV2)-8*t*u*(2*s+t)*r/s
^2/(s+t)^2*(1/2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r)])-1/2*Hlog(1,[-(-u+mV2)/u,
2*mV2/(r+mh2)])-ln(1/2*(r+2*mV2-mh2)/mV2)*ln(-1/u*mV2))-8*mh2*u*(mV2-s-t)*(s^3
-3*s^2*t-3*s*t^2-t^3)/(s+t)^3/s^3*(ln(1/2*(r+2*mV2-mh2)/mV2)^2+Hlog(1,[2*mV2/(
mh2-r), 2*mV2/(r+mh2)])+Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2-r)])+1/2*ln((-mh2+
mV2)/mV2)^2-Hlog(1,[0, -(-mh2+mV2)/mh2])+ln(-1/u*mV2)*ln(mV2/(mV2-s-t))-Hlog(1
,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t)])-1/2*ln(mV2/(mV2-s-t))^2+Hlog(1,[0, -(mV2
-s-t)/(s+t)]))-8*mh2*t*(mV2-s-u)*(s^3-3*s^2*u-3*s*u^2-u^3)/s^3/(s+u)^3*(ln(1/2
*(r+2*mV2-mh2)/mV2)^2+Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])+Hlog(1,[2*mV2/(r+
mh2), 2*mV2/(mh2-r)])+1/2*ln((-mh2+mV2)/mV2)^2-Hlog(1,[0, -(-mh2+mV2)/mh2])-1/
2*ln(mV2/(mV2-s-u))^2+Hlog(1,[0, -(mV2-s-u)/(s+u)])+ln(mV2/(mV2-s-u))*ln(-1/t*
mV2)-Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u)]))-16*mh2*u*(2*s+u)*t/s^2/(s+u)
^2*ln(-1/t*mV2)-16*mh2*t*(2*s+t)*u/s^2/(s+t)^2*ln(-1/u*mV2)+(2*mh2*mV2/s^2+mh2
/s^2*u)*((4*Hlog(1,[-(-t+mV2)/t, -(s+u)/t])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+
mV2)/u])-4*Hlog(1,[-(-t+mV2)/t, -(mV2*s+t*u)/(-u+mV2)/t]))*ln(-u/s)-4*Hlog(1,[
2*mV2/(r+mh2), -(mV2-s)/s, s/(s+u)])+4*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, s/(s+u)
])-(4*ln((-u+mV2)/mV2)*ln(-u/s)-4*Hlog(1,[1/u*mV2, s/(s+u)])+4*Hlog(1,[-(mV2-s
)/s, s/(s+u)]))*ln(-1/t*mV2)+(4*Hlog(1,[0, s/(s+u)])+4*Hlog(1,[1/u*mV2, s/(s+u
)])-4*Hlog(1,[0, -(s+u)/t])-4*Hlog(1,[-(s+u)/t, -s/t])-4*Hlog(1,[2*mV2/(mh2+rs
), s/(s+u)])-4*Hlog(1,[2*mV2/(mh2-rs), s/(s+u)])+4*Hlog(1,[0, -(mV2*s+t*u)/(-u
+mV2)/t])+4*Hlog(1,[-(mV2*s+t*u)/(-u+mV2)/t, -s/t]))*ln((-mh2+mV2)/mV2)+(-4*
Hlog(1,[0, s/(s+u)])-4*Hlog(1,[-(mV2-s)/s, s/(s+u)])+4*Hlog(1,[2*mV2/(mh2+rs),
s/(s+u)])+4*Hlog(1,[2*mV2/(mh2-rs), s/(s+u)]))*ln((-t+mV2)/mV2)+(-2*ln((-u+mV2
)/mV2)^2+2*ln((-mh2+mV2)/mV2)^2+4*Hlog(1,[0, -(-u+mV2)/u])-4*Hlog(1,[0, -(-mh2
+mV2)/mh2]))*ln((s+t)/s)+(4*Hlog(1,[2*mV2/(mh2+rs), s/(s+u)])+4*Hlog(1,[2*mV2/
(mh2-rs), s/(s+u)])-4*Hlog(1,[0, -(mV2*s+t*u)/(-u+mV2)/t])-4*Hlog(1,[-(mV2*s+t
*u)/(-u+mV2)/t, -s/t])+4*Hlog(1,[2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), s/(s+u)])+4
*Hlog(1,[2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), s/(s+u)]))*ln((-u+mV2)/mV2)+(-2*ln(
(-mh2+mV2)/mV2)+2*ln((-u+mV2)/mV2))*ln((s+t)*mV2/(mV2*s+t*u))^2-8*Hlog(1,[-(
mV2-s)/s, s/(s+u), s/(s+u)])+8*Hlog(1,[1/u*mV2, s/(s+u), s/(s+u)])-4*Hlog(1,[-
(-t+mV2)/t, 1/u*mV2, s/(s+u)])-4*Hlog(1,[-(-t+mV2)/t, -(s+u)/t, -s/t])-4*Hlog(
1,[-(-t+mV2)/t, 1, -s/t])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), s/(s+u)])+4*
Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), s/(s+u)])+4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2
-rs), s/(s+u)])-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), s/(s+u)])-4*Hlog(1,[1/t*mV2
, 2*mV2/(mh2+rs), s/(s+u)])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), s/(s+u)])-4*
Hlog(1,[-(-t+mV2)/t, -(mV2*s+t*u)/(-u+mV2)/t, 1])+4*Hlog(1,[-(-t+mV2)/t, -(mV2
*s+t*u)/(-u+mV2)/t, -s/t])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u+ru*
u+2*s*t), s/(s+u)])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t
), s/(s+u)])-4*Hlog(1,[1/mh2*mV2, 0, s/(s+u)])-4*Hlog(1,[1/mh2*mV2, 1/u*mV2, s
/(s+u)])+4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, s/(s+u)])+4*Hlog(1,[-(mV2-s)/s
, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), s/(s+u)])+4*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s
*t)/(mh2*u-ru*u+2*s*t), s/(s+u)])+4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u-
ru*u+2*s*t), s/(s+u)])+4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t)
, s/(s+u)])-4*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), s/(s+u)])-4*
Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), s/(s+u)])-4*Hlog(1,[1/u*mV2
, 2*mV2/(mh2-rs), s/(s+u)])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), s/(s+u)])+4*
Hlog(1,[1/t*mV2, 0, s/(s+u)])+4*Hlog(1,[1/t*mV2, -(mV2-s)/s, s/(s+u)])+4*ln((-
mh2+mV2)/mV2)*ln(-u/s)*ln(mh2/(s+u))+(4*ln((-u+mV2)/mV2)-4*ln((-mh2+mV2)/mV2))
*ln(-u/s)*ln((s+t)*mV2/(mV2*s+t*u))-4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/(s+
u)])+4*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, s/(s+u)]))+(mh2/s-2*mh2*t/s^2+2*mh2*mV2
/s^2+2*mh2/s^2*u+2*mh2*t*u/s^3)*(-2*Hlog(1,[2*mV2/(r+mh2), t/mh2, (s+t)/mh2])-\
2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), (s+t)/mh2])-2*Hlog(1,[2*mV2/(r+mh2), 1/u
*mV2, (s+t)/mh2])-2*Hlog(1,[2*mV2/(r+mh2), 1, (s+t)/mh2])+4*Hlog(1,[2*mV2/(r+
mh2), (s+t)/mh2, (s+t)/mh2])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), (s+t)/mh2])+2
*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), (s+t)/mh2])-(-2*ln((-u+mV2)/mV2)*ln(-u/(s+t))
-2*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2])+2*Hlog(1,[1/u*mV2, (s+t)/mh2])-2*Hlog(1,
[2*mV2/(mh2-r), (s+t)/mh2])-2*Hlog(1,[0, 2*mV2/(mh2-r)])-2*Hlog(1,[0, 2*mV2/(r
+mh2)]))*ln(-1/t*mV2)+(2*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2])-2*Hlog(1,[0, (s+t)
/mh2])-2*Hlog(1,[1/u*mV2, (s+t)/mh2])+2*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2]))*ln
((-mh2+mV2)/mV2)+(-2*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2])-2*Hlog(1,[2*mV2/(mh2-r
), (s+t)/mh2])-2*Hlog(1,[t/(t+u), (s+t)/mh2]))*ln((-u+mV2)/mV2)+2*Hlog(1,[-(-
mh2+mV2)/mh2, -(-u+mV2)/u])*ln(-u/(s+t))+2*Hlog(1,[1/u*mV2, t/(t+u), (s+t)/mh2
])+2*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, (s+t)/mh2])+2*Hlog(1,[-(-t+mV2)/t, t/mh2, (
s+t)/mh2])-4*Hlog(1,[1/u*mV2, (s+t)/mh2, (s+t)/mh2])+2*Hlog(1,[1/mh2*mV2, 0, (
s+t)/mh2])+2*Hlog(1,[1/mh2*mV2, 1/u*mV2, (s+t)/mh2])+2*Hlog(1,[-(-t+mV2)/t, 1,
(s+t)/mh2])-2*Hlog(1,[-(-t+mV2)/t, t/(t+u), (s+t)/mh2])+2*Hlog(1,[1/u*mV2, 2*
mV2/(mh2-r), (s+t)/mh2])-2*Hlog(1,[2*mV2/(mh2-r), t/mh2, (s+t)/mh2])-2*Hlog(1,
[-(-t+mV2)/t, 2*mV2/(mh2-r), (s+t)/mh2])-2*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, (s+
t)/mh2])-2*Hlog(1,[2*mV2/(mh2-r), 1, (s+t)/mh2])+4*Hlog(1,[2*mV2/(mh2-r), (s+t
)/mh2, (s+t)/mh2])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), (s+t)/mh2]))+(2*mh2/s^2
*u-mh2*t*u/s^3)*(-(2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r)])+2*Hlog(1,[-(-t+mV2)/
t, 2*mV2/(r+mh2)]))*ln(-1/u*mV2)+2*ln((-u+mV2)/mV2)*ln((-t+mV2)/mV2)^2+(-4*
Hlog(1,[0, -(-t+mV2)/t])-2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r)])-2*Hlog(1,[-(-t
+mV2)/t, 2*mV2/(r+mh2)]))*ln((-u+mV2)/mV2)+2*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2
)/t, 2*mV2/(mh2-r)])+2*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/t, 2*mV2/(r+mh2)])-2
*Hlog(1,[2*mV2/(mh2-r), -(-t+mV2)/t, 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(mh2-r),
-(-t+mV2)/t, 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(r+mh2), -(-t+mV2)/t, 2*mV2/(mh2-
r)])-2*Hlog(1,[2*mV2/(r+mh2), -(-t+mV2)/t, 2*mV2/(r+mh2)])+2*Hlog(1,[1/u*mV2,
-(-t+mV2)/t, 2*mV2/(mh2-r)])+2*Hlog(1,[1/u*mV2, -(-t+mV2)/t, 2*mV2/(r+mh2)])+4
*Hlog(1,[2*mV2/(mh2-r), -(-t+mV2)/t, 1])+4*Hlog(1,[2*mV2/(r+mh2), -(-t+mV2)/t,
1])-4*Hlog(1,[1/u*mV2, -(-t+mV2)/t, 1]))+(mh2/s-3*mh2*mV2/s^2-mh2*t/s^2)*(2*ln
((mV2-s)/mV2)*ln(-s*mV2/(mV2*t+s*u))^2+4/3*ln(-1/u*mV2)^3+4/3*Pi^2*ln(-1/u*mV2
)+(-2*ln((mV2-s)/mV2)^2+4*Hlog(1,[0, -(mV2-s)/s]))*ln(-s/t)+(-2*ln(-(t+u)/mV2)
^2-4*Hlog(1,[0, (mV2*t+s*u)/(mV2*s+mV2*t+s*u)])-4*Hlog(1,[(mV2*t+s*u)/(mV2*s+
mV2*t+s*u), t/(s+t)]))*ln((mV2-s)/mV2)+4/3*ln(-(t+u)/mV2)^3+4/3*Pi^2*ln(-(t+u)
/mV2)-4*Hlog(1,[0, u/(mV2+u), 1])+4*Hlog(1,[-(-u+mV2)/u, 0, u/(mV2+u)])+4*Hlog
(1,[-(-u+mV2)/u, u/(mV2+u), 1])-8*Hlog(1,[0, 0, u/(mV2+u)])+4*Hlog(1,[0, -(-u+
mV2)/u, u/(mV2+u)])+4*Hlog(1,[-(-mh2+mV2)/mh2, (mV2*t+s*u)/(mV2*s+mV2*t+s*u),
1])-4*Hlog(1,[-(-u+mV2)/u, (mV2*t+s*u)/(mV2*s+mV2*t+s*u), 1])-4*Hlog(1,[-(-mh2
+mV2)/mh2, (mV2*t+s*u)/(mV2*s+mV2*t+s*u), t/(s+t)])+4*Hlog(1,[-(-u+mV2)/u, (
mV2*t+s*u)/(mV2*s+mV2*t+s*u), t/(s+t)])+8*Hlog(1,[0, 0, (t+u)/(t+u+mV2)])-4*
Hlog(1,[0, -(-mh2+mV2)/mh2, (t+u)/(t+u+mV2)])+4*Hlog(1,[0, (t+u)/(t+u+mV2), 1]
)-4*Hlog(1,[-(-mh2+mV2)/mh2, 0, (t+u)/(t+u+mV2)])-4*Hlog(1,[-(-mh2+mV2)/mh2, (
t+u)/(t+u+mV2), 1])+4*Hlog(1,[0, -(-mh2+mV2)/mh2, (t+u)/mh2])+4*Hlog(1,[-(-mh2
+mV2)/mh2, 0, (t+u)/mh2])+4*Hlog(1,[-(-mh2+mV2)/mh2, (t+u)/mh2, t/(s+t)]))+(-8
*mh2/s+8*mh2*t/s^2+24*mh2*mV2/s^2+20*mh2/s^2*u+32*mh2*t*u/s^3-16*mh2*u/(s+t)^2
-16*mh2*mV2/(s+t)^2+8*mh2/(s+t)+8*mh2*mV2/s/(s+u)-8*mh2*mV2/s/(s+t)-20*mh2*u*(
2*t+u)/s^3+16*mh2*u^2/(s+t)^3)*Hlog(1,[1/u*mV2, 0, 1])+(2*mh2/s+8*mh2/s^2*u+4*
mh2*t*(t+2*u)/s^3-8*mh2*t*u/s^3-8*mh2*u/(s+t)^2-4*mh2*t/s^2-4*mh2*mV2/s/(s+t))
*Hlog(1,[0, 0, 1/u*mV2])+(3*mh2/s-10*mh2*mV2/s^2-4*mh2/s^2*u-2*mh2*t*(t+2*u)/s
^3+4*mh2*t*u/s^3+16*mh2*mV2/(s+t)^2+16*mh2*mV2/(s+u)^2-4*mh2/(s+t)-4*mh2/(s+u)
-4*mh2*mV2/s/(s+u))*Zeta(3)+(5*mh2/s-6*mh2*mV2/s^2+2*mh2*t*(t+2*u)/s^3-4*mh2*t
*u/s^3-4*mh2*u/(s+t)^2-8*mh2*mV2/(s+t)^2-8*mh2*mV2/(s+u)^2+2*mh2/(s+t)+2*mh2/(
s+u)+10*mh2*mV2/s/(s+u)+2*mh2*mV2/s/(s+t)+8*mh2/s^2*u-4/s*mV2+4*mV2/(s+t)-4*
mh2*t/(s+u)^2+4*mV2/(s+u))*(2*Hlog(1,[0, 0, -(-mh2+mV2)/mh2])+1/3*ln((-mh2+mV2
)/mV2)^3)+(20*mh2*t/s^2+12*mh2*mV2/s^2+4*mh2/s^2*u-16*mh2*t*(t+2*u)/s^3+20*mh2
*t*u/s^3-16*mh2*mV2/(s+u)^2+8*mh2/(s+u)-6*mh2/s-8*mh2*mV2/s/(s+u)+16*mh2*t^2/(
s+u)^3-16*mh2*t/(s+u)^2)*Hlog(1,[1/t*mV2, 0, 1])+(8*mh2*t/s^2+4*mh2*mV2/s^2-4*
mh2*mV2/s/(s+u)-8*mh2*t/(s+u)^2)*Hlog(1,[0, 0, 1/t*mV2])+(5*mh2/s-4*mh2*t/s^2-\
22*mh2*mV2/s^2+16*mh2/s^2*u-2*mh2*t*(t+2*u)/s^3-32*mh2*t*u/s^3+12*mh2*mV2/s/(s
+u)+4*mh2*mV2/s/(s+t)+24*mh2*u*(2*t+u)/s^3)*(-Hlog(1,[0, 0, -(-t+mV2)/t])-1/6*
ln((-t+mV2)/mV2)^3)+(mh2/s+2*mh2*t/s^2-2*mh2*mV2/s^2+2*mh2*t*(t+2*u)/s^3-2*mh2
*mV2/s/(s+u)-4*mh2*t/(s+u)^2)*((ln((-u+mV2)/mV2)^2-2*Hlog(1,[0, -(-u+mV2)/u]))
*ln(-u/s)-2*Hlog(1,[(s+t)/mh2, s/(s+u)])*ln((-u+mV2)/mV2))+(mh2/s-4*mh2*mV2/s^
2-2*mh2*t*(t+2*u)/s^3+4*mh2*t*u/s^3+8*mh2*mV2/(s+t)^2-2*mh2/(s+t))*(ln((-mh2+
mV2)/mV2)*ln(mh2/(s+t))^2+(-ln((-mh2+mV2)/mV2)^2+2*Hlog(1,[0, -(-mh2+mV2)/mh2]
))*ln(mh2/(s+t))+2*Hlog(1,[-(-u+mV2)/u, 1, -(s+t)/u])+2*Hlog(1,[-(-u+mV2)/u, -
(s+t)/u, 1]))+(mh2/s-mh2*mV2/s^2+4*mh2*mV2/(s+u)^2-mh2/(s+u))*(2*ln((-mh2+mV2)
/mV2)*ln(mh2/(s+u))^2+(-2*ln((-mh2+mV2)/mV2)^2+4*Hlog(1,[0, -(-mh2+mV2)/mh2]))
*ln(mh2/(s+u))+4*Hlog(1,[-(-t+mV2)/t, 1, -(s+u)/t])+4*Hlog(1,[-(-t+mV2)/t, -(s
+u)/t, 1]))+(3*mh2/s^2*u+3*mh2*t*u/s^3+2*mh2*mV2/s/(s+u)-mh2*u*(2*t+u)/s^3)*(-\
2*ln((-u+mV2)/mV2)*ln(1/2*u*(2*mV2-mh2-ru)/(mV2*u+s*t))^2-2*ln((-u+mV2)/mV2)*
ln(1/2*u*(ru+2*mV2-mh2)/(mV2*u+s*t))^2+(4*Hlog(1,[0, 2*(mV2*u+s*t)/(mh2*u+ru*u
+2*s*t)])+4*Hlog(1,[0, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t)]))*ln((-u+mV2)/mV2)+4*
Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 1])+4*Hlog(1,[-(-
mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 1])-4*Hlog(1,[-(mV2-s)/s, 2*(
mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 1])-4*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u-
ru*u+2*s*t), 1])+4*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 1])+4*
Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 1])-4*Hlog(1,[-(-t+mV2)/t,
2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 1])-4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(
mh2*u-ru*u+2*s*t), 1]))+(mh2/s-5*mh2*mV2/s^2-3*mh2/s^2*u+2*mh2*t*(t+2*u)/s^3-4
*mh2*t*u/s^3+mh2*mV2/s/(s+u)-4*mh2*t/s^2)*(-2/3*Pi^2*ln((mV2-s)/mV2)-4*Hlog(1,
[0, 0, -(mV2-s)/s])-2/3*ln((mV2-s)/mV2)^3)+(11*mh2/s-16*mh2*t/s^2-30*mh2*mV2/s
^2+8*mh2/s^2*u+6*mh2*t*(t+2*u)/s^3-20*mh2*t*u/s^3+4*mh2*mV2/s/(s+u)+8*mh2*mV2/
s/(s+t)+12*mh2*u*(2*t+u)/s^3)*(-Hlog(1,[0, 0, -(-u+mV2)/u])-1/6*ln((-u+mV2)/
mV2)^3)+(-r*(2*mV2*mh2+2*mh2^2-4*mh2*s+s^2)/s^3+r*(2*mV2*s+2*mV2*t+2*mV2*u-s^2
-2*s*u+2*t^2-u^2)/(s+u)^3+r*t*u/s^3)*((4*Hlog(1,[0, 2*mV2/(mh2-r)])-4*Hlog(1,[
0, 2*mV2/(r+mh2)]))*ln((-t+mV2)/mV2)-4*Hlog(1,[1/t*mV2, 0, 2*mV2/(mh2-r)])+4*
Hlog(1,[1/t*mV2, 0, 2*mV2/(r+mh2)]))+(mh2/s-6*mh2*t/s^2-2*mh2*mV2/s^2-2*mh2*t*
u/s^3+8*mh2*mV2/(s+u)^2-2*mh2/(s+u)+2*mh2*mV2/s/(s+t)+4*mh2*t/(s+u)^2+2/s*mV2-\
4*mV2/(s+u))*(2*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), 1])+2*Hlog(1,[1/t*mV2, 2*mV2/(
r+mh2), 1])-2*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln((-t+mV2)/mV2))+(mh2/s-6*mh2*mV2/s
^2-10*mh2/s^2*u-2*mh2*t*(t+2*u)/s^3-2*mh2*t*u/s^3+4*mh2*u/(s+t)^2+8*mh2*mV2/(s
+t)^2-2*mh2/(s+t)-2*mh2*mV2/s/(s+u)+2/s*mV2-4*mV2/(s+t)+2*mh2*u*(2*t+u)/s^3)*(
2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), 1])+2*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), 1])-2*
ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln((-u+mV2)/mV2))+(mh2/s-2*mh2*t/s^2-2*mh2*mV2/s^2
+2*mh2/s^2*u+mh2*t*(t+2*u)/s^3-7*mh2*t*u/s^3+3*mh2*u*(2*t+u)/s^3)*(-4*Hlog(1,[
1/mh2*mV2, 0, 1])+4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 1])+4*Hlog(1,[1/mh2*mV2,
2*mV2/(r+mh2), 1])-4*ln((-mh2+mV2)/mV2)*ln(1/2*(r+2*mV2-mh2)/mV2)^2)+(mh2/s-
mh2*t/s^2-mh2*mV2/s^2-mh2*t*u/s^3+2*mh2*mV2/(s+u)^2-mh2/(s+u)+mh2*mV2/s/(s+u)+
2*mh2*t/(s+u)^2)*(-8*Hlog(1,[0, 0, -(mV2-s-u)/(s+u)])-8*Hlog(1,[0, -(mV2-s-u)/
(s+u), 1])+4/3*Pi^2*ln(mV2/(mV2-s-u))+4/3*ln(mV2/(mV2-s-u))^3)+(mh2/s-4*mh2*
mV2/s^2-2*mh2/s^2*u-2*mh2*t*(t+2*u)/s^3+2*mh2*t*u/s^3+4*mh2*u/(s+t)^2+4*mh2*
mV2/(s+t)^2-2*mh2/(s+t)+2*mh2*mV2/s/(s+t))*(-4*Hlog(1,[0, 0, -(mV2-s-t)/(s+t)]
)-4*Hlog(1,[0, -(mV2-s-t)/(s+t), 1])+2/3*Pi^2*ln(mV2/(mV2-s-t))+2/3*ln(mV2/(
mV2-s-t))^3)+(6*mh2*t/s^2+2*mh2*mV2/s^2-4*mh2*t*(t+2*u)/s^3+2*mh2*t*u/s^3+2*
mh2/s^2*u+mh2/s)*(2*Hlog(1,[-(mV2-s)/s, s/(s+t), 1])-2*Hlog(1,[1/t*mV2, s/(s+t
), 1])+ln(-s/t)^2*ln((-t+mV2)/mV2)-2*Hlog(1,[0, s/(s+t)])*ln((-t+mV2)/mV2))+(
mh2/s^2*u+4*mh2*t*u/s^3+2*mh2*mV2/s/(s+u)-mh2*u*(2*t+u)/s^3)*(-4*Hlog(1,[1/u*
mV2, t/(t+u), 1])+4*Hlog(1,[-(-t+mV2)/t, t/(t+u), 1])+2*ln((-u+mV2)/mV2)*ln(-t
/u)^2)+(2*mh2*t/s^2+2*mh2*mV2/s^2+mh2/s^2*u-2*mh2*t*(t+2*u)/s^3)*(4*Hlog(1,[1/
t*mV2, -(mV2-s)/s, 1])+4*Hlog(1,[0, -(mV2-s)/s])*ln((-t+mV2)/mV2)-2*ln((mV2-s)
/mV2)^2*ln((-t+mV2)/mV2))+(4*(-t+2*mV2)/(s+u)-16*t^2*mV2/(s+u)^3+2*(-3*t-3*u+8
*mV2)*(t+u)^2/s^3+4*(2*mV2-u)*u/(s+t)^2+4*(-t+2*mV2)*t/(s+u)^2+4*(2*mV2-u)/(s+
t)-16*u^2*mV2/(s+t)^3-8*(t+u+mV2)*(t+u)/s^2-2*(t+u+4*mV2)/s)*(-ln(1/2*(r+2*mV2
-mh2)/mV2)^2-Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])-Hlog(1,[2*mV2/(r+mh2), 2*
mV2/(mh2-r)])-1/2*ln((-mh2+mV2)/mV2)^2+Hlog(1,[0, -(-mh2+mV2)/mh2]))+(mh2/s-2*
mh2*t/s^2-3*mh2/s^2*u+2*mh2*t*(t+2*u)/s^3+3*mh2*t*u/s^3+4*mh2*mV2/(s+u)^2-2*
mh2/(s+u)-2*mh2*mV2/s/(s+u)-4*mh2*t^2/(s+u)^3-4*mh2*u*(2*t+u)/s^3+4*mh2*t/(s+u
)^2)*((2*Hlog(1,[(s+u)/mh2, 2*mV2/(mh2-r)])+2*Hlog(1,[(s+u)/mh2, 2*mV2/(r+mh2)
]))*ln((-t+mV2)/mV2)+2*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 2*mV2/(mh2-r)])+2*
Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(r+mh2), (s+
u)/mh2, 2*mV2/(mh2-r)])+2*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 2*mV2/(r+mh2)])-2*
Hlog(1,[1/t*mV2, (s+u)/mh2, 2*mV2/(mh2-r)])-2*Hlog(1,[1/t*mV2, (s+u)/mh2, 2*
mV2/(r+mh2)]))+(-mh2*t/s^2+6*mh2*mV2/s^2+2*mh2/s^2*u+2*mh2*t*u/s^3-4*mh2*u/(s+
t)^2-4*mh2*mV2/(s+t)^2+2*mh2/(s+t)-2*mh2*mV2/s/(s+t)+4*mh2*u^2/(s+t)^3)*((-2*
Hlog(1,[(s+t)/mh2, 2*mV2/(mh2-r)])-2*Hlog(1,[(s+t)/mh2, 2*mV2/(r+mh2)]))*ln((-
u+mV2)/mV2)-2*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 2*mV2/(mh2-r)])-2*Hlog(1,[2*
mV2/(mh2-r), (s+t)/mh2, 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, 2*
mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, 2*mV2/(r+mh2)])+2*Hlog(1,[1/
u*mV2, (s+t)/mh2, 2*mV2/(mh2-r)])+2*Hlog(1,[1/u*mV2, (s+t)/mh2, 2*mV2/(r+mh2)]
))+(mh2/s-4*mh2*t/s^2-10*mh2*mV2/s^2-8*mh2/s^2*u+2*mh2*t*(t+2*u)/s^3-4*mh2*mV2
/s/(s+u))*((Hlog(1,[s/(s+u), 2*mV2/(mh2-r)])+Hlog(1,[s/(s+u), 2*mV2/(r+mh2)]))
*ln((-u+mV2)/mV2)+Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r)])+Hlog(1,[-(mV2-s
)/s, s/(s+u), 2*mV2/(r+mh2)])-Hlog(1,[1/u*mV2, s/(s+u), 2*mV2/(mh2-r)])-Hlog(1
,[1/u*mV2, s/(s+u), 2*mV2/(r+mh2)]))+(mh2/s-4*mh2*t/s^2-6*mh2*mV2/s^2-4*mh2/s^
2*u+2*mh2*t*(t+2*u)/s^3)*((Hlog(1,[s/(s+t), 2*mV2/(mh2-r)])+Hlog(1,[s/(s+t), 2
*mV2/(r+mh2)]))*ln((-t+mV2)/mV2)+Hlog(1,[-(mV2-s)/s, s/(s+t), 2*mV2/(mh2-r)])+
Hlog(1,[-(mV2-s)/s, s/(s+t), 2*mV2/(r+mh2)])-Hlog(1,[1/t*mV2, s/(s+t), 2*mV2/(
mh2-r)])-Hlog(1,[1/t*mV2, s/(s+t), 2*mV2/(r+mh2)]))+(mh2/s-4*mh2*t/s^2-6*mh2*
mV2/s^2+2*mh2*t*(t+2*u)/s^3-4*mh2*t*u/s^3+4*mh2/s^2*u-8*mh2*u/(s+t)^2)*((Hlog(
1,[2*mV2/(mh2-r), t/(s+t)])+Hlog(1,[2*mV2/(r+mh2), t/(s+t)]))*ln((mV2-s)/mV2)-
Hlog(1,[1/s*mV2, 2*mV2/(mh2-r), t/(s+t)])-Hlog(1,[1/s*mV2, 2*mV2/(r+mh2), t/(s
+t)])+Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), t/(s+t)])+Hlog(1,[-(-t+mV2)/t, 2*mV2
/(r+mh2), t/(s+t)]))+(mh2/s+4*mh2*t/s^2-10*mh2*mV2/s^2-8*mh2/s^2*u+2*mh2*t*(t+
2*u)/s^3-4*mh2*t*u/s^3-4*mh2*mV2/s/(s+u)-8*mh2*t/(s+u)^2)*((Hlog(1,[2*mV2/(mh2
-r), s/(s+u)])+Hlog(1,[2*mV2/(r+mh2), s/(s+u)]))*ln((-u+mV2)/mV2)+Hlog(1,[-(
mV2-s)/s, 2*mV2/(mh2-r), s/(s+u)])+Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u)]
)-Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), s/(s+u)])-Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), s/
(s+u)]))+(r*t*u/s^3-r*(2*mV2*mh2+2*mh2^2-4*mh2*s+s^2)/s^3)*((4*Hlog(1,[0, 2*
mV2/(mh2-r)])-4*Hlog(1,[0, 2*mV2/(r+mh2)]))*ln((-u+mV2)/mV2)-4*Hlog(1,[1/u*mV2
, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[1/u*mV2, 0, 2*mV2/(r+mh2)]))+(-6*mh2*t*u/s^3+3*
mh2/s+2*mh2*t/s^2-2*mh2*mV2/s^2+4*mh2*t*(t+2*u)/s^3-2*mh2/(s+u)+4*mh2*mV2/s/(s
+u)-2*mh2*mV2/s/(s+t)-8*mh2*t^2/(s+u)^3+4*mh2*t/(s+u)^2-2/s*mV2+4*mV2/(s+u))*(
-2*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 1])-2*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 1
])+2*Hlog(1,[1/t*mV2, (s+u)/mh2, 1]))+(r*(2*mV2*mh2+2*mh2^2-4*mh2*s+s^2)/s^3-(
2*mV2*s+2*mV2*t+2*mV2*u-s^2-2*s*t-t^2+2*u^2)*r/(s+t)^3-r*(2*mV2*s+2*mV2*t+2*
mV2*u-s^2-2*s*u+2*t^2-u^2)/(s+u)^3)*(-4*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r
)])+4*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)]))+(2*mh2/s-mh2*t/s^2-6*mh2*mV2/
s^2-mh2/s^2*u+4*mh2*mV2/(s+t)^2+4*mh2*mV2/(s+u)^2-mh2/(s+t)-mh2/(s+u)+2/s*mV2-\
2*mV2/(s+t)-2*mV2/(s+u))*(-4*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2-r)])-4*Hlog(1,[0
, 1/mh2*mV2, 2*mV2/(r+mh2)])-8*Hlog(1,[0, 0, 1/mh2*mV2]))+(mh2/s-mh2*t/s^2-2*
mh2*mV2/s^2-2*mh2/s^2*u+7*mh2*t*u/s^3-2*mh2*mV2/s/(s+u)+2*mh2*mV2/s/(s+t)-4*
mh2*u*(2*t+u)/s^3)*(2*Hlog(1,[-(-u+mV2)/u, 1, 2*mV2/(mh2-r)])+2*Hlog(1,[-(-u+
mV2)/u, 1, 2*mV2/(r+mh2)]))+(-10*mh2*t/s^2-4*mh2*mV2/s^2-10*mh2/s^2*u+8*mh2*t*
(t+2*u)/s^3-16*mh2*t*u/s^3-2*mh2*mV2/s/(s+u)+mh2/s+6*mh2*u*(2*t+u)/s^3)*(-2*
Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])-2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])+2*Hlog(1
,[-(mV2-s)/s, s/mh2, 1]))+(mh2/s-mh2*t/s^2-mh2*mV2/s^2-2*mh2*t*u/s^3+2*mh2*mV2
/(s+u)^2-mh2/(s+u)+mh2*t*(t+2*u)/s^3+mh2*mV2/s/(s+u)-2*mh2*t^2/(s+u)^3+2*mh2*t
/(s+u)^2)*((4*ln(mV2/(mV2-s-u))^2-8*Hlog(1,[0, -(mV2-s-u)/(s+u)]))*ln((-t+mV2)
/mV2)+8*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s+u), 1])+8*Hlog(1,[2*mV2/(r+mh2),
-(mV2-s-u)/(s+u), 1])-8*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), 1]))+(mh2/s-4*mh2*
mV2/s^2-2*mh2/s^2*u-2*mh2*t*(t+2*u)/s^3+4*mh2*u/(s+t)^2+4*mh2*mV2/(s+t)^2-2*
mh2/(s+t)+2*mh2*mV2/s/(s+t)+2*mh2*u*(2*t+u)/s^3-4*mh2*u^2/(s+t)^3)*((2*ln(mV2/
(mV2-s-t))^2-4*Hlog(1,[0, -(mV2-s-t)/(s+t)]))*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2
/(mh2-r), -(mV2-s-t)/(s+t), 1])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), 1])
-4*Hlog(1,[1/u*mV2, -(mV2-s-t)/(s+t), 1]))+(mh2*t*(t+2*u)/s^3-3*mh2*t*u/s^3)*(
(2*ln((-u+mV2)/mV2)^2-4*Hlog(1,[0, -(-u+mV2)/u]))*ln(-t/u)+(-4*Hlog(1,[2*mV2/(
mh2-r), t/(t+u)])-4*Hlog(1,[2*mV2/(r+mh2), t/(t+u)])+4*Hlog(1,[(s+t)/mh2, t/(t
+u)]))*ln((-u+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), 0, t/(t+u)])-4*Hlog(1,[2*mV2/
(mh2-r), 1, t/(t+u)])-4*Hlog(1,[2*mV2/(mh2-r), t/mh2, t/(t+u)])+4*Hlog(1,[2*
mV2/(mh2-r), (s+t)/mh2, t/(t+u)])+4*Hlog(1,[2*mV2/(r+mh2), 0, t/(t+u)])-4*Hlog
(1,[2*mV2/(r+mh2), 1, t/(t+u)])-4*Hlog(1,[2*mV2/(r+mh2), t/mh2, t/(t+u)])+4*
Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, t/(t+u)])+4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r),
t/(t+u)])+4*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), t/(t+u)])-4*Hlog(1,[1/u*mV2, (s+t)
/mh2, t/(t+u)])+4*Hlog(1,[-(-t+mV2)/t, 1, t/(t+u)])-4*Hlog(1,[-(-t+mV2)/t, 2*
mV2/(mh2-r), t/(t+u)])-4*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), t/(t+u)])+4*Hlog(
1,[-(-t+mV2)/t, t/mh2, t/(t+u)]))+(2*mh2/s-2*mh2*t/s^2-4*mh2*mV2/s^2-2*mh2*t*(
t+2*u)/s^3+mh2*t*u/s^3-2*mh2*mV2/s/(s+u)+2*mh2*mV2/s/(s+t)+2*mh2*u*(2*t+u)/s^3
)*((2*Hlog(1,[t/(t+u), 2*mV2/(mh2-r)])+2*Hlog(1,[t/(t+u), 2*mV2/(r+mh2)]))*ln(
(-u+mV2)/mV2)-2*Hlog(1,[1/u*mV2, t/(t+u), 2*mV2/(mh2-r)])-2*Hlog(1,[1/u*mV2, t
/(t+u), 2*mV2/(r+mh2)])+2*Hlog(1,[-(-t+mV2)/t, t/(t+u), 2*mV2/(mh2-r)])+2*Hlog
(1,[-(-t+mV2)/t, t/(t+u), 2*mV2/(r+mh2)]))+(mh2/s-mh2*t/s^2-3*mh2*mV2/s^2+mh2/
s^2*u-6*mh2*t*u/s^3+mh2*mV2/s/(s+t)+3*mh2*u*(2*t+u)/s^3)*((2*ln((-t+mV2)/mV2)^
2-4*Hlog(1,[0, -(-t+mV2)/t]))*ln(-t/u)+(4*Hlog(1,[2*mV2/(mh2-r), u/(t+u)])+4*
Hlog(1,[2*mV2/(r+mh2), u/(t+u)])-4*Hlog(1,[(s+u)/mh2, u/(t+u)]))*ln((-t+mV2)/
mV2)-4*Hlog(1,[2*mV2/(mh2-r), 0, u/(t+u)])+4*Hlog(1,[2*mV2/(mh2-r), 1, u/(t+u)
])+4*Hlog(1,[2*mV2/(mh2-r), u/mh2, u/(t+u)])-4*Hlog(1,[2*mV2/(mh2-r), (s+u)/
mh2, u/(t+u)])-4*Hlog(1,[2*mV2/(r+mh2), 0, u/(t+u)])+4*Hlog(1,[2*mV2/(r+mh2),
1, u/(t+u)])+4*Hlog(1,[2*mV2/(r+mh2), u/mh2, u/(t+u)])-4*Hlog(1,[2*mV2/(r+mh2)
, (s+u)/mh2, u/(t+u)])-4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), u/(t+u)])-4*Hlog(1,[1
/t*mV2, 2*mV2/(r+mh2), u/(t+u)])+4*Hlog(1,[1/t*mV2, (s+u)/mh2, u/(t+u)])-4*
Hlog(1,[-(-u+mV2)/u, 1, u/(t+u)])+4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), u/(t+u
)])+4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2), u/(t+u)])-4*Hlog(1,[-(-u+mV2)/u, u/
mh2, u/(t+u)]))+(mh2*mV2/s^2+mh2/s^2*u+mh2*mV2/s/(s+u))*((4*Hlog(1,[2*(mV2*u+s
*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(mh2-r)])+4*Hlog(1,[2*(mV2*u+s*t)/(mh2*u+ru*u+2*
s*t), 2*mV2/(r+mh2)])+4*Hlog(1,[2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(mh2-r
)])+4*Hlog(1,[2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(r+mh2)]))*ln((-u+mV2)/
mV2)-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(mh2-r
)])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(r+mh2)
])+4*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(mh2-r)])+4*
Hlog(1,[-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(r+mh2)])+4*Hlog(1
,[-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(mh2-r)])+4*Hlog(1,[-(
mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(r+mh2)])-4*Hlog(1,[1/u*mV2,
2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(mh2-r)])-4*Hlog(1,[1/u*mV2, 2*(mV2*u+
s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(r+mh2)])-4*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2
*u-ru*u+2*s*t), 2*mV2/(mh2-r)])-4*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2
*s*t), 2*mV2/(r+mh2)])+4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t)
, 2*mV2/(mh2-r)])+4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*
mV2/(r+mh2)])+4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(
mh2-r)])+4*Hlog(1,[-(-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(r+mh2
)])+8*Hlog(1,[-(-mh2+mV2)/mh2, 1, 2*mV2/(mh2-r)])+8*Hlog(1,[-(-mh2+mV2)/mh2, 1
, 2*mV2/(r+mh2)])-4*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])-4*Hlog(1,[-(mV2-s)/
s, 1, 2*mV2/(r+mh2)])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s
*t), 2*mV2/(mh2-r)])-4*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*
t), 2*mV2/(r+mh2)]))+(mh2/s+2*mh2*mV2/s^2+2*mh2*t*(t+2*u)/s^3-8*mh2*t*u/s^3+4*
mh2*u*(2*t+u)/s^3)*((-Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(r+mh2)])-Hlog(1,[2*mV2/(
mh2-rs), 2*mV2/(mh2-r)])-Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+mh2)])-Hlog(1,[2*mV2
/(mh2+rs), 2*mV2/(mh2-r)]))*ln((-mh2+mV2)/mV2)+(Hlog(1,[2*mV2/(mh2+rs), 2*mV2/
(r+mh2)])+Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(mh2-r)])+Hlog(1,[2*mV2/(mh2-rs), 2*
mV2/(r+mh2)])+Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(mh2-r)]))*ln((-t+mV2)/mV2)+(Hlog(
1,[2*mV2/(mh2+rs), 2*mV2/(r+mh2)])+Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(mh2-r)])+
Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+mh2)])+Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(mh2-r)]
))*ln((-u+mV2)/mV2)+Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r)])+Hlog(1,
[1/mh2*mV2, 2*mV2/(mh2+rs), 2*mV2/(r+mh2)])+Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs),
2*mV2/(mh2-r)])+Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2)])+Hlog(1,[-(
mV2-s)/s, 2*mV2/(mh2+rs), 2*mV2/(mh2-r)])+Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs),
2*mV2/(r+mh2)])+Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs), 2*mV2/(mh2-r)])+Hlog(1,[-(
mV2-s)/s, 2*mV2/(mh2-rs), 2*mV2/(r+mh2)])-Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), 2*
mV2/(mh2-r)])-Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), 2*mV2/(r+mh2)])-Hlog(1,[1/u*mV2
, 2*mV2/(mh2-rs), 2*mV2/(mh2-r)])-Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+
mh2)])-Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r)])-Hlog(1,[1/t*mV2, 2*mV2
/(mh2+rs), 2*mV2/(r+mh2)])-Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), 2*mV2/(mh2-r)])-
Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2)]))+(9*mh2/s-8*mh2*t/s^2-18*mh2*
mV2/s^2-10*mh2/s^2*u+10*mh2*t*(t+2*u)/s^3-24*mh2*t*u/s^3+24*mh2*mV2/(s+u)^2-8*
mh2/(s+u)-4*mh2*mV2/s/(s+u)+4*mh2*mV2/s/(s+t)-8*mh2*t^2/(s+u)^3+8*mh2*u*(2*t+u
)/s^3+8*mh2*t/(s+u)^2+4/s*mV2-8*mV2/(s+u))*(Hlog(1,[1/t*mV2, 0, 2*mV2/(mh2-r)]
)+Hlog(1,[1/t*mV2, 0, 2*mV2/(r+mh2)]))+(mh2/s-mh2*t/s^2-3*mh2*mV2/s^2+4*mh2*
mV2/(s+t)^2-mh2/(s+t)+mh2*mV2/s/(s+u)-mh2*mV2/s/(s+t)+1/s*mV2-2*mV2/(s+t))*(4*
Hlog(1,[0, 1/u*mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[0, 1/u*mV2, 2*mV2/(r+mh2)]))+(2*
mh2*mV2/s^2+mh2/s^2*u-5*mh2*t*u/s^3-2*mh2*mV2/s/(s+u)+2*mh2*u*(2*t+u)/s^3)*(2*
Hlog(1,[2*mV2/(mh2-r), t/mh2, 2*mV2/(mh2-r)])+2*Hlog(1,[2*mV2/(mh2-r), t/mh2,
2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(r+mh2), t/mh2, 2*mV2/(mh2-r)])+2*Hlog(1,[2*
mV2/(r+mh2), t/mh2, 2*mV2/(r+mh2)])-2*Hlog(1,[-(-t+mV2)/t, t/mh2, 2*mV2/(mh2-r
)])-2*Hlog(1,[-(-t+mV2)/t, t/mh2, 2*mV2/(r+mh2)]))+(2*mh2/s-2*mh2*t/s^2-2*mh2*
mV2/s^2+3*mh2/s^2*u-2*mh2*t*(t+2*u)/s^3+6*mh2*t*u/s^3+4*mh2*mV2/s/(s+u)+2*mh2*
mV2/s/(s+t))*(-2*Hlog(1,[-(-t+mV2)/t, 1, 2*mV2/(mh2-r)])-2*Hlog(1,[-(-t+mV2)/t
, 1, 2*mV2/(r+mh2)]))+(3*mh2/s-10*mh2*mV2/s^2-12*mh2/s^2*u-2*mh2*t*(t+2*u)/s^3
-8*mh2*t*u/s^3-4*mh2*mV2/s/(s+u)+4*mh2*mV2/s/(s+t)+4*mh2*u*(2*t+u)/s^3)*(-Hlog
(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), 1])-Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), 1]))+(
3*mh2/s-10*mh2*mV2/s^2-4*mh2/s^2*u-2*mh2*t*(t+2*u)/s^3-12*mh2*t*u/s^3-4*mh2*
mV2/s/(s+u)+4*mh2*mV2/s/(s+t)+4*mh2*u*(2*t+u)/s^3)*(-Hlog(1,[2*mV2/(mh2-r), t/
mh2, 1])-Hlog(1,[2*mV2/(r+mh2), t/mh2, 1])+Hlog(1,[-(-t+mV2)/t, t/mh2, 1]))+(
mh2/s-3*mh2*mV2/s^2-mh2/s^2*u+4*mh2*mV2/(s+u)^2-mh2/(s+u)-mh2*mV2/s/(s+u)+mh2*
mV2/s/(s+t)+1/s*mV2-2*mV2/(s+u))*(4*Hlog(1,[0, 1/t*mV2, 2*mV2/(mh2-r)])+4*Hlog
(1,[0, 1/t*mV2, 2*mV2/(r+mh2)]))+(mh2/s-mh2*mV2/s^2-mh2/s^2*u+mh2*t*u/s^3+4*
mh2*mV2/(s+u)^2-mh2/(s+u)-3*mh2*mV2/s/(s+u)+mh2*mV2/s/(s+t)-mh2*u*(2*t+u)/s^3+
1/s*mV2-2*mV2/(s+u))*(4*Hlog(1,[0, 2*mV2/(mh2-r), (s+u)/mh2])+4*Hlog(1,[0, 2*
mV2/(r+mh2), (s+u)/mh2])-4*Hlog(1,[0, 1/t*mV2, (s+u)/mh2])+4*Hlog(1,[2*mV2/(
mh2-r), 0, (s+u)/mh2])+4*Hlog(1,[2*mV2/(r+mh2), 0, (s+u)/mh2]))+(r*(2*mV2*mh2+
2*mh2^2-4*mh2*s+s^2)/s^3-r*(2*mV2*s+2*mV2*t+2*mV2*u-s^2-2*s*u+2*t^2-u^2)/(s+u)
^3)*(4*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(r+mh2)])-4*Hlog(1,[2*mV2/(r+mh2), 0, 2
*mV2/(mh2-r)]))+(3*mh2/s-4*mh2*t/s^2-6*mh2*mV2/s^2-4*mh2/s^2*u-8*mh2*t*u/s^3+2
*mh2*mV2/s/(s+u)+2*mh2*mV2/s/(s+t)+2*mh2*u*(2*t+u)/s^3)*(2*Hlog(1,[-(-mh2+mV2)
/mh2, 2*mV2/(mh2-r), 1])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 1]))+(2*mh2
*t/s^2-4*mh2*mV2/s^2+4*mh2/s^2*u+8*mh2*t*u/s^3+mh2/s-2*mh2*u*(2*t+u)/s^3+2*mh2
*mV2/s/(s+u))*(2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])+2*Hlog(1,[-(mV2-s)/s,
2*mV2/(r+mh2), 1]))+(-8*mh2*t/s^2-6*mh2*mV2/s^2+2*mh2*t*(t+2*u)/s^3-8*mh2*t*u/
s^3+4*mh2*mV2/s/(s+u)+3*mh2/s)*(-Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), 1])-Hlog(
1,[-(-u+mV2)/u, 2*mV2/(r+mh2), 1])-Hlog(1,[2*mV2/(mh2-r), u/mh2, 1])-Hlog(1,[2
*mV2/(r+mh2), u/mh2, 1])+Hlog(1,[-(-u+mV2)/u, u/mh2, 1]))+(-4*mh2*t/s^2-4*mh2*
mV2/s^2+4*mh2*t*(t+2*u)/s^3-4*mh2*t*u/s^3+mh2/s-3*mh2/s^2*u+2*mh2*u*(2*t+u)/s^
3)*(4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)
/s, 1]))+(5*mh2/s-2*mh2*t/s^2-10*mh2*mV2/s^2-2*mh2/s^2*u+2*mh2*t*(t+2*u)/s^3-8
*mh2*t*u/s^3+8*mh2*mV2/(s+t)^2+8*mh2*mV2/(s+u)^2-2*mh2/(s+t)-2*mh2/(s+u)+4/s*
mV2-4*mV2/(s+t)+4*mh2*u*(2*t+u)/s^3-4*mV2/(s+u))*(-2*Hlog(1,[1/mh2*mV2, 0, 2*
mV2/(mh2-r)])-2*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(r+mh2)]))+(11*mh2/s-10*mh2*t/s^2-\
30*mh2*mV2/s^2-4*mh2/s^2*u+2*mh2*t*(t+2*u)/s^3-18*mh2*t*u/s^3+8*mh2*u/(s+t)^2+
24*mh2*mV2/(s+t)^2-8*mh2/(s+t)+4*mh2*mV2/s/(s+u)+4*mh2*mV2/s/(s+t)+4/s*mV2-8*
mV2/(s+t)+12*mh2*u*(2*t+u)/s^3-8*mh2*u^2/(s+t)^3)*(Hlog(1,[1/u*mV2, 0, 2*mV2/(
mh2-r)])+Hlog(1,[1/u*mV2, 0, 2*mV2/(r+mh2)]))+(mh2/s-2*mh2*mV2/s^2+6*mh2/s^2*u
-2*mh2*t*(t+2*u)/s^3+2*mh2*t*u/s^3+4*mh2*u/(s+t)^2-2*mh2/(s+t)+2*mh2*mV2/s/(s+
u)+4*mh2*mV2/s/(s+t)-2/s*mV2+4*mV2/(s+t)+2*mh2*u*(2*t+u)/s^3-8*mh2*u^2/(s+t)^3
)*(-2*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, 1])-2*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2
, 1])+2*Hlog(1,[1/u*mV2, (s+t)/mh2, 1]))+(mh2/s+4*mh2*t/s^2-2*mh2*mV2/s^2-4*
mh2/s^2*u+2*mh2*t*(t+2*u)/s^3-4*mh2*t*u/s^3-4*mh2*mV2/s/(s+u)-8*mh2*t/(s+u)^2)
*(-Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u)])+Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u)])+
Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+u)])-Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, s/(s
+u)])-Hlog(1,[2*mV2/(r+mh2), 0, s/(s+u)])+Hlog(1,[2*mV2/(r+mh2), 1, s/(s+u)])+
Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(s+u)])-Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, s/(s
+u)])-Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])-Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])+
Hlog(1,[1/u*mV2, (s+t)/mh2, s/(s+u)])+Hlog(1,[1/u*mV2, 0, s/(s+u)]))+(mh2/s+4*
mh2*t*(t+2*u)/s^3-10*mh2*t*u/s^3+8*mh2*mV2/(s+t)^2-2*mh2/(s+t)+2*mh2*mV2/s/(s+
u)-6*mh2*mV2/s/(s+t)+2/s*mV2-4*mV2/(s+t))*(2*Hlog(1,[0, 2*mV2/(mh2-r), (s+t)/
mh2])+2*Hlog(1,[0, 2*mV2/(r+mh2), (s+t)/mh2])-2*Hlog(1,[0, 1/u*mV2, (s+t)/mh2]
)+2*Hlog(1,[2*mV2/(mh2-r), 0, (s+t)/mh2])+2*Hlog(1,[2*mV2/(r+mh2), 0, (s+t)/
mh2]))+(3*mh2/s-5*mh2*t/s^2-14*mh2*mV2/s^2-8*mh2/s^2*u+mh2*t*(t+2*u)/s^3-2*mh2
*t*u/s^3+4*mh2*u/(s+t)^2+12*mh2*mV2/(s+t)^2+12*mh2*mV2/(s+u)^2-3*mh2/(s+t)-3*
mh2/(s+u)-5*mh2*mV2/s/(s+u)+mh2*mV2/s/(s+t)+6/s*mV2-6*mV2/(s+t)-mh2*u*(2*t+u)/
s^3+4*mh2*t/(s+u)^2-6*mV2/(s+u))*(4*Hlog(1,[0, 0, 2*mV2/(mh2-r)])+4*Hlog(1,[0,
0, 2*mV2/(r+mh2)]))+(mh2/s-2*mh2*mV2/s^2+3*mh2/s^2*u-mh2*t*u/s^3+4*mh2*mV2/s/(
s+u)-mh2*t/s^2-2*mh2*t*(t+2*u)/s^3+4*mh2*u*(2*t+u)/s^3)*(2*Hlog(1,[0, 1, 2*mV2
/(mh2-r)])+2*Hlog(1,[0, 1, 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(
r+mh2)])+2*Hlog(1,[2*mV2/(r+mh2), 1, 2*mV2/(mh2-r)]))+(2*mh2/s-3*mh2*t/s^2-6*
mh2*mV2/s^2-4*mh2/s^2*u+3*mh2*t*(t+2*u)/s^3-6*mh2*t*u/s^3+2*mh2*u/(s+t)^2+2*
mh2*mV2/(s+t)^2+2*mh2*mV2/(s+u)^2-mh2/(s+t)-mh2/(s+u)-2*mh2*mV2/s/(s+u)+2*mh2*
mV2/s/(s+t)-2*mh2*t^2/(s+u)^3+mh2*u*(2*t+u)/s^3+2*mh2*t/(s+u)^2-2*mh2*u^2/(s+t
)^3)*(-4*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(r+mh2), 0,
2*mV2/(r+mh2)]))+(3*mh2/s-4*mh2*t/s^2-14*mh2*mV2/s^2-6*mh2/s^2*u-2*mh2*t*(t+2*
u)/s^3+4*mh2*t*u/s^3+4*mh2*u/(s+t)^2+8*mh2*mV2/(s+t)^2+8*mh2*mV2/(s+u)^2-2*mh2
/(s+t)-2*mh2/(s+u)+2*mh2*mV2/s/(s+u)+2*mh2*mV2/s/(s+t)+4/s*mV2-4*mV2/(s+t)+4*
mh2*t/(s+u)^2-4*mV2/(s+u))*(2*Hlog(1,[0, -(-mh2+mV2)/mh2, 2*mV2/(mh2-r)])+2*
Hlog(1,[0, -(-mh2+mV2)/mh2, 2*mV2/(r+mh2)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 0, 2*
mV2/(mh2-r)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 0, 2*mV2/(r+mh2)]))+(5*mh2/s-7*mh2*t/
s^2-14*mh2*mV2/s^2-5*mh2/s^2*u+4*mh2*t*(t+2*u)/s^3-13*mh2*t*u/s^3+4*mh2*u/(s+t
)^2+4*mh2*mV2/(s+t)^2+4*mh2*mV2/(s+u)^2-2*mh2/(s+t)-2*mh2/(s+u)+4*mh2*mV2/s/(s
+t)-4*mh2*t^2/(s+u)^3+6*mh2*u*(2*t+u)/s^3+4*mh2*t/(s+u)^2-4*mh2*u^2/(s+t)^3)*(
-2*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2
/(mh2-r)]))+(11*mh2/s-21*mh2*t/s^2-42*mh2*mV2/s^2-17*mh2/s^2*u+4*mh2*t*(t+2*u)
/s^3-23*mh2*t*u/s^3+12*mh2*u/(s+t)^2+16*mh2*mV2/(s+t)^2+16*mh2*mV2/(s+u)^2-6*
mh2/(s+t)-6*mh2/(s+u)+2*mh2*mV2/s/(s+u)+10*mh2*mV2/s/(s+t)-8*mh2*t^2/(s+u)^3+4
/s*mV2-4*mV2/(s+t)+14*mh2*u*(2*t+u)/s^3+12*mh2*t/(s+u)^2-4*mV2/(s+u)-8*mh2*u^2
/(s+t)^3)*(2*Hlog(1,[2*mV2/(mh2-r), 0, 1])+2*Hlog(1,[2*mV2/(r+mh2), 0, 1]))+(3
*mh2/s-9*mh2*t/s^2-26*mh2*mV2/s^2-11*mh2/s^2*u-6*mh2*t*(t+2*u)/s^3+7*mh2*t*u/s
^3+8*mh2*u/(s+t)^2+16*mh2*mV2/(s+t)^2+16*mh2*mV2/(s+u)^2-4*mh2/(s+t)-4*mh2/(s+
u)-2*mh2*mV2/s/(s+u)+6*mh2*mV2/s/(s+t)+8/s*mV2-8*mV2/(s+t)+4*mh2*u*(2*t+u)/s^3
+8*mh2*t/(s+u)^2-8*mV2/(s+u))*(2*Hlog(1,[0, 2*mV2/(mh2-r), 1])+2*Hlog(1,[0, 2*
mV2/(r+mh2), 1]))+(mh2*mV2/s^2+4*mh2*t*u/s^3-mh2*mV2/s/(s+u)-3*mh2*u*(2*t+u)/s
^3)*(-(-2*ln((-t+mV2)/mV2)^2+4*Hlog(1,[0, -(-t+mV2)/t]))*ln(-1/u*mV2)-4*Hlog(1
,[-(-mh2+mV2)/mh2, -(-t+mV2)/t, 1]))+(2*mh2*mV2/s^2+mh2*t*u/s^3-2*mh2*mV2/s/(s
+u)-mh2*u*(2*t+u)/s^3)*(4*Hlog(1,[0, 1/mh2*mV2, 1/t*mV2])-4*Hlog(1,[0, 2*mV2/(
mh2-r), 1/t*mV2])-4*Hlog(1,[0, 2*mV2/(r+mh2), 1/t*mV2])+4*Hlog(1,[0, -(-u+mV2)
/u, 1/t*mV2])+4*Hlog(1,[1/mh2*mV2, 0, 1/t*mV2])-4*Hlog(1,[2*mV2/(mh2-r), 0, 1/
t*mV2])-4*Hlog(1,[2*mV2/(r+mh2), 0, 1/t*mV2])+4*Hlog(1,[-(-u+mV2)/u, 0, 1/t*
mV2])-4*Hlog(1,[0, 1/t*mV2])*ln((-mh2+mV2)/mV2)-4*Hlog(1,[0, 1/t*mV2])*ln(-1/u
*mV2)+4*Hlog(1,[0, 1/t*mV2, u/(t+u)])-4*Hlog(1,[0, -(-u+mV2)/u, u/(t+u)])-4*
Hlog(1,[-(-u+mV2)/u, 0, u/(t+u)]))+(mh2/s-2*mh2*t/s^2-2*mh2*mV2/s^2+2*mh2*t*(t
+2*u)/s^3-4*mh2*t*u/s^3)*((-2*Hlog(1,[-(-u+mV2)/u, -(s+t)/u])+2*Hlog(1,[-(-mh2
+mV2)/mh2, -(mV2-s)/s])+2*Hlog(1,[-(-u+mV2)/u, -(mV2*t+s*u)/(mV2-s)/u]))*ln(-s
/t)+2*Hlog(1,[2*mV2/(r+mh2), 0, (t+u)/mh2])+2*Hlog(1,[2*mV2/(r+mh2), -(-t+mV2)
/t, t/(s+t)])-2*Hlog(1,[2*mV2/(r+mh2), 1/s*mV2, t/(s+t)])-2*Hlog(1,[2*mV2/(r+
mh2), (s+t)/mh2, t/mh2])-2*Hlog(1,[2*mV2/(r+mh2), 0, 1/s*mV2])-2*Hlog(1,[0, 2*
mV2/(r+mh2), 1/s*mV2])+2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), t/mh2])-2*Hlog(1,
[2*mV2/(r+mh2), -(-t+mV2)/t, t/mh2])+2*Hlog(1,[0, 2*mV2/(r+mh2), (t+u)/mh2])+4
*Hlog(1,[2*mV2/(r+mh2), t/mh2, t/mh2])-2*Hlog(1,[2*mV2/(r+mh2), 0, t/mh2])-2*
Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), t/mh2])-2*Hlog(1,[1/u*mV2, 2*mV2/(r+
mh2), t/mh2])-(-2*ln((mV2-s)/mV2)*ln(-s/t)+2*Hlog(1,[0, 1/s*mV2])+2*Hlog(1,[-(
-t+mV2)/t, t/mh2])-2*Hlog(1,[2*mV2/(mh2-r), t/mh2])-2*Hlog(1,[2*mV2/(r+mh2), t
/mh2])-2*Hlog(1,[-(-t+mV2)/t, t/(s+t)])+2*Hlog(1,[1/s*mV2, t/(s+t)]))*ln(-1/u*
mV2)+(2*Hlog(1,[t/(t+u), t/mh2])-2*Hlog(1,[2*mV2/(mh2+rt), t/(s+t)])-2*Hlog(1,
[2*mV2/(mh2-rt), t/(s+t)])+2*Hlog(1,[-(-t+mV2)/t, t/(s+t)])+2*Hlog(1,[0, t/(s+
t)])-2*Hlog(1,[(s+t)/mh2, t/mh2])-2*Hlog(1,[-(-t+mV2)/t, t/mh2])-2*Hlog(1,[0,
t/mh2])+2*Hlog(1,[2*mV2/(mh2-r), t/mh2])+2*Hlog(1,[2*mV2/(r+mh2), t/mh2]))*ln(
(-u+mV2)/mV2)+(ln((mV2-s)/mV2)^2-ln((-mh2+mV2)/mV2)^2+2*Hlog(1,[0, -(-mh2+mV2)
/mh2])-2*Hlog(1,[0, -(mV2-s)/s]))*ln((t+u)/t)+(2*Hlog(1,[2*mV2/(mh2+rt), t/(s+
t)])+2*Hlog(1,[2*mV2/(mh2-rt), t/(s+t)])+2*Hlog(1,[0, -(s+t)/u])-2*Hlog(1,[0,
t/(s+t)])-2*Hlog(1,[1/s*mV2, t/(s+t)])+2*Hlog(1,[-(s+t)/u, -t/u])-2*Hlog(1,[0,
1/s*mV2])-2*Hlog(1,[0, -(mV2*t+s*u)/(mV2-s)/u])-2*Hlog(1,[-(mV2*t+s*u)/(mV2-s)
/u, -t/u]))*ln((-mh2+mV2)/mV2)+(2*Hlog(1,[-(mV2*t+s*u)/(mV2-s)/u, -t/u])-2*
Hlog(1,[2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), t/(s+t)])-2*Hlog(1,[2*(mV2*s+t*u)/(
mh2*s-rs*s+2*t*u), t/(s+t)])-2*Hlog(1,[2*mV2/(mh2+rt), t/(s+t)])-2*Hlog(1,[2*
mV2/(mh2-rt), t/(s+t)])-2*Hlog(1,[0, u/(s+u)])+2*Hlog(1,[0, -(mV2*t+s*u)/(mV2-
s)/u]))*ln((mV2-s)/mV2)+2*ln((mV2-s)/mV2)*ln(-s/t)^2+(ln((-mh2+mV2)/mV2)-ln((
mV2-s)/mV2))*ln((t+u)*mV2/(mV2*t+s*u))^2+2*Hlog(1,[1/u*mV2, 0, t/mh2])+2*Hlog(
1,[0, 1/mh2*mV2, 1/s*mV2])+2*Hlog(1,[1/mh2*mV2, 0, 1/s*mV2])+2*Hlog(1,[-(-u+
mV2)/u, 0, 1/s*mV2])+2*Hlog(1,[1/s*mV2, 0, u/(s+u)])+2*Hlog(1,[-(-mh2+mV2)/mh2
, 1, t/mh2])+2*Hlog(1,[-(-u+mV2)/u, 1, -t/u])+2*Hlog(1,[1/s*mV2, 2*mV2/(mh2+rt
), t/(s+t)])+2*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rt), t/(s+t)])-2*Hlog(1,[-(-t+mV2)/
t, 2*mV2/(mh2+rt), t/(s+t)])-2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-rt), t/(s+t)])+
2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rt), t/(s+t)])+2*Hlog(1,[0, 1/s*mV2, u/(s+u)])-2
*Hlog(1,[0, -(-u+mV2)/u, u/(s+u)])-2*Hlog(1,[-(-u+mV2)/u, 0, u/(s+u)])+2*Hlog(
1,[0, -(-u+mV2)/u, 1/s*mV2])-4*Hlog(1,[-(-t+mV2)/t, t/mh2, t/mh2])+2*Hlog(1,[-
(-mh2+mV2)/mh2, -(-t+mV2)/t, t/mh2])+2*Hlog(1,[1/u*mV2, -(-t+mV2)/t, t/mh2])-2
*Hlog(1,[-(-u+mV2)/u, -(mV2*t+s*u)/(mV2-s)/u, -t/u])+2*Hlog(1,[-(-u+mV2)/u, -(
mV2*t+s*u)/(mV2-s)/u, 1])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rt), t/(s+t)])-2*
Hlog(1,[0, 1/s*mV2, (t+u)/mh2])-2*Hlog(1,[-(-t+mV2)/t, 1, t/mh2])+4*Hlog(1,[-(
-t+mV2)/t, t/(s+t), t/(s+t)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(-t+mV2)/t, t/(s+t)]
)+2*Hlog(1,[1/u*mV2, (s+t)/mh2, t/mh2])+2*Hlog(1,[1/mh2*mV2, 0, t/(s+t)])+2*
Hlog(1,[1/mh2*mV2, 1/s*mV2, t/(s+t)])+2*Hlog(1,[-(-u+mV2)/u, 1/s*mV2, t/(s+t)]
)+2*Hlog(1,[-(-u+mV2)/u, -(s+t)/u, -t/u])+2*Hlog(1,[-(-t+mV2)/t, t/(t+u), t/
mh2])-2*Hlog(1,[1/u*mV2, t/(t+u), t/mh2])-2*Hlog(1,[1/s*mV2, 0, (t+u)/mh2])-2*
Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rt), t/(s+t)])+2*Hlog(1,[1/s*mV2, 2*mV2/(mh2-rt)
, t/(s+t)])-4*Hlog(1,[1/s*mV2, t/(s+t), t/(s+t)])-2*Hlog(1,[1/u*mV2, 0, t/(s+t
)])-2*Hlog(1,[1/u*mV2, -(-t+mV2)/t, t/(s+t)])-2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*s+
t*u)/(mh2*s+rs*s+2*t*u), t/(s+t)])-2*Hlog(1,[-(-t+mV2)/t, 2*(mV2*s+t*u)/(mh2*s
-rs*s+2*t*u), t/(s+t)])-2*Hlog(1,[-(-u+mV2)/u, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u
), t/(s+t)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), t/(s
+t)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), t/(s+t)])+2
*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), t/(s+t)])+2*Hlog(1,[1/s*
mV2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), t/(s+t)])-2*Hlog(1,[-(-u+mV2)/u, 2*(mV2
*s+t*u)/(mh2*s-rs*s+2*t*u), t/(s+t)])-2*ln((-mh2+mV2)/mV2)*ln(mh2/(s+t))*ln(-s
/t)+(-2*ln((mV2-s)/mV2)+2*ln((-mh2+mV2)/mV2))*ln(-s/t)*ln((t+u)*mV2/(mV2*t+s*u
))-2*Hlog(1,[2*mV2/(mh2-r), 1/s*mV2, t/(s+t)])-2*Hlog(1,[2*mV2/(mh2-r), (s+t)/
mh2, t/mh2])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), t/mh2])+4*Hlog(1,[2*mV2
/(mh2-r), t/mh2, t/mh2])-2*Hlog(1,[0, 2*mV2/(mh2-r), 1/s*mV2])+2*Hlog(1,[-(-t+
mV2)/t, 2*mV2/(mh2-r), t/mh2])-2*Hlog(1,[2*mV2/(mh2-r), -(-t+mV2)/t, t/mh2])+2
*Hlog(1,[0, 2*mV2/(mh2-r), (t+u)/mh2])-2*Hlog(1,[2*mV2/(mh2-r), 0, t/mh2])-2*
Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), t/mh2])+2*Hlog(1,[2*mV2/(mh2-r), -(-t+mV2)/t,
t/(s+t)])+2*Hlog(1,[2*mV2/(mh2-r), 0, (t+u)/mh2])-2*Hlog(1,[2*mV2/(mh2-r), 0,
1/s*mV2]))+(2*mh2/s^2*u+3*mh2*u*(2*t+u)/s^3-6*mh2*t*u/s^3)*(-4*Hlog(1,[1/mh2*
mV2, 2*mV2/(r+mh2), (s+u)/mh2])-4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2), (s+u)/
mh2])-4*Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, (s+u)/mh2])+4*Hlog(1,[1/t*mV2, 2*mV2/(
r+mh2), (s+u)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), 1, (s+u)/mh2])+8*Hlog(1,[2*mV2/(r
+mh2), (s+u)/mh2, (s+u)/mh2])-4*Hlog(1,[2*mV2/(r+mh2), u/mh2, (s+u)/mh2])-8*
Hlog(1,[1/t*mV2, (s+u)/mh2, (s+u)/mh2])+4*Hlog(1,[-(-u+mV2)/u, 1/t*mV2, (s+u)/
mh2])+4*Hlog(1,[1/mh2*mV2, 1/t*mV2, (s+u)/mh2])-4*Hlog(1,[-(-u+mV2)/u, u/(t+u)
, (s+u)/mh2])+4*Hlog(1,[1/t*mV2, u/(t+u), (s+u)/mh2])+4*Hlog(1,[-(-u+mV2)/u, 1
, (s+u)/mh2])+4*Hlog(1,[-(-u+mV2)/u, u/mh2, (s+u)/mh2])+4*Hlog(1,[1/mh2*mV2, 0
, (s+u)/mh2])-(-4*ln(-t/(s+u))*ln((-t+mV2)/mV2)-4*Hlog(1,[2*mV2/(r+mh2), (s+u)
/mh2])-4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2])+4*Hlog(1,[1/t*mV2, (s+u)/mh2]))*ln
(-1/u*mV2)+(4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2])-4*Hlog(1,[0, (s+u)/mh2])+4*
Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2])-4*Hlog(1,[1/t*mV2, (s+u)/mh2]))*ln((-mh2+
mV2)/mV2)+(-4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), (s+u
)/mh2])-4*Hlog(1,[u/(t+u), (s+u)/mh2]))*ln((-t+mV2)/mV2)+4*Hlog(1,[-(-mh2+mV2)
/mh2, -(-t+mV2)/t])*ln(-t/(s+u))-4*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), (s+u)/
mh2])-4*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r),
u/mh2, (s+u)/mh2])+4*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), (s+u)/mh2])-4*Hlog(1,[2*
mV2/(mh2-r), 1/t*mV2, (s+u)/mh2])-4*Hlog(1,[2*mV2/(mh2-r), 1, (s+u)/mh2])+8*
Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, (s+u)/mh2]))+(mh2/s-4*mh2*mV2/s^2-2*mh2/s^2*
u-2*mh2*t*(t+2*u)/s^3-2*mh2*t*u/s^3+4*mh2*u/(s+t)^2+4*mh2*mV2/(s+t)^2-2*mh2/(s
+t)+2*mh2*mV2/s/(s+t)+4*mh2*u*(2*t+u)/s^3-8*mh2*u^2/(s+t)^3)*(-(-ln(mV2/(mV2-s
-t))^2+2*Hlog(1,[0, -(mV2-s-t)/(s+t)]))*ln(-1/u*mV2)-2*Hlog(1,[-(-mh2+mV2)/mh2
, -(mV2-s-t)/(s+t), 1]))+(2*mh2*mV2/s^2-2*mh2/s^2*u+7*mh2*t*u/s^3-2*mh2*mV2/s/
(s+u)-4*mh2*u*(2*t+u)/s^3)*(-(2*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r)])+2*Hlog(1,[1/t
*mV2, 2*mV2/(r+mh2)]))*ln(-1/u*mV2)+(-2*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r)])-2*
Hlog(1,[1/t*mV2, 2*mV2/(r+mh2)]))*ln((-mh2+mV2)/mV2)+(-2*Hlog(1,[u/(t+u), 2*
mV2/(mh2-r)])-2*Hlog(1,[u/(t+u), 2*mV2/(r+mh2)]))*ln((-t+mV2)/mV2)+2*Hlog(1,[1
/t*mV2, u/(t+u), 2*mV2/(mh2-r)])+2*Hlog(1,[1/t*mV2, u/(t+u), 2*mV2/(r+mh2)])-2
*Hlog(1,[-(-u+mV2)/u, u/(t+u), 2*mV2/(mh2-r)])-2*Hlog(1,[-(-u+mV2)/u, u/(t+u),
2*mV2/(r+mh2)])+2*Hlog(1,[-(-u+mV2)/u, 1/t*mV2, 2*mV2/(mh2-r)])+2*Hlog(1,[-(-u
+mV2)/u, 1/t*mV2, 2*mV2/(r+mh2)])+2*Hlog(1,[1/mh2*mV2, 1/t*mV2, 2*mV2/(mh2-r)]
)+2*Hlog(1,[1/mh2*mV2, 1/t*mV2, 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(mh2-r), 1/t*
mV2, 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(mh2-r), 1/t*mV2, 2*mV2/(r+mh2)])-2*Hlog(
1,[2*mV2/(r+mh2), 1/t*mV2, 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, 2
*mV2/(r+mh2)]))+(2*mh2/s-mh2*t/s^2-8*mh2*mV2/s^2-2*mh2/s^2*u-2*mh2*t*(t+2*u)/s
^3+4*mh2*u/(s+t)^2+4*mh2*mV2/(s+t)^2-2*mh2/(s+t)+4*mh2*mV2/s/(s+t)+2*mh2*u*(2*
t+u)/s^3-4*mh2*u^2/(s+t)^3)*(-(2*Hlog(1,[-(mV2-s-t)/(s+t), 2*mV2/(mh2-r)])+2*
Hlog(1,[-(mV2-s-t)/(s+t), 2*mV2/(r+mh2)]))*ln(-1/u*mV2)+(-2*Hlog(1,[-(mV2-s-t)
/(s+t), 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s-t)/(s+t), 2*mV2/(r+mh2)]))*ln((-u+
mV2)/mV2)+2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t), 2*mV2/(mh2-r)])+2*Hlog(
1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t), 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(mh2-r),
-(mV2-s-t)/(s+t), 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-t)/(s+t), 2
*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), 2*mV2/(mh2-r)])-2*
Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), 2*mV2/(r+mh2)])+2*Hlog(1,[1/u*mV2, -(
mV2-s-t)/(s+t), 2*mV2/(mh2-r)])+2*Hlog(1,[1/u*mV2, -(mV2-s-t)/(s+t), 2*mV2/(r+
mh2)]))+(mh2/s-mh2*t/s^2-3*mh2*t*u/s^3+2*mh2*mV2/(s+u)^2+mh2*mV2/s/(s+u)-mh2*
mV2/s^2+2*mh2*t*(t+2*u)/s^3-mh2/(s+u)-4*mh2*t^2/(s+u)^3+2*mh2*t/(s+u)^2)*(-(-2
*ln(mV2/(mV2-s-u))^2+4*Hlog(1,[0, -(mV2-s-u)/(s+u)]))*ln(-1/t*mV2)-4*Hlog(1,[-
(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u), 1]))+(mh2/s-2*mh2*mV2/s^2+4*mh2/s^2*u+2*mh2*
t*(t+2*u)/s^3+4*mh2*t*u/s^3)*(-1/2*ln((-u+mV2)/mV2)*ln(-u*mV2/(mV2*s+t*u))^2-1
/3*ln(-1/t*mV2)^3-1/3*Pi^2*ln(-1/t*mV2)+(Hlog(1,[(mV2*s+t*u)/(mV2*s+mV2*u+t*u)
, s/(s+u)])+Hlog(1,[0, (mV2*s+t*u)/(mV2*s+mV2*u+t*u)])+1/2*ln(-(s+t)/mV2)^2)*
ln((-u+mV2)/mV2)-1/3*ln(-(s+t)/mV2)^3-1/3*Pi^2*ln(-(s+t)/mV2)-Hlog(1,[-(-t+mV2
)/t, 0, t/(mV2+t)])-Hlog(1,[-(-t+mV2)/t, t/(mV2+t), 1])-Hlog(1,[0, -(-t+mV2)/t
, t/(mV2+t)])+Hlog(1,[0, t/(mV2+t), 1])+2*Hlog(1,[0, 0, t/(mV2+t)])+Hlog(1,[-(
-t+mV2)/t, (mV2*s+t*u)/(mV2*s+mV2*u+t*u), 1])-Hlog(1,[-(-t+mV2)/t, (mV2*s+t*u)
/(mV2*s+mV2*u+t*u), s/(s+u)])-Hlog(1,[-(-mh2+mV2)/mh2, (mV2*s+t*u)/(mV2*s+mV2*
u+t*u), 1])+Hlog(1,[-(-mh2+mV2)/mh2, (mV2*s+t*u)/(mV2*s+mV2*u+t*u), s/(s+u)])-
Hlog(1,[0, (s+t)/(mV2+s+t), 1])+Hlog(1,[-(-mh2+mV2)/mh2, 0, (s+t)/(mV2+s+t)])+
Hlog(1,[-(-mh2+mV2)/mh2, (s+t)/(mV2+s+t), 1])-2*Hlog(1,[0, 0, (s+t)/(mV2+s+t)]
)+Hlog(1,[0, -(-mh2+mV2)/mh2, (s+t)/(mV2+s+t)])-Hlog(1,[-(-mh2+mV2)/mh2, (s+t)
/mh2, s/(s+u)])-Hlog(1,[0, -(-mh2+mV2)/mh2, (s+t)/mh2])-Hlog(1,[-(-mh2+mV2)/
mh2, 0, (s+t)/mh2]))+(mh2/s-2*mh2*t/s^2-4*mh2*mV2/s^2+4*mh2*t*u/s^3+2*mh2*mV2/
s/(s+t))*(-(ln((-u+mV2)/mV2)^2-2*Hlog(1,[0, -(-u+mV2)/u]))*ln(-1/t*mV2)+2*Hlog
(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u, 1]))+(2*r*t*u/s^3+2*(2*mV2*s+2*mV2*t+2*mV2*u
-s^2-2*s*t-t^2+2*u^2)*r/(s+t)^3-r*(2*mV2*mh2+2*mh2^2-4*mh2*s+s^2)/s^3)*(-(-4*
ln(mV2/(mV2-s-t))*ln(1/2*(r+2*mV2-mh2)/mV2)-2*Hlog(1,[mV2/(s+t), 2*mV2/(mh2-r)
])+2*Hlog(1,[mV2/(s+t), 2*mV2/(r+mh2)]))*ln(-1/u*mV2)+(2*Hlog(1,[mV2/(s+t), 2*
mV2/(mh2-r)])-2*Hlog(1,[mV2/(s+t), 2*mV2/(r+mh2)]))*ln((-mh2+mV2)/mV2)+(-2*ln(
mV2/(mV2-s-t))^2+4*Hlog(1,[0, -(mV2-s-t)/(s+t)])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(
mV2-s-t)/(s+t)]))*ln(1/2*(r+2*mV2-mh2)/mV2)-2*Hlog(1,[2*mV2/(r+mh2), mV2/(s+t)
, 2*mV2/(r+mh2)])-2*Hlog(1,[-(-u+mV2)/u, mV2/(s+t), 2*mV2/(mh2-r)])+2*Hlog(1,[
-(-u+mV2)/u, mV2/(s+t), 2*mV2/(r+mh2)])-2*Hlog(1,[1/mh2*mV2, mV2/(s+t), 2*mV2/
(mh2-r)])+2*Hlog(1,[1/mh2*mV2, mV2/(s+t), 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(mh2
-r), mV2/(s+t), 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(mh2-r), mV2/(s+t), 2*mV2/(r+
mh2)])+2*Hlog(1,[2*mV2/(r+mh2), mV2/(s+t), 2*mV2/(mh2-r)]))+(mh2/s+mh2/s^2*u+2
*mh2*mV2/s/(s+u))*(2*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])+2
*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(r+
mh2), -(mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s
-u)/(s+u), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), 2*mV2/(s+u
)/(rsu+1)])-2*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1)])-(2*Hlog(1
,[-(mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(mV2-s-u)/(s+u), -2*mV2/(
s+u)/(rsu-1)]))*ln(-1/t*mV2)+(-2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])-\
2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(r+mh2), 2*mV2
/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1)]))*ln((-mh2+mV2
)/mV2)+(2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(mh2-r)
, -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])+2*Hlog
(1,[2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(s
+u)/(rsu+1)])-2*Hlog(1,[-(mV2-s-u)/(s+u), -2*mV2/(s+u)/(rsu-1)]))*ln((-t+mV2)/
mV2)+(1/3*Pi^2-2*Hlog(1,[-(-t+mV2)/t, -(s+u)/t]))*ln(1/2*(rsu*s+rsu*u+2*mV2-s-
u)/mV2)+(1/3*Pi^2-2*Hlog(1,[-(-t+mV2)/t, -(s+u)/t]))*ln(1/2*(-rsu*s-rsu*u+2*
mV2-s-u)/mV2)+4*Hlog(1,[-(-t+mV2)/t, 1, -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(-
mh2+mV2)/mh2, -(mV2-s-u)/(s+u), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[1/t*mV2, -(
mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), -2*
mV2/(s+u)/(rsu-1)])-4*Hlog(1,[-(-mh2+mV2)/mh2, 1, 2*mV2/(s+u)/(rsu+1)])-4*Hlog
(1,[-(-mh2+mV2)/mh2, 1, -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(-mh2+mV2)/mh2, -(
mV2-s-u)/(s+u), 2*mV2/(s+u)/(rsu+1)])+4*Hlog(1,[-(-t+mV2)/t, 1, 2*mV2/(s+u)/(
rsu+1)])+(-2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)-2*ln(1/2*(rsu*s+rsu*u+2*mV2-
s-u)/mV2))*ln((-mh2+mV2)/mV2)*ln(mh2/(s+u))+2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r)
, 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-\
1)])-2*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/t*mV2
, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s
+u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s+u), -2*mV2/(
s+u)/(rsu-1)]))+(mh2/s-2*mh2*t/s^2-6*mh2*mV2/s^2-4*mh2*t*(t+2*u)/s^3+10*mh2*t*
u/s^3+4*mh2*mV2/s/(s+t))*(-2*Hlog(1,[0, 1/mh2*mV2, 1/u*mV2])+2*Hlog(1,[0, 2*
mV2/(mh2-r), 1/u*mV2])+2*Hlog(1,[0, 2*mV2/(r+mh2), 1/u*mV2])-2*Hlog(1,[0, -(-t
+mV2)/t, 1/u*mV2])-2*Hlog(1,[1/mh2*mV2, 0, 1/u*mV2])+2*Hlog(1,[2*mV2/(mh2-r),
0, 1/u*mV2])+2*Hlog(1,[2*mV2/(r+mh2), 0, 1/u*mV2])-2*Hlog(1,[-(-t+mV2)/t, 0, 1
/u*mV2])+2*Hlog(1,[0, 1/u*mV2])*ln((-mh2+mV2)/mV2)+2*Hlog(1,[0, 1/u*mV2])*ln(-
1/t*mV2)-2*Hlog(1,[0, 1/u*mV2, t/(t+u)])+2*Hlog(1,[0, -(-t+mV2)/t, t/(t+u)])+2
*Hlog(1,[-(-t+mV2)/t, 0, t/(t+u)]))+(mh2/s-2*mh2*t/s^2-2*mh2*mV2/s^2-mh2/s^2*u
+2*mh2*t*(t+2*u)/s^3-4*mh2*t*u/s^3+4*mh2*mV2/(s+u)^2-2*mh2/(s+u)-4*mh2*t^2/(s+
u)^3+4*mh2*t/(s+u)^2)*(-(2*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(mh2-r)])+2*Hlog(1,
[-(mV2-s-u)/(s+u), 2*mV2/(r+mh2)]))*ln(-1/t*mV2)+(-2*Hlog(1,[-(mV2-s-u)/(s+u),
2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(r+mh2)]))*ln((-t+mV2)/mV2)+
2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(-mh2+
mV2)/mh2, -(mV2-s-u)/(s+u), 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u
)/(s+u), 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s+u), 2*mV2/(r+
mh2)])-2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s+u), 2*mV2/(mh2-r)])-2*Hlog(1,[2*
mV2/(r+mh2), -(mV2-s-u)/(s+u), 2*mV2/(r+mh2)])+2*Hlog(1,[1/t*mV2, -(mV2-s-u)/(
s+u), 2*mV2/(mh2-r)])+2*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), 2*mV2/(r+mh2)]))+(
mh2/s-mh2*t/s^2-mh2*mV2/s^2-mh2*t*(t+2*u)/s^3+mh2*t*u/s^3+mh2*mV2/s/(s+t)+mh2*
u*(2*t+u)/s^3)*(-(-4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r)])-4*Hlog(1,[1/u*mV2, 2*mV2
/(r+mh2)]))*ln(-1/t*mV2)+(4*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[1/u*mV2
, 2*mV2/(r+mh2)]))*ln((-mh2+mV2)/mV2)-4*Hlog(1,[1/mh2*mV2, 1/u*mV2, 2*mV2/(mh2
-r)])-4*Hlog(1,[1/mh2*mV2, 1/u*mV2, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(mh2-r), 1
/u*mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, 2*mV2/(r+mh2)])+4*
Hlog(1,[2*mV2/(r+mh2), 1/u*mV2, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(r+mh2), 1/u*
mV2, 2*mV2/(r+mh2)])-4*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, 2*mV2/(mh2-r)])-4*Hlog(1,
[-(-t+mV2)/t, 1/u*mV2, 2*mV2/(r+mh2)]))+(2*r*t*u/s^3-r*(2*mV2*mh2+2*mh2^2-4*
mh2*s+s^2)/s^3+2*r*(2*mV2*s+2*mV2*t+2*mV2*u-s^2-2*s*u+2*t^2-u^2)/(s+u)^3)*(-(-\
2*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/
(r+mh2)]))*ln(-1/t*mV2)+(2*Hlog(1,[-(mV2-s-u)/(s+u), 2*mV2/(mh2-r)])-2*Hlog(1,
[-(mV2-s-u)/(s+u), 2*mV2/(r+mh2)]))*ln((-t+mV2)/mV2)-2*Hlog(1,[-(-mh2+mV2)/mh2
, -(mV2-s-u)/(s+u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u
), 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s+u), 2*mV2/(mh2-r)])-\
2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-u)/(s+u), 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(r+
mh2), -(mV2-s-u)/(s+u), 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-u)/(s
+u), 2*mV2/(r+mh2)])-2*Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), 2*mV2/(mh2-r)])+2*
Hlog(1,[1/t*mV2, -(mV2-s-u)/(s+u), 2*mV2/(r+mh2)]))+(mh2/s-3*mh2*mV2/s^2-mh2/s
^2*u+4*mh2*mV2/(s+u)^2-mh2/(s+u))*(8*Hlog(1,[0, 0, -(s+u)/(mV2-s-u)])+4*Hlog(1
,[0, -(s+u)/(mV2-s-u), 1])+4*Hlog(1,[0, -(-t+mV2)/t, -(s+u)/t])-4*Hlog(1,[0, -
(-t+mV2)/t, -(s+u)/(mV2-s-u)])+4*Hlog(1,[-(-t+mV2)/t, 0, -(s+u)/t])-4*Hlog(1,[
-(-t+mV2)/t, 0, -(s+u)/(mV2-s-u)])-4*Hlog(1,[-(-t+mV2)/t, -(s+u)/(mV2-s-u), 1]
)-4/3*Pi^2*ln(mV2/(s+u))-2*ln((-mh2+mV2)/mV2)*ln(mV2/(s+u))^2-4/3*ln(mV2/(s+u)
)^3)+(mh2/s+2*mh2*mV2/s^2+2*mh2*u*(2*t+u)/s^3-4*mh2*t*u/s^3)*(-2*Hlog(1,[2*mV2
/(r+mh2), 1/u*mV2, -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2),
2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1
)])+2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2
/(r+mh2), -(mV2-s)/s, -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(r+mh2), 1/u*mV2,
2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])-\
2*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1)])-(-2*ln(1/2*(-rsu*s-
rsu*u+2*mV2-s-u)/mV2)-2*ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2))*ln((-u+mV2)/mV2)*
ln(1/u*mV2)-((-2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)-2*ln(1/2*(rsu*s+rsu*u+2*
mV2-s-u)/mV2))*ln((-u+mV2)/mV2)+2*Hlog(1,[1/u*mV2, 2*mV2/(s+u)/(rsu+1)])+2*
Hlog(1,[1/u*mV2, -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(s+u)/(rsu
+1)])-2*Hlog(1,[-(mV2-s)/s, -2*mV2/(s+u)/(rsu-1)]))*ln(-1/t*mV2)+(4*Hlog(1,[s/
(s+u), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), -2*
mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(
rsu+1)])-2*Hlog(1,[2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-2*
Hlog(1,[2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*
mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-\
1)])+2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(r+mh2), -\
2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1
,[2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(s+u)
/(rsu+1)])-2*Hlog(1,[2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])+4*Hlog(1,[s/(s+u),
2*mV2/(s+u)/(rsu+1)]))*ln((-u+mV2)/mV2)+(2*Hlog(1,[-(-t+mV2)/t, -(mV2*s+t*u)/(
-u+mV2)/t])-2*Hlog(1,[0, -(-u+mV2)/u])-2*Hlog(1,[0, -u/(-u+mV2)])+2*Hlog(1,[-(
-mh2+mV2)/mh2, -(-u+mV2)/u]))*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+(2*Hlog(1,[
-(-t+mV2)/t, -(mV2*s+t*u)/(-u+mV2)/t])-2*Hlog(1,[0, -(-u+mV2)/u])-2*Hlog(1,[0,
-u/(-u+mV2)])+2*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u]))*ln(1/2*(rsu*s+rsu*u+2*
mV2-s-u)/mV2)+(-2*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[2*
mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(s+u)/(
rsu+1)])-2*Hlog(1,[2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(mV2-s)/s
, 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(mV2-s)/s, -2*mV2/(s+u)/(rsu-1)]))*ln((-t+
mV2)/mV2)+(2*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(
mh2+rs), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)]
)+2*Hlog(1,[2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(s
+u)/(rsu+1)])-2*Hlog(1,[1/u*mV2, -2*mV2/(s+u)/(rsu-1)]))*ln((-mh2+mV2)/mV2)+(
ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)+ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2))*ln((
-u+mV2)/mV2)^2+((2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+2*ln(1/2*(rsu*s+rsu*u+
2*mV2-s-u)/mV2))*ln((-mh2+mV2)/mV2)+(-2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)-2
*ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2))*ln((-u+mV2)/mV2))*ln((s+t)*mV2/(mV2*s+t*
u))+(ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)+ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2))
*ln(1/u*mV2)^2+2*Hlog(1,[1/t*mV2, 2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)])+2*Hlog
(1,[1/t*mV2, 2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(-t+mV2)/t, 1/u
*mV2, 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(-t+mV2)/t, 1/u*mV2, -2*mV2/(s+u)/(rsu-\
1)])+2*Hlog(1,[1/u*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/u*
mV2, 2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs),
2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)]
)-4*Hlog(1,[1/u*mV2, s/(s+u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2
/(mh2+rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), -2*mV2/(
s+u)/(rsu-1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)])-2*
Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/t*mV2, -(mV2-s)
/s, -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(s+u)/(rsu
+1)])+2*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(-t
+mV2)/t, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-4*Hlog(1,[1/
u*mV2, s/(s+u), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), 2
*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), -2*mV2/(s+u)/(rsu-1
)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-(
mV2-s)/s, 2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])+4*Hlog(1,[-(mV2-s)/s, s/(s+u)
, 2*mV2/(s+u)/(rsu+1)])+4*Hlog(1,[-(mV2-s)/s, s/(s+u), -2*mV2/(s+u)/(rsu-1)])+
2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu
-1)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), -2*mV2/(s+u
)/(rsu-1)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2
/(s+u)/(rsu+1)])+2*Hlog(1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(
s+u)/(rsu-1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), -2*mV2/(s+u)/(rsu-1)])+2*
Hlog(1,[1/mh2*mV2, 1/u*mV2, 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/mh2*mV2, 1/u*mV2
, -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(s+u)/(
rsu+1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, -2*mV2/(s+u)/(rsu-1)])+2*Hlog(
1,[1/u*mV2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[
1/u*mV2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[1/u
*mV2, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(-t+
mV2)/t, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-(-t
+mV2)/t, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(
-t+mV2)/t, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-
(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[
-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[
-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[
-(mV2-s)/s, 2*(mV2*u+s*t)/(mh2*u-ru*u+2*s*t), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,
[-(-mh2+mV2)/mh2, 2*(mV2*u+s*t)/(mh2*u+ru*u+2*s*t), 2*mV2/(s+u)/(rsu+1)])+2*
Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(mV2-s)/s,
2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), 2*mV2/
(s+u)/(rsu+1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])+2*
Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(mh2-
r), -(mV2-s)/s, -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, 2*mV2
/(s+u)/(rsu+1)])-2*Hlog(1,[2*mV2/(mh2-r), 1/u*mV2, -2*mV2/(s+u)/(rsu-1)]))+(
mh2*mV2/s^2-mh2*mV2/s/(s+u))*(-2*ln((-u+mV2)/mV2)*ln(1/u*mV2)^2+8*Hlog(1,[0, 0
, mV2/(-u+mV2)])+4*Hlog(1,[0, mV2/(-u+mV2), 1]))+(mh2/s+2*mh2*mV2/s^2-4*mh2/s^
2*u+2*mh2*t*(t+2*u)/s^3-4*mh2*t*u/s^3+8*mh2*u/(s+t)^2)*(1/2*ln(1/s*mV2)^2*ln(-
s/t)+ln((mV2-s)/mV2)*ln(1/s*mV2)*ln(-s/t)+(1/6*Pi^2-Hlog(1,[0, -s/(mV2-s)]))*
ln(-s/t)+Hlog(1,[0, t/(s+t)])*ln((mV2-s)/mV2)+Hlog(1,[2*mV2/(mh2-r), 0, t/(s+t
)])-Hlog(1,[2*mV2/(mh2-r), 1, t/(s+t)])+Hlog(1,[2*mV2/(mh2-r), (t+u)/mh2, t/(s
+t)])-Hlog(1,[2*mV2/(mh2-r), t/mh2, t/(s+t)])+Hlog(1,[2*mV2/(r+mh2), 0, t/(s+t
)])-Hlog(1,[2*mV2/(r+mh2), 1, t/(s+t)])+Hlog(1,[2*mV2/(r+mh2), (t+u)/mh2, t/(s
+t)])-Hlog(1,[2*mV2/(r+mh2), t/mh2, t/(s+t)])-Hlog(1,[1/s*mV2, (t+u)/mh2, t/(s
+t)])+Hlog(1,[-(-t+mV2)/t, 1, t/(s+t)])+Hlog(1,[-(-t+mV2)/t, t/mh2, t/(s+t)])-
Hlog(1,[1/s*mV2, 0, t/(s+t)]))+(5*mh2/s-10*mh2*mV2/s^2+2*mh2*t*(t+2*u)/s^3-4*
mh2*t*u/s^3-4*mh2*t/s^2)*(-2*Hlog(1,[0, 0, -s/(mV2-s)])-Hlog(1,[0, -s/(mV2-s),
1])+1/3*Pi^2*ln(1/s*mV2)+1/2*ln((mV2-s)/mV2)*ln(1/s*mV2)^2+1/3*ln(1/s*mV2)^3)+
(mh2/s-2*mh2*t/s^2-2*mh2*mV2/s^2-2*mh2/s^2*u+2*mh2*t*(t+2*u)/s^3-4*mh2*t*u/s^3
+2*mh2*u*(2*t+u)/s^3)*(-(2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2
-s)/s, 2*mV2/(r+mh2)]))*ln(-1/t*mV2)-(2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])+2*
Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)]))*ln(-1/u*mV2)+2*ln((mV2-s)/mV2)^2*ln((-u+
mV2)/mV2)+(-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/
(r+mh2)]))*ln((-t+mV2)/mV2)+(-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])-2*Hlog(1,[
-(mV2-s)/s, 2*mV2/(r+mh2)])-4*Hlog(1,[0, -(mV2-s)/s]))*ln((-u+mV2)/mV2)+2*Hlog
(1,[1/u*mV2, -(mV2-s)/s, 2*mV2/(mh2-r)])+2*Hlog(1,[1/u*mV2, -(mV2-s)/s, 2*mV2/
(r+mh2)])+4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(mh2-r)])+4*Hlog(1,[-(-
mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(r+mh2)])-4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s,
2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(r+mh2)])+4*Hlog(1,
[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(
r+mh2)])-4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/
(r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(
mh2-r)])+4*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2)])-4*Hlog(1,[-(mV2-s)/s,
s/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2)])-4*Hlog(1,[
1/u*mV2, -(mV2-s)/s, 1])+2*Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*mV2/(mh2-r)])+2*Hlog
(1,[1/t*mV2, -(mV2-s)/s, 2*mV2/(r+mh2)]))+(2*r*t*u/s^3-r*(2*mV2*mh2+2*mh2^2-4*
mh2*s+s^2)/s^3)*(2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2)])-2*Hlog(1
,[1/mh2*mV2, 1/t*mV2, 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, 2*mV2/
(r+mh2)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u, 2*mV2/(r+mh2)])-2*Hlog(1,[1/
t*mV2, -(-u+mV2)/u, 2*mV2/(r+mh2)])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), 2*
mV2/(r+mh2)])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs), 2*mV2/(r+mh2)])-2*Hlog(1,[
1/u*mV2, 2*mV2/(mh2+rs), 2*mV2/(r+mh2)])-2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*
mV2/(r+mh2)])-2*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(r+mh2)])-2*Hlog(1,[1/t
*mV2, 2*mV2/(mh2-rs), 2*mV2/(r+mh2)])+2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 2*
mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(r+mh2), -(-u+mV2)/u, 2*mV2/(r+mh2)])-2*Hlog(1,[
-(-u+mV2)/u, 1/t*mV2, 2*mV2/(r+mh2)])-4*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(r+mh2)])-\
2*ln(1/2*(r+2*mV2-mh2)/mV2)*ln(mV2/(s+u))^2+(-4*ln(1/2*(r+2*mV2-mh2)/mV2)*ln(
mV2/(s+u))-2*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r)])+2*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2)
])-2*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(
mh2-r)])-2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(mh2+rs), 2
*mV2/(mh2-r)])-4*Hlog(1,[0, 2*mV2/(mh2-r)])+4*Hlog(1,[0, 2*mV2/(r+mh2)]))*ln((
-mh2+mV2)/mV2)-(2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r)])-2*Hlog(1,[-(-u+mV2)/u,
2*mV2/(r+mh2)]))*ln(-1/t*mV2)-(-4*ln(1/2*(r+2*mV2-mh2)/mV2)*ln((-t+mV2)/mV2)+2
*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r)])-2*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2)]))*ln(-1/u*
mV2)+(2*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(mh2-rs), 2*
mV2/(mh2-r)])+2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(mh2+
rs), 2*mV2/(mh2-r)]))*ln((-u+mV2)/mV2)+(-2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r)]
)+2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(r+
mh2)])-2*Hlog(1,[2*mV2/(mh2+rs), 2*mV2/(mh2-r)])+2*Hlog(1,[2*mV2/(mh2+rs), 2*
mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(mh2-rs), 2*mV2/(mh2-r)]))*ln((-t+mV2)/mV2)+(-4*
ln(1/2*(r+2*mV2-mh2)/mV2)*ln((-u+mV2)/mV2)+4*ln((-mh2+mV2)/mV2)*ln(1/2*(r+2*
mV2-mh2)/mV2))*ln((s+t)*mV2/(mV2*s+t*u))+(4*Hlog(1,[-(-t+mV2)/t, -(mV2*s+t*u)/
(-u+mV2)/t])-4*Hlog(1,[0, -u/(-u+mV2)])-4*Hlog(1,[0, -(-t+mV2)/t])+4*Hlog(1,[-
(-mh2+mV2)/mh2, -(-t+mV2)/t])-4*Hlog(1,[-(-t+mV2)/t, -(s+u)/(mV2-s-u)])+4*Hlog
(1,[0, -(s+u)/(mV2-s-u)]))*ln(1/2*(r+2*mV2-mh2)/mV2)+2*ln(1/2*(r+2*mV2-mh2)/
mV2)*ln((-t+mV2)/mV2)^2+2*ln(1/2*(r+2*mV2-mh2)/mV2)*ln(1/u*mV2)^2+4*ln((-u+mV2
)/mV2)*ln(1/2*(r+2*mV2-mh2)/mV2)*ln(1/u*mV2)+2*Hlog(1,[2*mV2/(mh2-r), -(-u+mV2
)/u, 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(r+mh2), -(-u+mV2)/u, 2*mV2/(mh2-r)])+2*
Hlog(1,[1/t*mV2, -(-u+mV2)/u, 2*mV2/(mh2-r)])+4*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(
mh2-r)])+2*Hlog(1,[-(-mh2+mV2)/mh2, -(-u+mV2)/u, 2*mV2/(mh2-r)])-2*Hlog(1,[2*
mV2/(mh2-r), -(-u+mV2)/u, 2*mV2/(mh2-r)])+2*Hlog(1,[-(-u+mV2)/u, 1/t*mV2, 2*
mV2/(mh2-r)])+2*Hlog(1,[1/mh2*mV2, 1/t*mV2, 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(
mh2-r), 1/t*mV2, 2*mV2/(mh2-r)])+2*Hlog(1,[2*mV2/(mh2-r), 1/t*mV2, 2*mV2/(r+
mh2)])-2*Hlog(1,[2*mV2/(r+mh2), 1/t*mV2, 2*mV2/(mh2-r)])-2*Hlog(1,[1/mh2*mV2,
2*mV2/(mh2-rs), 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+rs), 2*mV2/(
mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-rs), 2*mV2/(mh2-r)])+2*Hlog(1,[1/u*
mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r)])+2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-rs), 2*mV2/
(mh2-r)])+2*Hlog(1,[1/t*mV2, 2*mV2/(mh2+rs), 2*mV2/(mh2-r)])+2*Hlog(1,[1/t*mV2
, 2*mV2/(mh2-rs), 2*mV2/(mh2-r)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+rs), 2*mV2/(
mh2-r)]))+(2*mh2*mV2/s^2-mh2/s^2*u+2*mh2*u*(2*t+u)/s^3-4*mh2*t*u/s^3-2*mh2*mV2
/s/(s+u))*(2*Hlog(1,[1/mh2*mV2, mV2/(s+u), 2*mV2/(r+mh2)])-2*Hlog(1,[-(-mh2+
mV2)/mh2, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*
mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*mV2/(r+mh2), mV2/(s+u), 2*mV2/
(s+u)/(rsu+1)])+2*Hlog(1,[2*mV2/(r+mh2), mV2/(s+u), -2*mV2/(s+u)/(rsu-1)])-2*
Hlog(1,[2*mV2/(r+mh2), mV2/(s+u), 2*mV2/(r+mh2)])+2*Hlog(1,[-(-t+mV2)/t, mV2/(
s+u), 2*mV2/(r+mh2)])+2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), 2*mV2/(s+u)/(rsu+1
)])+2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), -2*mV2/(s+u)/(rsu-1)])+(-ln(1/2*(rsu
*s+rsu*u+2*mV2-s-u)/mV2)-ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2))*ln(mV2/(mV2-s-u
))^2+(-ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)-ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2
))*ln(mV2/(s+u))^2+(-(2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+2*ln(1/2*(rsu*s+
rsu*u+2*mV2-s-u)/mV2))*ln(mV2/(s+u))-2*Hlog(1,[mV2/(s+u), 2*mV2/(mh2-r)])-2*
Hlog(1,[mV2/(s+u), 2*mV2/(r+mh2)])-4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)])-4*Hlog(1
,[0, -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[mV2/(s+u), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(
1,[mV2/(s+u), -2*mV2/(s+u)/(rsu-1)]))*ln((-mh2+mV2)/mV2)-(-(2*ln(1/2*(-rsu*s-
rsu*u+2*mV2-s-u)/mV2)+2*ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2))*ln(mV2/(mV2-s-u))
+2*Hlog(1,[mV2/(s+u), 2*mV2/(mh2-r)])+2*Hlog(1,[mV2/(s+u), 2*mV2/(r+mh2)])-2*
Hlog(1,[mV2/(s+u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[mV2/(s+u), -2*mV2/(s+u)/(
rsu-1)]))*ln(-1/t*mV2)+(2*Hlog(1,[0, -(s+u)/(mV2-s-u)])-2*Hlog(1,[-(-t+mV2)/t,
-(s+u)/(mV2-s-u)])+2*Hlog(1,[0, -(mV2-s-u)/(s+u)])-2*Hlog(1,[-(-mh2+mV2)/mh2,
-(mV2-s-u)/(s+u)]))*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+(4*Hlog(1,[0, 2*mV2/(
s+u)/(rsu+1)])+4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)]))*ln((-t+mV2)/mV2)+(2*Hlog(1
,[0, -(s+u)/(mV2-s-u)])-2*Hlog(1,[-(-t+mV2)/t, -(s+u)/(mV2-s-u)])+2*Hlog(1,[0,
-(mV2-s-u)/(s+u)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u)]))*ln(1/2*(rsu*
s+rsu*u+2*mV2-s-u)/mV2)-4*Hlog(1,[1/t*mV2, 0, 2*mV2/(s+u)/(rsu+1)])-4*Hlog(1,[
1/t*mV2, 0, -2*mV2/(s+u)/(rsu-1)])+4*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(s+u)/(rsu+1)
])+4*Hlog(1,[1/mh2*mV2, 0, -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[1/mh2*mV2, mV2/(s+
u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/mh2*mV2, mV2/(s+u), -2*mV2/(s+u)/(rsu-1)
])-2*Hlog(1,[-(-t+mV2)/t, mV2/(s+u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-(-t+mV2)
/t, mV2/(s+u), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*mV2/(mh2-r), mV2/(s+u), -2*
mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)]
)-2*Hlog(1,[2*mV2/(mh2-r), mV2/(s+u), 2*mV2/(r+mh2)])-2*Hlog(1,[2*mV2/(r+mh2),
mV2/(s+u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(-t+mV2)/t, mV2/(s+u), 2*mV2/(mh2-r)])+2
*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[1/mh2*
mV2, mV2/(s+u), 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(mh2-r), mV2/(s+u), 2*mV2/(mh2
-r)])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1
,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[2*mV2/(mh2-
r), mV2/(s+u), 2*mV2/(s+u)/(rsu+1)]))+(-rsu*mh2*(2*mV2-s-u)/(s+u)^2+rsu*mh2*(2
*mV2*s+2*mV2*u-s^2+2*u^2)/s^3)*(2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 2*
mV2/(s+u)/(rsu+1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), -2*mV2/(s+u)/(
rsu-1)])-2*Hlog(1,[2*mV2/(r+mh2), mV2/(s+u), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[2
*mV2/(r+mh2), mV2/(s+u), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(
r+mh2), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(r+mh2), -2*mV2/(s+
u)/(rsu-1)])+(-ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)+ln(1/2*(-rsu*s-rsu*u+2*mV2-
s-u)/mV2))*ln(mV2/(mV2-s-u))^2+(-ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2)+ln(1/2*(-
rsu*s-rsu*u+2*mV2-s-u)/mV2))*ln(mV2/(s+u))^2+(-(-2*ln(1/2*(-rsu*s-rsu*u+2*mV2-
s-u)/mV2)+2*ln(1/2*(rsu*s+rsu*u+2*mV2-s-u)/mV2))*ln(mV2/(s+u))+4*Hlog(1,[0, 2*
mV2/(s+u)/(rsu+1)])-4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[mV2/(s+u), 2
*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[mV2/(s+u), -2*mV2/(s+u)/(rsu-1)]))*ln((-mh2+mV2
)/mV2)-(-(-2*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+2*ln(1/2*(rsu*s+rsu*u+2*mV2-
s-u)/mV2))*ln(mV2/(mV2-s-u))+2*Hlog(1,[mV2/(s+u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog
(1,[mV2/(s+u), -2*mV2/(s+u)/(rsu-1)]))*ln(-1/t*mV2)+(2*Hlog(1,[0, -(s+u)/(mV2-
s-u)])-2*Hlog(1,[-(-t+mV2)/t, -(s+u)/(mV2-s-u)])+2*Hlog(1,[0, -(mV2-s-u)/(s+u)
])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s+u)]))*ln(1/2*(rsu*s+rsu*u+2*mV2-s-
u)/mV2)+(-2*Hlog(1,[0, -(s+u)/(mV2-s-u)])+2*Hlog(1,[-(-t+mV2)/t, -(s+u)/(mV2-s
-u)])-2*Hlog(1,[0, -(mV2-s-u)/(s+u)])+2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-u)/(s
+u)]))*ln(1/2*(-rsu*s-rsu*u+2*mV2-s-u)/mV2)+(-4*Hlog(1,[0, 2*mV2/(s+u)/(rsu+1)
])+4*Hlog(1,[0, -2*mV2/(s+u)/(rsu-1)]))*ln((-t+mV2)/mV2)+4*Hlog(1,[1/t*mV2, 0,
2*mV2/(s+u)/(rsu+1)])-4*Hlog(1,[1/t*mV2, 0, -2*mV2/(s+u)/(rsu-1)])-4*Hlog(1,[1
/mh2*mV2, 0, 2*mV2/(s+u)/(rsu+1)])+4*Hlog(1,[1/mh2*mV2, 0, -2*mV2/(s+u)/(rsu-1
)])+2*Hlog(1,[1/mh2*mV2, mV2/(s+u), 2*mV2/(s+u)/(rsu+1)])-2*Hlog(1,[1/mh2*mV2,
mV2/(s+u), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,[-(-t+mV2)/t, mV2/(s+u), 2*mV2/(s+u
)/(rsu+1)])-2*Hlog(1,[-(-t+mV2)/t, mV2/(s+u), -2*mV2/(s+u)/(rsu-1)])+2*Hlog(1,
[2*mV2/(mh2-r), mV2/(s+u), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[-(-t+mV2)/t, 2*mV2
/(mh2-r), 2*mV2/(s+u)/(rsu+1)])+2*Hlog(1,[-(-t+mV2)/t, 2*mV2/(mh2-r), -2*mV2/(
s+u)/(rsu-1)])+2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 2*mV2/(s+u)/(rsu+1)])
-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), -2*mV2/(s+u)/(rsu-1)])-2*Hlog(1,[2*
mV2/(mh2-r), mV2/(s+u), 2*mV2/(s+u)/(rsu+1)]))+(-rst*(2*mV2-s-t)*mh2/(s+t)^2+
rst*mh2*(2*mV2*s+2*mV2*t-s^2+2*t^2)/s^3)*(-2*Hlog(1,[1/u*mV2, 2*mV2/(r+mh2), 2
*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), 2*mV2/(s+t)/(
rst+1)])+2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), -2*mV2/(s+t)/(rst-1)])-2*
Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/u*mV2, 2*
mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), 2*mV2/
(s+t)/(rst+1)])+(-1/3*Pi^2+2*Hlog(1,[-(-u+mV2)/u, -(s+t)/u]))*ln(1/2*(rst*s+
rst*t+2*mV2-s-t)/mV2)+(1/3*Pi^2-2*Hlog(1,[-(-u+mV2)/u, -(s+t)/u]))*ln(1/2*(-
rst*s-rst*t+2*mV2-s-t)/mV2)-(-2*Hlog(1,[-(mV2-s-t)/(s+t), -2*mV2/(s+t)/(rst-1)
])+2*Hlog(1,[-(mV2-s-t)/(s+t), 2*mV2/(s+t)/(rst+1)]))*ln(-1/u*mV2)+(-2*Hlog(1,
[2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(s+t)/(
rst+1)])+2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(r+
mh2), -2*mV2/(s+t)/(rst-1)]))*ln((-mh2+mV2)/mV2)+(2*Hlog(1,[2*mV2/(r+mh2), 2*
mV2/(s+t)/(rst+1)])+2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2
*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(s+t)/(
rst-1)])+2*Hlog(1,[-(mV2-s-t)/(s+t), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(mV2-s-
t)/(s+t), 2*mV2/(s+t)/(rst+1)]))*ln((-u+mV2)/mV2)+2*Hlog(1,[1/u*mV2, -(mV2-s-t
)/(s+t), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t), 2*
mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/u*mV2, -(mV2-s-t)/(s+t), -2*mV2/(s+t)/(rst-1)]
)+4*Hlog(1,[-(-mh2+mV2)/mh2, 1, -2*mV2/(s+t)/(rst-1)])-4*Hlog(1,[-(-u+mV2)/u,
1, -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t), -2*mV2/
(s+t)/(rst-1)])-4*Hlog(1,[-(-mh2+mV2)/mh2, 1, 2*mV2/(s+t)/(rst+1)])+4*Hlog(1,[
-(-u+mV2)/u, 1, 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), 2*mV2/
(s+t)/(rst+1)])+2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])-2*
Hlog(1,[2*mV2/(mh2-r), -(mV2-s-t)/(s+t), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[2*mV2
/(mh2-r), -(mV2-s-t)/(s+t), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/u*mV2, 2*mV2/(
mh2-r), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), -2*mV2/(s+t
)/(rst-1)])+(-2*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)+2*ln(1/2*(rst*s+rst*t+2*
mV2-s-t)/mV2))*ln((-mh2+mV2)/mV2)*ln(mh2/(s+t)))+(mh2/s-3*mh2*mV2/s^2-mh2*t/s^
2+4*mh2*mV2/(s+t)^2-mh2/(s+t))*(8*Hlog(1,[0, 0, -(s+t)/(mV2-s-t)])+4*Hlog(1,[0
, -(s+t)/(mV2-s-t), 1])+4*Hlog(1,[0, -(-u+mV2)/u, -(s+t)/u])-4*Hlog(1,[0, -(-u
+mV2)/u, -(s+t)/(mV2-s-t)])+4*Hlog(1,[-(-u+mV2)/u, 0, -(s+t)/u])-4*Hlog(1,[-(-
u+mV2)/u, 0, -(s+t)/(mV2-s-t)])-4*Hlog(1,[-(-u+mV2)/u, -(s+t)/(mV2-s-t), 1])-4
/3*Pi^2*ln(mV2/(s+t))-2*ln((-mh2+mV2)/mV2)*ln(mV2/(s+t))^2-4/3*ln(mV2/(s+t))^3
)+(mh2/s-2*mh2*mV2/s^2-mh2/s^2*u-mh2*mV2/s/(s+u))*(-4/3*ln(1/t*mV2)^3-2*ln(1/t
*mV2)^2*ln((-t+mV2)/mV2)-4/3*Pi^2*ln(1/t*mV2)+(-2*ln((-t+mV2)/mV2)^2+2*ln((-
mh2+mV2)/mV2)^2+4*Hlog(1,[0, -(-t+mV2)/t])-4*Hlog(1,[0, -(-mh2+mV2)/mh2]))*ln(
(s+u)/u)+(2*ln((-t+mV2)/mV2)-2*ln((-mh2+mV2)/mV2))*ln((s+u)*mV2/(mV2*u+s*t))^2
+(2*ln(mV2/(t+u))^2-4*Hlog(1,[0, -(t+u)/s])-4*Hlog(1,[-(t+u)/s, -u/s])+4*Hlog(
1,[0, -(mV2*u+s*t)/s/(-t+mV2)])+4*Hlog(1,[-(mV2*u+s*t)/s/(-t+mV2), -u/s]))*ln(
(-mh2+mV2)/mV2)+(-4*Hlog(1,[0, -(mV2*u+s*t)/s/(-t+mV2)])-4*Hlog(1,[-(mV2*u+s*t
)/s/(-t+mV2), -u/s]))*ln((-t+mV2)/mV2)+4/3*Pi^2*ln(mV2/(t+u))-4*Hlog(1,[-(mV2-
s)/s, 1, -u/s])-4*Hlog(1,[-(mV2-s)/s, 0, 1])+8*Hlog(1,[0, 0, -t/(-t+mV2)])+4*
Hlog(1,[0, -t/(-t+mV2), 1])-8*Hlog(1,[0, 0, -(t+u)/(-t-u+mV2)])-4*Hlog(1,[0, -
(t+u)/(-t-u+mV2), 1])+4*Hlog(1,[0, -(mV2-s)/s, -(t+u)/(-t-u+mV2)])+4*Hlog(1,[-
(mV2-s)/s, 0, -(t+u)/(-t-u+mV2)])+4*Hlog(1,[-(mV2-s)/s, -(t+u)/(-t-u+mV2), 1])
-4*Hlog(1,[0, -(mV2-s)/s, -(t+u)/s])-4*Hlog(1,[-(mV2-s)/s, 0, -(t+u)/s])-4*
Hlog(1,[-(mV2-s)/s, -(t+u)/s, -u/s])-4*Hlog(1,[-(mV2-s)/s, -(mV2*u+s*t)/s/(-t+
mV2), 1])+4*Hlog(1,[-(mV2-s)/s, -(mV2*u+s*t)/s/(-t+mV2), -u/s])+4/3*ln(mV2/(t+
u))^3)+(mh2/s-4*mh2*mV2/s^2-mh2*t/s^2+2*mh2*mV2/s/(s+t))*(2*Hlog(1,[1/u*mV2, 2
*mV2/(r+mh2), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2),
2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[2*mV2/(r+mh2), mV2/(s+t), 2*mV2/(s+t)/(rst+1)]
)+2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(-
mh2+mV2)/mh2, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(r+mh2), 
mV2/(s+t), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(r+mh2), 2*mV2/
(s+t)/(rst+1)])+2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), 2*mV2/(s+t)/(rst+1)
])+2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s-t)/(s+t), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,
[1/mh2*mV2, 2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/u*mV2, 2*mV2/(r+
mh2), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(r+mh2), 2*mV2/(s+t)/(
rst+1)])-2*Hlog(1,[2*mV2/(r+mh2), mV2/(s+t), 2*mV2/(r+mh2)])+2*Hlog(1,[-(-u+
mV2)/u, mV2/(s+t), 2*mV2/(r+mh2)])+2*Hlog(1,[1/mh2*mV2, mV2/(s+t), 2*mV2/(r+
mh2)])-2*Hlog(1,[-(-u+mV2)/u, u/mh2, 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(r+mh2),
u/mh2, 2*mV2/(r+mh2)])+(-ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)-ln(1/2*(rst*s+
rst*t+2*mV2-s-t)/mV2))*ln(mV2/(s+t))^2+(-(2*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/
mV2)+2*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2))*ln(mV2/(s+t))+2*Hlog(1,[2*mV2/(r+
mh2), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])+2*
Hlog(1,[2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/
(s+t)/(rst-1)])-2*Hlog(1,[mV2/(s+t), 2*mV2/(mh2-r)])-2*Hlog(1,[mV2/(s+t), 2*
mV2/(r+mh2)])-4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])-4*Hlog(1,[0, -2*mV2/(s+t)/(
rst-1)])+2*Hlog(1,[mV2/(s+t), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[mV2/(s+t), 2*
mV2/(s+t)/(rst+1)]))*ln((-mh2+mV2)/mV2)-(-(2*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/
mV2)+2*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2))*ln(mV2/(mV2-s-t))-2*Hlog(1,[-(mV2-
s-t)/(s+t), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(mV2-s-t)/(s+t), 2*mV2/(s+t)/(
rst+1)])+2*Hlog(1,[mV2/(s+t), 2*mV2/(mh2-r)])+2*Hlog(1,[mV2/(s+t), 2*mV2/(r+
mh2)])-2*Hlog(1,[mV2/(s+t), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[mV2/(s+t), 2*mV2/
(s+t)/(rst+1)]))*ln(-1/u*mV2)+(-ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)-ln(1/2*(
rst*s+rst*t+2*mV2-s-t)/mV2))*ln(mV2/(mV2-s-t))^2+(-1/3*Pi^2+2*Hlog(1,[-(-u+mV2
)/u, -(s+t)/u])+2*Hlog(1,[0, -(s+t)/(mV2-s-t)])-2*Hlog(1,[-(-u+mV2)/u, -(s+t)/
(mV2-s-t)])+2*Hlog(1,[0, -(mV2-s-t)/(s+t)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s
-t)/(s+t)]))*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2)+(-1/3*Pi^2+2*Hlog(1,[-(-u+mV2
)/u, -(s+t)/u])+2*Hlog(1,[0, -(s+t)/(mV2-s-t)])-2*Hlog(1,[-(-u+mV2)/u, -(s+t)/
(mV2-s-t)])+2*Hlog(1,[0, -(mV2-s-t)/(s+t)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s
-t)/(s+t)]))*ln(1/2*(-rst*s-rst*t+2*mV2-s-t)/mV2)+(-2*Hlog(1,[2*mV2/(r+mh2), 2
*mV2/(s+t)/(rst+1)])-2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[
2*mV2/(r+mh2), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(s+t)/(
rst-1)])+2*Hlog(1,[-(mV2-s-t)/(s+t), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[-(mV2-s-
t)/(s+t), 2*mV2/(s+t)/(rst+1)])+4*Hlog(1,[0, 2*mV2/(s+t)/(rst+1)])+4*Hlog(1,[0
, -2*mV2/(s+t)/(rst-1)]))*ln((-u+mV2)/mV2)+4*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(s+t)
/(rst+1)])-2*Hlog(1,[-(-u+mV2)/u, mV2/(s+t), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1
/mh2*mV2, mV2/(s+t), 2*mV2/(s+t)/(rst+1)])-4*Hlog(1,[1/u*mV2, 0, 2*mV2/(s+t)/(
rst+1)])-4*Hlog(1,[1/u*mV2, 0, -2*mV2/(s+t)/(rst-1)])+4*Hlog(1,[1/mh2*mV2, 0,
-2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(-u+mV2)/u, mV2/(s+t), -2*mV2/(s+t)/(rst-1)]
)-2*Hlog(1,[1/mh2*mV2, mV2/(s+t), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[1/u*mV2, -(
mV2-s-t)/(s+t), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s
+t), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/u*mV2, -(mV2-s-t)/(s+t), -2*mV2/(s+t)/(
rst-1)])+4*Hlog(1,[-(-mh2+mV2)/mh2, 1, -2*mV2/(s+t)/(rst-1)])-4*Hlog(1,[-(-u+
mV2)/u, 1, -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s-t)/(s+t),
-2*mV2/(s+t)/(rst-1)])+4*Hlog(1,[-(-mh2+mV2)/mh2, 1, 2*mV2/(s+t)/(rst+1)])-4*
Hlog(1,[-(-u+mV2)/u, 1, 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[2*mV2/(mh2-r), mV2/(s+
t), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), 2*mV2/(s+t)/(
rst+1)])+2*Hlog(1,[-(-u+mV2)/u, 2*mV2/(mh2-r), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1
,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(mh2-
r), mV2/(s+t), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[-(-u+mV2)/u, mV2/(s+t), 2*mV2/
(mh2-r)])+2*Hlog(1,[1/mh2*mV2, mV2/(s+t), 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(mh2
-r), mV2/(s+t), 2*mV2/(mh2-r)])-2*Hlog(1,[2*mV2/(mh2-r), mV2/(s+t), 2*mV2/(r+
mh2)])-2*Hlog(1,[2*mV2/(r+mh2), mV2/(s+t), 2*mV2/(mh2-r)])-2*Hlog(1,[-(-mh2+
mV2)/mh2, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r
), 2*mV2/(s+t)/(rst+1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 2*mV2/(s+t)/(rst+
1)])+2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s-t)/(s+t), 2*mV2/(s+t)/(rst+1)])+2*Hlog(1
,[2*mV2/(mh2-r), -(mV2-s-t)/(s+t), -2*mV2/(s+t)/(rst-1)])+2*Hlog(1,[1/u*mV2, 2
*mV2/(mh2-r), -2*mV2/(s+t)/(rst-1)])-2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), -2*
mV2/(s+t)/(rst-1)])+2*Hlog(1,[2*mV2/(mh2-r), u/mh2, 2*mV2/(mh2-r)])+2*Hlog(1,[
2*mV2/(mh2-r), u/mh2, 2*mV2/(r+mh2)])+2*Hlog(1,[2*mV2/(r+mh2), u/mh2, 2*mV2/(
mh2-r)])-2*Hlog(1,[-(-u+mV2)/u, u/mh2, 2*mV2/(mh2-r)])+(2*ln(1/2*(-rst*s-rst*t
+2*mV2-s-t)/mV2)+2*ln(1/2*(rst*s+rst*t+2*mV2-s-t)/mV2))*ln((-mh2+mV2)/mV2)*ln(
mh2/(s+t)))+(-2*mh2*mV2/s^2-5*mh2/s^2*u+mh2/s-2*mh2*t/s^2+2*mh2*t*(t+2*u)/s^3-\
7*mh2*t*u/s^3-2*mh2*mV2/s/(s+u)+3*mh2*u*(2*t+u)/s^3)*(-4*Hlog(1,[-(mV2-s)/s, s
/(s+u), 1])+4*Hlog(1,[1/u*mV2, s/(s+u), 1]))+(4*mh2/s-4*mh2*t/s^2-4*mh2*mV2/s^
2+4*mh2/s^2*u-20*mh2*t*u/s^3-8*mh2*mV2/s/(s+u)+4*mh2*mV2/s/(s+t)+8*mh2*u*(2*t+
u)/s^3)*Hlog(1,[1/t*mV2, 0, u/(t+u)])+(7*mh2/s+4*mh2*t/s^2+6*mh2*mV2/s^2+24*
mh2/s^2*u+6*mh2*t*(t+2*u)/s^3-20*mh2*t*u/s^3-16*mh2*u/(s+t)^2-32*mh2*mV2/(s+t)
^2-32*mh2*mV2/(s+u)^2+8*mh2/(s+t)+8*mh2/(s+u)+16*mh2*mV2/s/(s+u)-16/s*mV2+16*
mV2/(s+t)-16*mh2*t/(s+u)^2+16*mV2/(s+u))*Hlog(1,[0, -(-mh2+mV2)/mh2, 1])+(-2*
mh2/s+4*mh2*t/s^2+12*mh2*mV2/s^2+4*mh2*t*(t+2*u)/s^3-8*mh2*t*u/s^3-8*mh2*mV2/s
/(s+t))*Hlog(1,[1/u*mV2, 0, t/(t+u)])+(2*mh2/s-8*mh2*mV2/s^2-4*mh2*t*(t+2*u)/s
^3+8*mh2*t*u/s^3)*Hlog(1,[-(-mh2+mV2)/mh2, 1, t/(s+t)])+(4*mh2*t/s^2-6*mh2/s+
20*mh2*mV2/s^2+4*mh2*t*(t+2*u)/s^3-8*mh2*t*u/s^3)*Hlog(1,[-(-u+mV2)/u, 1, t/(s
+t)])+(-4*mh2/s+4*mh2*t/s^2-4*mh2*mV2/s^2-4*mh2/s^2*u-8*mh2*t*(t+2*u)/s^3+16*
mh2*t*u/s^3-16*mh2*mV2/(s+t)^2+4*mh2/(s+t)-4*mh2*mV2/s/(s+u)+12*mh2*mV2/s/(s+t
)-4/s*mV2+8*mV2/(s+t))*Hlog(1,[1/u*mV2, 0, (s+t)/mh2])+(-2*mh2/s+16*mh2*mV2/s^
2+4*mh2*t*(t+2*u)/s^3-4*mh2*t*u/s^3+16*mh2*mV2/(s+t)^2-4*mh2/(s+t)-8*mh2*mV2/s
/(s+u)-4*mh2*u*(2*t+u)/s^3)*Hlog(1,[-(-u+mV2)/u, 0, 1])+(4*mh2/s+4*mh2/s^2*u+
12*mh2*t*(t+2*u)/s^3-12*mh2*t*u/s^3+16*mh2*mV2/(s+u)^2-8*mh2*mV2/s/(s+t)+4*mh2
*t/s^2-4*mh2*mV2/s^2-4*mh2/(s+u))*Hlog(1,[-(-t+mV2)/t, 0, 1])+(2*mh2/s-12*mh2*
mV2/s^2+4*mh2/s^2*u+4*mh2*t*(t+2*u)/s^3+8*mh2*t*u/s^3)*Hlog(1,[-(-t+mV2)/t, 1,
s/(s+u)])+(-4*mh2/s+4*mh2*mV2/s^2-4*mh2/s^2*u+20*mh2*t*u/s^3-16*mh2*mV2/(s+u)^
2+4*mh2/(s+u)+12*mh2*mV2/s/(s+u)-4*mh2*mV2/s/(s+t)-8*mh2*u*(2*t+u)/s^3-4/s*mV2
+8*mV2/(s+u))*Hlog(1,[1/t*mV2, 0, (s+u)/mh2])+(16*mh2/s^2*u+28*mh2*mV2/s^2-8*
mh2*t*(t+2*u)/s^3+16*mh2*t*u/s^3-8*mh2/s+16*mh2*t/s^2)*Hlog(1,[0, -(mV2-s)/s,
1])+(-13*mh2/s+16*mh2*t/s^2+46*mh2*mV2/s^2-8*mh2/s^2*u-2*mh2*t*(t+2*u)/s^3+16*
mh2*t*u/s^3+16*mh2*mV2/(s+t)^2-4*mh2/(s+t)-12*mh2*mV2/s/(s+u)-8*mh2*mV2/s/(s+t
)-16*mh2*u*(2*t+u)/s^3)*Hlog(1,[0, -(-u+mV2)/u, 1])+(-2*mh2/s+8*mh2*t/s^2+4*
mh2*mV2/s^2+4*mh2/s^2*u-12*mh2*t*(t+2*u)/s^3+8*mh2*t*u/s^3-8*mh2*u*(2*t+u)/s^3
)*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 1])+(-mh2/s+10*mh2*mV2/s^2-2*mh2*t*(t+2
*u)/s^3-4*mh2*t*u/s^3)*Hlog(1,[-(-mh2+mV2)/mh2, 1, s/(s+u)])+(-mh2/s+8*mh2*t/s
^2+18*mh2*mV2/s^2-12*mh2/s^2*u+14*mh2*t*(t+2*u)/s^3+20*mh2*t*u/s^3+16*mh2*mV2/
(s+u)^2-4*mh2/(s+u)-12*mh2*mV2/s/(s+u)-12*mh2*mV2/s/(s+t)-24*mh2*u*(2*t+u)/s^3
)*Hlog(1,[0, -(-t+mV2)/t, 1])+(-3*mh2/s+4*mh2*t/s^2+18*mh2*mV2/s^2+8*mh2/s^2*u
+2*mh2*t*(t+2*u)/s^3-12*mh2*t*u/s^3-8*mh2*u/(s+t)^2-16*mh2*mV2/(s+t)^2-16*mh2*
mV2/(s+u)^2+4*mh2/(s+t)+4*mh2/(s+u)-4*mh2*mV2/s/(s+u)-4*mh2*mV2/s/(s+t)-8/s*
mV2+8*mV2/(s+t)-8*mh2*t/(s+u)^2+8*mV2/(s+u))*Hlog(1,[-(-mh2+mV2)/mh2, 0, 1])+(
mh2/s+2*mh2*t/s^2-2*mh2*mV2/s^2+2*mh2*t*u/s^3)*(-ln((-t+mV2)/mV2)*ln(1/2*t*(2*
mV2-mh2-rt)/(mV2*t+s*u))^2+ln(-t/u)^2*ln((-t+mV2)/mV2)-ln((-t+mV2)/mV2)*ln(1/2
*t*(rt+2*mV2-mh2)/(mV2*t+s*u))^2+(2*Hlog(1,[0, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u
)])+2*Hlog(1,[0, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u)]))*ln((-t+mV2)/mV2)+2*Hlog(1
,[-(-mh2+mV2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1])+2*Hlog(1,[-(-mh2+mV2)
/mh2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1])-2*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u
)/(mh2*t+rt*t+2*s*u), 1])-2*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*
u), 1])+2*Hlog(1,[1/t*mV2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1])+2*Hlog(1,[1/t
*mV2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1])-2*Hlog(1,[-(-u+mV2)/u, 2*(mV2*t+s*
u)/(mh2*t+rt*t+2*s*u), 1])-2*Hlog(1,[-(-u+mV2)/u, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*
s*u), 1])-2*Hlog(1,[1/t*mV2, u/(t+u), 1])+2*Hlog(1,[-(-u+mV2)/u, u/(t+u), 1]))
+(-11/6*mh2/s+4*mh2*t/s^2+17/3*mh2*mV2/s^2-2*mh2/s^2*u-7/3*mh2*t*(t+2*u)/s^3+
26/3*mh2*t*u/s^3-8/3*mh2*mV2/(s+u)^2+4/3*mh2/(s+u)-10/3*mh2*mV2/s/(s+u)-2/3*
mh2*mV2/s/(s+t)+8/3*mh2*t^2/(s+u)^3-4*mh2*u*(2*t+u)/s^3-8/3*mh2*t/(s+u)^2)*Pi^
2*ln((-t+mV2)/mV2)+(mh2/s-4*mh2*t/s^2+6*mh2*mV2/s^2-2*mh2/s^2*u+2*mh2*t*(t+2*u
)/s^3+2*mh2*t*u/s^3-4*mh2*u/(s+t)^2+2*mh2/(s+t)-2*mh2*mV2/s/(s+u)-4*mh2*mV2/s/
(s+t)+2/s*mV2-4*mV2/(s+t)-2*mh2*u*(2*t+u)/s^3+8*mh2*u^2/(s+t)^3)*ln((-u+mV2)/
mV2)*ln(-u/(s+t))^2+(-3*mh2/s-2*mh2*t/s^2+2*mh2*mV2/s^2+8*mh2/s^2*u-4*mh2*t*(t
+2*u)/s^3-18*mh2*t*u/s^3+2*mh2/(s+u)-4*mh2*mV2/s/(s+u)+2*mh2*mV2/s/(s+t)+8*mh2
*t^2/(s+u)^3+12*mh2*u*(2*t+u)/s^3-4*mh2*t/(s+u)^2+2/s*mV2-4*mV2/(s+u))*ln(-t/(
s+u))^2*ln((-t+mV2)/mV2)+(-6*mh2/s+8*mh2*mV2/s^2-4*mh2/s^2*u+16*mh2*t*u/s^3+8*
mh2*mV2/s/(s+u)-4*mh2*mV2/s/(s+t)-8*mh2*u*(2*t+u)/s^3)*Hlog(1,[0, u/(t+u)])*ln
((-t+mV2)/mV2)+(10*mh2/s-8*mh2*mV2/s^2+4*mh2/s^2*u-32*mh2*t*u/s^3+16*mh2*mV2/(
s+u)^2-8*mh2/(s+u)-4*mh2*mV2/s/(s+u)+4*mh2*t/s^2+8*mh2*t*(t+2*u)/s^3-16*mh2*t^
2/(s+u)^3+8*mh2*u*(2*t+u)/s^3+8*mh2*t/(s+u)^2)*Hlog(1,[0, (s+u)/mh2])*ln((-t+
mV2)/mV2)+(3*mh2/s-12*mh2*t/s^2-6*mh2*mV2/s^2-16*mh2/s^2*u+6*mh2*t*(t+2*u)/s^3
-24*mh2*t*u/s^3-4*mh2*mV2/s/(s+u)+12*mh2*u*(2*t+u)/s^3+8*mh2*t/(s+u)^2)*Hlog(1
,[0, s/(s+u)])*ln((-u+mV2)/mV2)+(2*mh2/s-4*mh2*t/s^2-12*mh2*mV2/s^2-4*mh2/s^2*
u-4*mh2*t*(t+2*u)/s^3-8*mh2*t*u/s^3-8*mh2*mV2/s/(s+u)+8*mh2*mV2/s/(s+t)+4*mh2*
u*(2*t+u)/s^3)*Hlog(1,[0, t/(t+u)])*ln((-u+mV2)/mV2)-2*mh2*(2*mV2*s^2*t*u+2*
mV2*s*t^2*u+2*mV2*s*t*u^2+2*mV2*t^2*u^2+2*s^3*t^2+2*s^3*u^2+2*s^2*t^3+s^2*t^2*
u+s^2*t*u^2+2*s^2*u^3+s*t^3*u+s*t*u^3)/u/(s+u)/t/(s+t)/s^2*(-1/2*ln((mV2-s)/
mV2)^2+Hlog(1,[0, -(mV2-s)/s]))+(-19/6*mh2/s+4*mh2*t/s^2+9*mh2*mV2/s^2+2*mh2/s
^2*u-mh2*t*(t+2*u)/s^3+26/3*mh2*t*u/s^3-8/3*mh2*u/(s+t)^2-8/3*mh2*mV2/(s+t)^2+
4/3*mh2/(s+t)+2/3*mh2*mV2/s/(s+u)-8/3*mh2*mV2/s/(s+t)-16/3*mh2*u*(2*t+u)/s^3+8
/3*mh2*u^2/(s+t)^3)*Pi^2*ln((-u+mV2)/mV2)+(-2*mh2/s+4*mh2*t/s^2-4*mh2*mV2/s^2+
6*mh2/s^2*u-4*mh2*t*(t+2*u)/s^3+14*mh2*t*u/s^3+4*mh2*mV2/s/(s+u)-6*mh2*u*(2*t+
u)/s^3)*ln((-u+mV2)/mV2)*ln(-u/s)^2+(mh2/s+4/3*mh2*t/s^2-2/3*mh2*mV2/s^2+10/3*
mh2*t*u/s^3-8/3*mh2*mV2/(s+u)^2+2/3*mh2/(s+u)+2/3*mh2*mV2/s/(s+t)+4/3*mh2/s^2*
u-4/3*mh2*u/(s+t)^2-8/3*mh2*mV2/(s+t)^2+2/3*mh2/(s+t)+10/3*mh2*mV2/s/(s+u)-4/3
/s*mV2+4/3*mV2/(s+t)-2*mh2*u*(2*t+u)/s^3-4/3*mh2*t/(s+u)^2+4/3*mV2/(s+u))*Pi^2
*ln((-mh2+mV2)/mV2)+(5*mh2/s-4*mh2*t/s^2+2*mh2*mV2/s^2+12*mh2/s^2*u+2*mh2*t*(t
+2*u)/s^3-16*mh2*t*u/s^3+8*mh2*u/(s+t)^2+16*mh2*mV2/(s+t)^2-8*mh2/(s+t)+8*mh2*
mV2/s/(s+u)-4*mh2*mV2/s/(s+t)+4*mh2*u*(2*t+u)/s^3-16*mh2*u^2/(s+t)^3)*Hlog(1,[
0, (s+t)/mh2])*ln((-u+mV2)/mV2)+(5*mh2/s-10*mh2*mV2/s^2-4*mh2*t/s^2-4*mh2/s^2*
u+2*mh2*t*(t+2*u)/s^3-4*mh2*t*u/s^3+8*mh2*u/(s+t)^2)*Hlog(1,[(t+u)/mh2, t/(s+t
)])*ln((mV2-s)/mV2)+(2*mh2*t/s^2-4*mh2*t*(t+2*u)/s^3)*(2*Hlog(1,[0, -(mV2-s)/s
])-ln((mV2-s)/mV2)^2)*ln(-1/t*mV2)+(-6*mh2/s+12*mh2*t/s^2+12*mh2*mV2/s^2-4*mh2
*t*u/s^3-16*mh2*mV2/(s+u)^2+4*mh2/(s+u)-4*mh2*mV2/s/(s+t)-8*mh2*t/(s+u)^2-4/s*
mV2+8*mV2/(s+u))*ln(1/2*(r+2*mV2-mh2)/mV2)^2*ln(-1/t*mV2)+(-4*mh2/s+16*mh2*mV2
/s^2+4*mh2*t/s^2-4*mh2*mV2/s/(s+u)+24*mh2*t*u/s^3-8*mh2*u/(s+t)^2-16*mh2*mV2/(
s+t)^2+4*mh2/(s+t)-4/s*mV2+8*mV2/(s+t)-12*mh2*u*(2*t+u)/s^3)*ln(1/2*(r+2*mV2-
mh2)/mV2)^2*ln(-1/u*mV2)+(2*mh2/s-4*mh2*t/s^2-4*mh2*mV2/s^2+8*mh2/s^2*u+4*mh2*
t*(t+2*u)/s^3-32*mh2*t*u/s^3+12*mh2*u*(2*t+u)/s^3)*(Hlog(1,[0, 2*mV2/(mh2-r)])
+Hlog(1,[0, 2*mV2/(r+mh2)]))*ln(-1/u*mV2)+(-mh2/s+2*mh2*t/s^2+2*mh2*mV2/s^2+2*
mh2/s^2*u-2*mh2*t*(t+2*u)/s^3+4*mh2*t*u/s^3-4*mh2*u*(2*t+u)/s^3)*(2*Hlog(1,[0,
-(mV2-s)/s])-ln((mV2-s)/mV2)^2)*ln(-1/u*mV2)+(-8*mh2*t/s^2+4*mh2*t*(t+2*u)/s^3
+6*mh2/s-16*mh2*mV2/s^2-8*mh2*t*u/s^3)*Hlog(1,[0, (t+u)/mh2])*ln((mV2-s)/mV2)-\
2*mh2*(2*mV2*s^5*u+2*mV2*s^4*t*u-2*mV2*s^4*u^2+22*mV2*s^3*t*u^2-6*mV2*s^3*u^3+
24*mV2*s^2*t^2*u^2+18*mV2*s^2*t*u^3-2*mV2*s^2*u^4+24*mV2*s*t^2*u^3+6*mV2*s*t*u
^4+8*mV2*t^2*u^4+2*s^6*t+2*s^5*t^2+4*s^5*t*u+s^4*t^2*u+6*s^4*t*u^2-3*s^3*t^3*u
-2*s^3*t^2*u^2+2*s^3*t*u^3-9*s^2*t^3*u^2-4*s^2*t^2*u^3-4*s^2*t*u^4-9*s*t^3*u^3
-4*s*t^2*u^4-2*s*t*u^5-3*t^3*u^4-t^2*u^5)/(s+t)/s^3/(s+u)^3/u*(-Hlog(1,[0, 1/t
*mV2])+Hlog(1,[0, 1/u*mV2])-1/2*ln((-u+mV2)/mV2)^2+Hlog(1,[0, -(-u+mV2)/u])-ln
(1/2*(r+2*mV2-mh2)/mV2)^2-Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])-Hlog(1,[2*mV2
/(r+mh2), 2*mV2/(mh2-r)]))-2*mh2*(2*mV2*s^5*t-2*mV2*s^4*t^2+2*mV2*s^4*t*u-6*
mV2*s^3*t^3+22*mV2*s^3*t^2*u-2*mV2*s^2*t^4+18*mV2*s^2*t^3*u+24*mV2*s^2*t^2*u^2
+6*mV2*s*t^4*u+24*mV2*s*t^3*u^2+8*mV2*t^4*u^2+2*s^6*u+4*s^5*t*u+2*s^5*u^2+6*s^
4*t^2*u+s^4*t*u^2+2*s^3*t^3*u-2*s^3*t^2*u^2-3*s^3*t*u^3-4*s^2*t^4*u-4*s^2*t^3*
u^2-9*s^2*t^2*u^3-2*s*t^5*u-4*s*t^4*u^2-9*s*t^3*u^3-t^5*u^2-3*t^4*u^3)/(s+u)/s
^3/(s+t)^3/t*(-1/2*ln((-u+mV2)/mV2)^2+Hlog(1,[0, -(-u+mV2)/u])-ln(1/2*(r+2*mV2
-mh2)/mV2)^2-Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])-Hlog(1,[2*mV2/(r+mh2), 2*
mV2/(mh2-r)]))+(-8*Hlog(1,[0, 0, -(mV2-s)/s])*ln(-1/u*mV2)-8*Hlog(1,[0, -(mV2-
s)/s, 1])*ln(-1/u*mV2)+8*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(-1/u*mV2)-4*Hlog(1,
[0, -(-u+mV2)/u])*ln(-u/s)^2+8*Hlog(1,[0, s/(s+u)])*Hlog(1,[0, -(-u+mV2)/u])-4
/3*Pi^2*Hlog(1,[0, -(-u+mV2)/u])-8*Hlog(1,[0, 0, -(mV2-s)/s])*ln(-1/t*mV2)-8*
Hlog(1,[0, -(mV2-s)/s, 1])*ln(-1/t*mV2)+8*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(-1
/t*mV2)+8*Hlog(1,[0, -(-t+mV2)/t])*Hlog(1,[0, s/(s+t)])-4/3*Pi^2*Hlog(1,[0, -(
-t+mV2)/t])-8*Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), s/(s+t), 1])+8*Hlog(1,[1/t*mV2,
0, 2*mV2/(r+mh2), 1])-8*Hlog(1,[2*mV2/(r+mh2), 0, s/(s+t), 1])-8*Hlog(1,[1/t*
mV2, s/(s+t), 2*mV2/(r+mh2), 1])+8*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+t),
1])-8*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, s/(s+u), 1])-8*Hlog(1,[2*mV2/(r+mh2),
(s+u)/mh2, s/(s+t), 1])+8*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u), 1])+8*
Hlog(1,[1/t*mV2, 2*mV2/(r+mh2), s/mh2, 1])+8*Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*
mV2/(r+mh2), 1])+8*Hlog(1,[2*mV2/(r+mh2), (s+t)/mh2, s/mh2, 1])+8*Hlog(1,[-(
mV2-s)/s, s/(s+t), 2*mV2/(r+mh2), 1])-16*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/
mh2, 1])-16*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1])+16*Hlog(1,[-(-mh2+
mV2)/mh2, 2*mV2/(r+mh2), s/mh2, 1])+16*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*
mV2/(r+mh2), 1])+8*Hlog(1,[2*mV2/(r+mh2), 1, s/(s+t), 1])+8*Hlog(1,[2*mV2/(r+
mh2), s/mh2, s/(s+t), 1])+8*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, s/mh2, 1])+8*
Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2), 1])-8*Hlog(1,[1/u*mV2, 2*mV2/(r+
mh2), s/(s+u), 1])-8*Hlog(1,[1/u*mV2, s/(s+u), 2*mV2/(r+mh2), 1])-32*Hlog(1,[2
*mV2/(r+mh2), s/mh2, s/mh2, 1])+16*Hlog(1,[2*mV2/(r+mh2), 0, 1, 1])-16*Hlog(1,
[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 0, 1])+16*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2, 1]
)+8*Hlog(1,[1/u*mV2, 0, 2*mV2/(r+mh2), 1])-16*Hlog(1,[2*mV2/(r+mh2), 1, 0, 1])
+16*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 1, 1])-16*Hlog(1,[2*mV2/(r+mh2), 0, 2*
mV2/(r+mh2), 1])+16*Hlog(1,[2*mV2/(r+mh2), 0, 0, 1])+8*Hlog(1,[1/u*mV2, 2*mV2/
(r+mh2), s/mh2, 1])+8*Hlog(1,[1/u*mV2, -(mV2-s)/s, 2*mV2/(r+mh2), 1])-8*Hlog(1
,[2*mV2/(r+mh2), 0, s/(s+u), 1])+8*Hlog(1,[2*mV2/(r+mh2), 1, s/(s+u), 1])+8*
Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(s+u), 1])-16*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/
s, 2*mV2/(r+mh2), 1])+16*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, s/mh2, 1])-16*Hlog
(1,[2*mV2/(r+mh2), s/mh2, 1, 1])+16*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2
), 1])-4*Hlog(1,[0, -(-t+mV2)/t])*ln(-s/t)^2+2*ln((-t+mV2)/mV2)^2*ln(-s/t)^2+4
/3*Pi^2*ln((-t+mV2)/mV2)*ln(-s/t)+4/3*ln((-t+mV2)/mV2)*ln(-s/t)^3-8*Hlog(1,[2*
mV2/(mh2-r), s/mh2, 1])*ln(-1/u*mV2)-8*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*
ln(-1/u*mV2)+8*(Hlog(1,[2*mV2/(mh2-r), 0, 1])+Hlog(1,[2*mV2/(r+mh2), 0, 1]))*
ln(-1/u*mV2)-8*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln(-1/t*mV2)-8*Hlog(1,[-(mV2-
s)/s, 2*mV2/(mh2-r), 1])*ln(-1/t*mV2)+8*(Hlog(1,[2*mV2/(mh2-r), 0, 1])+Hlog(1,
[2*mV2/(r+mh2), 0, 1]))*ln(-1/t*mV2)-8*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln((-
u+mV2)/mV2)-8*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*ln((-u+mV2)/mV2)+8*Hlog(1
,[s/(s+t), 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[2*mV2/(mh2-r), s/(s+t
), 1])*ln((-t+mV2)/mV2)-8*(Hlog(1,[0, 2*mV2/(mh2-r), 1])+Hlog(1,[0, 2*mV2/(r+
mh2), 1]))*ln((-u+mV2)/mV2)-8*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)+8
*Hlog(1,[2*mV2/(mh2-r), s/(s+u), 1])*ln((-u+mV2)/mV2)+8*Hlog(1,[s/(s+u), 2*mV2
/(mh2-r), 1])*ln((-u+mV2)/mV2)-8*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln((-t+mV2)
/mV2)-8*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*ln((-t+mV2)/mV2)-8*Hlog(1,[2*
mV2/(r+mh2), s/mh2, 1])*ln(-1/u*mV2)-8*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*
ln(-1/u*mV2)-8*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln(-1/t*mV2)-8*Hlog(1,[-(mV2-
s)/s, 2*mV2/(r+mh2), 1])*ln(-1/t*mV2)-8*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln((
-u+mV2)/mV2)-8*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln((-u+mV2)/mV2)+8*Hlog(
1,[s/(s+t), 2*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[2*mV2/(r+mh2), s/(s+
t), 1])*ln((-t+mV2)/mV2)-8*Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)+8*
Hlog(1,[2*mV2/(r+mh2), s/(s+u), 1])*ln((-u+mV2)/mV2)+8*Hlog(1,[s/(s+u), 2*mV2/
(r+mh2), 1])*ln((-u+mV2)/mV2)-8*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln((-t+mV2)/
mV2)-8*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln((-t+mV2)/mV2)-8*Hlog(1,[0, 0,
-(mV2-s)/s])*ln((-u+mV2)/mV2)-8*Hlog(1,[0, -(mV2-s)/s, 1])*ln((-u+mV2)/mV2)+8*
Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln((-u+mV2)/mV2)-8*Hlog(1,[(s+t)/mh2, s/(s+u),
1])*ln((-u+mV2)/mV2)+8*Hlog(1,[0, 0, s/(s+t)])*ln((-t+mV2)/mV2)-4/3*ln(-u/s)^3
*ln((-u+mV2)/mV2)+2/3*Pi^2*ln((-t+mV2)/mV2)^2+2*ln(-u/s)^2*ln((-u+mV2)/mV2)^2+
2/3*Pi^2*ln((-u+mV2)/mV2)^2-4/3*ln((mV2-s)/mV2)^3*ln(-1/t*mV2)-4/3*ln((mV2-s)/
mV2)^3*ln((-t+mV2)/mV2)+8*Hlog(1,[0, s/mh2, 1])*ln((-t+mV2)/mV2)-4/3*ln(-1/u*
mV2)*ln((mV2-s)/mV2)^3-4/3*ln((mV2-s)/mV2)^3*ln((-u+mV2)/mV2)+8*Hlog(1,[0, s/
mh2, 1])*ln((-u+mV2)/mV2)-8*Hlog(1,[s/(s+u), s/mh2, 1])*ln((-u+mV2)/mV2)-4*
Hlog(1,[0, s/(s+u)])*ln((-u+mV2)/mV2)^2-8*Hlog(1,[(s+u)/mh2, s/(s+t), 1])*ln((
-t+mV2)/mV2)+8*Hlog(1,[(s+t)/mh2, s/mh2, 1])*ln((-u+mV2)/mV2)+8*Hlog(1,[(s+u)/
mh2, s/mh2, 1])*ln((-t+mV2)/mV2)+8*Hlog(1,[0, 0, s/(s+u)])*ln((-u+mV2)/mV2)-8*
Hlog(1,[0, 0, -(mV2-s)/s])*ln((-t+mV2)/mV2)-8*Hlog(1,[0, -(mV2-s)/s, 1])*ln((-
t+mV2)/mV2)+8*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln((-t+mV2)/mV2)-8*Hlog(1,[s/(s+t
), s/mh2, 1])*ln((-t+mV2)/mV2)-4*Hlog(1,[0, s/(s+t)])*ln((-t+mV2)/mV2)^2-8*
Hlog(1,[1/t*mV2, 0, 0, 1])-8*Hlog(1,[1/t*mV2, 0, 1, 1])-8*Hlog(1,[1/t*mV2, 0,
s/mh2, 1])-8*Hlog(1,[1/u*mV2, 0, 0, 1])-8*Hlog(1,[1/u*mV2, 0, s/mh2, 1])-8*
Hlog(1,[1/u*mV2, 0, 1, 1])-4/3*Pi^2*ln(-u/s)*ln((-u+mV2)/mV2)-4/3*Pi^2*ln((mV2
-s)/mV2)*ln((-u+mV2)/mV2)-4/3*Pi^2*ln((mV2-s)/mV2)*ln((-t+mV2)/mV2)-4/3*Pi^2*
ln(-1/u*mV2)*ln((mV2-s)/mV2)-4/3*Pi^2*ln((mV2-s)/mV2)*ln(-1/t*mV2)-8*Hlog(1,[-
(mV2-s)/s, 1, s/(s+u), 1])+8*Hlog(1,[1/u*mV2, -(mV2-s)/s, 2*mV2/(mh2-r), 1])-8
*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u), 1])+8*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u), 1
])+8*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+u), 1])+16*Hlog(1,[2*mV2/(r+mh2), s/
mh2, 2*mV2/(mh2-r), 1])+16*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1, 1])+16*Hlog(1
,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1])-16*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, 1]
)+16*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1])+16*Hlog(1,[2*mV2/(mh2-r)
, s/mh2, 2*mV2/(r+mh2), 1])-32*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2, 1])-16*
Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1])-16*Hlog(1,[2*mV2/(mh2-r), 0, 2*
mV2/(r+mh2), 1])-16*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(mh2-r), 1])+16*Hlog(1,[2*
mV2/(mh2-r), 0, 0, 1])+8*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), s/mh2, 1])-8*Hlog(1,[
1/u*mV2, 2*mV2/(mh2-r), s/(s+u), 1])-8*Hlog(1,[1/u*mV2, s/(s+u), 2*mV2/(mh2-r)
, 1])-16*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r), 0, 1])-16*Hlog(1,[2*mV2/(r+
mh2), -(mV2-s)/s, 2*mV2/(mh2-r), 1])+8*Hlog(1,[1/u*mV2, 0, 2*mV2/(mh2-r), 1])-\
16*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])+16*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(mh2-r),
s/mh2, 1])+16*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(mh2-r), 1])+16*Hlog(
1,[2*mV2/(mh2-r), 0, s/mh2, 1])-16*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(
mh2-r), 1])-16*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(r+mh2), 1])+8*Hlog(1,
[2*mV2/(mh2-r), (s+u)/mh2, s/mh2, 1])-16*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/
mh2, 1])+8*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1])+8*Hlog(1,[1/t*mV2,
-(mV2-s)/s, 2*mV2/(mh2-r), 1])-8*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+t), 1])+8*Hlog
(1,[2*mV2/(mh2-r), (s+t)/mh2, s/mh2, 1])+8*Hlog(1,[-(mV2-s)/s, s/(s+t), 2*mV2/
(mh2-r), 1])-8*Hlog(1,[1/t*mV2, 2*mV2/(mh2-r), s/(s+t), 1])+16*Hlog(1,[2*mV2/(
mh2-r), 0, 1, 1])-16*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1])+8*Hlog(1,[1
/t*mV2, 2*mV2/(mh2-r), s/mh2, 1])+8*Hlog(1,[1/t*mV2, 0, 2*mV2/(mh2-r), 1])+8*
Hlog(1,[2*mV2/(mh2-r), 1, s/(s+t), 1])+8*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+t)
, 1])-8*Hlog(1,[1/t*mV2, s/(s+t), 2*mV2/(mh2-r), 1])+8*Hlog(1,[-(mV2-s)/s, 2*
mV2/(mh2-r), s/(s+t), 1])-8*Hlog(1,[2*mV2/(mh2-r), (s+t)/mh2, s/(s+u), 1])-8*
Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, s/(s+t), 1])+8*Hlog(1,[-(mV2-s)/s, 2*mV2/(
mh2-r), s/(s+u), 1])+8*Hlog(1,[1/u*mV2, 0, s/(s+u), 1])-8*Hlog(1,[1/u*mV2, -(
mV2-s)/s, 1, 1])-8*Hlog(1,[1/u*mV2, -(mV2-s)/s, s/mh2, 1])+8*Hlog(1,[1/u*mV2,
s/(s+u), s/mh2, 1])+16*Hlog(1,[-(mV2-s)/s, 1, s/mh2, 1])-8*Hlog(1,[-(mV2-s)/s,
s/(s+u), 1, 1])+8*Hlog(1,[1/u*mV2, s/(s+u), 1, 1])-8*Hlog(1,[-(mV2-s)/s, s/mh2
, s/(s+u), 1])-8*Hlog(1,[-(mV2-s)/s, s/(s+u), s/mh2, 1])+16*Hlog(1,[-(-mh2+mV2
)/mh2, 1, 0, 1])-16*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 1, 1])+16*Hlog(1,[-(
mV2-s)/s, s/mh2, 1, 1])+32*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, 1])-16*Hlog(1,[-(
-mh2+mV2)/mh2, 1, s/mh2, 1])-16*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, s/mh2, 1]
)-8*Hlog(1,[-(mV2-s)/s, 1, s/(s+t), 1])+8*Hlog(1,[1/t*mV2, s/(s+t), 1, 1])-8*
Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+t), 1])-8*Hlog(1,[-(mV2-s)/s, s/(s+t), s/mh2,
1])+8*Hlog(1,[1/t*mV2, 0, s/(s+t), 1])-8*Hlog(1,[1/u*mV2, (s+t)/mh2, s/mh2, 1]
)-8*Hlog(1,[1/t*mV2, (s+u)/mh2, s/mh2, 1])+8*Hlog(1,[1/u*mV2, (s+t)/mh2, s/(s+
u), 1])-8*Hlog(1,[1/t*mV2, -(mV2-s)/s, 1, 1])-8*Hlog(1,[1/t*mV2, -(mV2-s)/s, s
/mh2, 1])+8*Hlog(1,[1/t*mV2, s/(s+t), s/mh2, 1])-8*Hlog(1,[-(mV2-s)/s, s/(s+t)
, 1, 1])+8*Hlog(1,[1/t*mV2, (s+u)/mh2, s/(s+t), 1]))*mh2*t*u/s^3+r*t*u/s^3*((4
*Hlog(1,[s/(s+t), 2*mV2/(mh2-r)])-4*Hlog(1,[s/(s+t), 2*mV2/(r+mh2)]))*ln((-t+
mV2)/mV2)+(4*Hlog(1,[s/(s+u), 2*mV2/(mh2-r)])-4*Hlog(1,[s/(s+u), 2*mV2/(r+mh2)
]))*ln((-u+mV2)/mV2)+4*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r)])-4*Hlog(1,[
-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2)])-4*Hlog(1,[1/u*mV2, s/(s+u), 2*mV2/(mh2-r)
])+4*Hlog(1,[1/u*mV2, s/(s+u), 2*mV2/(r+mh2)])+4*Hlog(1,[-(mV2-s)/s, s/(s+t),
2*mV2/(mh2-r)])-4*Hlog(1,[-(mV2-s)/s, s/(s+t), 2*mV2/(r+mh2)])-4*Hlog(1,[1/t*
mV2, s/(s+t), 2*mV2/(mh2-r)])+4*Hlog(1,[1/t*mV2, s/(s+t), 2*mV2/(r+mh2)]))+r*(
2*mV2*mh2+2*mh2^2-4*mh2*s+s^2)/s^3*(-(2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])-2*
Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)]))*ln(-1/t*mV2)-(2*Hlog(1,[-(mV2-s)/s, 2*mV2
/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)]))*ln(-1/u*mV2)+(-2*Hlog(1,[-(
mV2-s)/s, 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)]))*ln((-t+mV2)/
mV2)+(-2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+
mh2)]))*ln((-u+mV2)/mV2)+2*Hlog(1,[1/u*mV2, -(mV2-s)/s, 2*mV2/(mh2-r)])-2*Hlog
(1,[1/u*mV2, -(mV2-s)/s, 2*mV2/(r+mh2)])+4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s
, 2*mV2/(mh2-r)])-4*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(r+mh2)])-4*
Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(mh2-r), -(
mV2-s)/s, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])-4*
Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(r+mh2)])-4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s
)/s, 2*mV2/(mh2-r)])+4*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2)])+4*
Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(r+mh2), s/mh2,
2*mV2/(r+mh2)])-4*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])+4*Hlog(1,[-(mV2-s
)/s, s/mh2, 2*mV2/(r+mh2)])+2*Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*mV2/(mh2-r)])-2*
Hlog(1,[1/t*mV2, -(mV2-s)/s, 2*mV2/(r+mh2)]))-r*(2*mV2*s+2*mV2*t+2*mV2*u-s^2-2
*s*u+2*t^2-u^2)/(s+u)^3*((4*Hlog(1,[(s+u)/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[(s+u)
/mh2, 2*mV2/(r+mh2)]))*ln((-t+mV2)/mV2)+4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 2*
mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 2*mV2/(r+mh2)])+4*Hlog(1,[2*
mV2/(r+mh2), (s+u)/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(r+mh2), (s+u)/mh2, 2*
mV2/(r+mh2)])-4*Hlog(1,[1/t*mV2, (s+u)/mh2, 2*mV2/(mh2-r)])+4*Hlog(1,[1/t*mV2,
(s+u)/mh2, 2*mV2/(r+mh2)]))-(2*mV2*s+2*mV2*t+2*mV2*u-s^2-2*s*t-t^2+2*u^2)*r/(s
+t)^3*(4*Hlog(1,[2*mV2/(mh2-r), u/mh2, 2*mV2/(mh2-r)])-4*Hlog(1,[2*mV2/(mh2-r)
, u/mh2, 2*mV2/(r+mh2)])+4*Hlog(1,[2*mV2/(r+mh2), u/mh2, 2*mV2/(mh2-r)])-4*
Hlog(1,[2*mV2/(r+mh2), u/mh2, 2*mV2/(r+mh2)])-4*Hlog(1,[-(-u+mV2)/u, u/mh2, 2*
mV2/(mh2-r)])+4*Hlog(1,[-(-u+mV2)/u, u/mh2, 2*mV2/(r+mh2)])+4*Hlog(1,[-(-u+mV2
)/u, 1, 2*mV2/(mh2-r)])-4*Hlog(1,[-(-u+mV2)/u, 1, 2*mV2/(r+mh2)])+8*Hlog(1,[0,
0, 2*mV2/(mh2-r)])-8*Hlog(1,[0, 0, 2*mV2/(r+mh2)])-4*Hlog(1,[0, 1, 2*mV2/(mh2-
r)])+4*Hlog(1,[0, 1, 2*mV2/(r+mh2)])+4*Hlog(1,[0, 2*mV2/(mh2-r), 1])-4*Hlog(1,
[0, 2*mV2/(r+mh2), 1])+4*Hlog(1,[2*mV2/(mh2-r), 0, 1])+4*Hlog(1,[2*mV2/(mh2-r)
, 1, 2*mV2/(r+mh2)])-4*Hlog(1,[2*mV2/(r+mh2), 0, 1])-4*Hlog(1,[2*mV2/(r+mh2),
1, 2*mV2/(mh2-r)])-4/3*ln(1/2*(r+2*mV2-mh2)/mV2)^3-4/3*Pi^2*ln(1/2*(r+2*mV2-
mh2)/mV2));


==> anc/amplitudes/ppp.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(((mV2 - s)*(-4*Log[(mV2 - s)/mV2] + 4*Log[(mV2 - u)/mV2]))/(s + t + u)) - 
 ((mV2 - t)*(-4*Log[(mV2 - t)/mV2] + 4*Log[(mV2 - u)/mV2]))/(s + t + u) + 
 ((mV2*s + t*u)*(-16*G[0, R1E, 1] - 4*G[0, mV2/s, 1] + 4*G[0, mV2/t, 1] + 
    4*G[0, mV2/u, 1] + 4*G[mV2/s, R4x123E, 1] - 4*G[mV2/s, t/(s + t), 1] - 
    4*G[mV2/s, u/(s + u), 1] - 4*G[-((mV2 - t)/t), R4x123E, 1] + 
    4*G[-((mV2 - t)/t), t/(s + t), 1] - 4*G[-((mV2 - u)/u), R4x123E, 1] + 
    4*G[-((mV2 - u)/u), u/(s + u), 1] - 8*G[-((mV2 - s - t - u)/(s + t + u)), 
      R1E, 1] + 4*G[-((mV2 - s - t - u)/(s + t + u)), R4x123E, 1] - 
    4*G[R4x123E, 1]*Log[(mV2 - s)/mV2] + 4*Log[(mV2 - s)/mV2]*Log[-(s/t)] + 
    4*Log[(mV2 - s)/mV2]*Log[-(s/u)]))/(s*(s + t + u)) + 
 ((s*t + mV2*u)*(-16*G[0, R1E, 1] + 4*G[0, mV2/s, 1] + 4*G[0, mV2/t, 1] - 
    4*G[0, mV2/u, 1] + 4*G[mV2/s, R3E, 1] - 4*G[mV2/s, u/(s + u), 1] + 
    4*G[mV2/t, R3E, 1] - 4*G[mV2/t, u/(t + u), 1] - 
    4*G[-((mV2 - u)/u), R3E, 1] + 4*G[-((mV2 - u)/u), u/(s + u), 1] + 
    4*G[-((mV2 - u)/u), u/(t + u), 1] + 4*G[mV2/(s + t + u), R1E, 1] - 
    4*G[mV2/(s + t + u), R3E, 1] - 4*G[-((mV2 - s - t - u)/(s + t + u)), R1E, 
      1] - 4*G[R3E, 1]*Log[(mV2 - s)/mV2] - 4*G[R3E, 1]*Log[(mV2 - t)/mV2] + 
    4*G[R3E, 1]*Log[(mV2 - s - t - u)/mV2] + 4*Log[(mV2 - s)/mV2]*
     Log[-(s/u)] + 4*Log[(mV2 - t)/mV2]*Log[-(t/u)]))/(u*(s + t + u)) + 
 (r*((-4*mV2*G[R1O, 1])/(s + t + u) - 
    (mV2*(2*mV2 - s - t - u)*((2*Pi^2*G[R1O, 1])/3 - 
       2*G[R1O, 1]*G[0, -(s/(mV2 - s)), 1] - 2*G[R1O, 1]*
        G[0, -((t + u)/(mV2 - t - u)), 1] + 2*G[R1O, 1]*
        G[-((mV2 - s)/s), -((t + u)/(mV2 - t - u)), 1] - 
       2*G[R1O, 1]*G[-((mV2 - s)/s), -((s*t + mV2*u)/(s*(mV2 - t))), 1] + 
       2*G[mV2/s, 0, R1O, 1] - 2*G[mV2/s, R3E, R1O, 1] + 
       2*G[mV2/s, R4x123E, R1O, 1] - 2*G[mV2/s, t/(s + t), R1O, 1] + 
       2*G[-((mV2 - s)/s), 1, R1O, 1] - 2*G[-((mV2 - s)/s), R4E, R1O, 1] + 
       2*G[-((mV2 - s)/s), s/(s + t), R1O, 1] + 2*G[mV2/t, 0, R1O, 1] - 
       2*G[mV2/t, R3E, R1O, 1] + 2*G[mV2/t, R4E, R1O, 1] - 
       2*G[mV2/t, s/(s + t), R1O, 1] + 2*G[-((mV2 - t)/t), 1, R1O, 1] - 
       2*G[-((mV2 - t)/t), R4x123E, R1O, 1] + 
       2*G[-((mV2 - t)/t), t/(s + t), R1O, 1] + 
       4*G[-((mV2 - u)/u), 1, R1O, 1] + 2*G[-((mV2 - u)/u), R3E, R1O, 1] - 
       2*G[-((mV2 - u)/u), R4E, R1O, 1] - 2*G[-((mV2 - u)/u), R4x123E, R1O, 
         1] - 4*G[mV2/(s + t + u), 0, R1O, 1] + 
       2*G[mV2/(s + t + u), R3E, R1O, 1] - 
       8*G[-((mV2 - s - t - u)/(s + t + u)), 1, R1O, 1] + 
       2*G[-((mV2 - s - t - u)/(s + t + u)), R4E, R1O, 1] + 
       2*G[-((mV2 - s - t - u)/(s + t + u)), R4x123E, R1O, 1] - 
       2*G[0, R1O, 1]*Log[(mV2 - s)/mV2] + 2*G[R3E, R1O, 1]*
        Log[(mV2 - s)/mV2] - 2*G[R4x123E, R1O, 1]*Log[(mV2 - s)/mV2] + 
       2*G[t/(s + t), R1O, 1]*Log[(mV2 - s)/mV2] + 
       2*G[R1O, 1]*Log[(mV2 - s)/mV2]*Log[mV2/s] + G[R1O, 1]*Log[mV2/s]^2 - 
       2*G[0, R1O, 1]*Log[(mV2 - t)/mV2] + 2*G[R3E, R1O, 1]*
        Log[(mV2 - t)/mV2] - 2*G[R4E, R1O, 1]*Log[(mV2 - t)/mV2] + 
       2*G[s/(s + t), R1O, 1]*Log[(mV2 - t)/mV2] + 4*G[0, R1O, 1]*
        Log[(mV2 - s - t - u)/mV2] - 2*G[R3E, R1O, 1]*
        Log[(mV2 - s - t - u)/mV2] + 2*G[R1O, 1]*Log[(mV2 - s - t - u)/mV2]*
        Log[mV2/(t + u)] + G[R1O, 1]*Log[mV2/(t + u)]^2 + 
       2*G[R1O, 1]*Log[(mV2 - t)/mV2]*Log[(mV2*(s + u))/(s*t + mV2*u)] - 
       2*G[R1O, 1]*Log[(mV2 - s - t - u)/mV2]*
        Log[(mV2*(s + u))/(s*t + mV2*u)]))/(s + t + u)^2))/mV2 + 
 ((mV2*t + s*u)*(-12*G[0, R1E, 1] + 4*G[0, mV2/s, 1] + 8*G[0, mV2/u, 1] + 
    4*G[R1E, -((mV2 - s)/s), 1] + 4*G[R1E, (t + u)/(s + t + u), 1] - 
    4*G[mV2/s, (t + u)/(s + t + u), 1] - 
    4*G[-((mV2 - u)/u), (mV2*t + s*u)/(mV2*s + mV2*t + s*u), 1] - 
    4*G[-((mV2 - s - t - u)/(s + t + u)), R1E, 1] - 
    4*G[-((mV2 - s - t - u)/(s + t + u)), (t + u)/(s + t + u), 1] + 
    4*G[-((mV2 - s - t - u)/(s + t + u)), (mV2*t + s*u)/
       (mV2*s + mV2*t + s*u), 1] + 4*Log[(mV2 - s)/mV2]*
     Log[-((mV2*s)/(mV2*t + s*u))]))/(t*(s + t + u)) + 
 (2*(-24 - 24*G[0, 0, R1E, 1] - 6*G[0, 0, -((mV2 - s)/s), 1] - 
    12*G[0, 0, -(s/(mV2 - s)), 1] - 6*G[0, 0, -((mV2 - t)/t), 1] - 
    12*G[0, 0, -((mV2 - u)/u), 1] - 12*G[0, 0, -((t + u)/(mV2 - t - u)), 1] + 
    48*G[0, 0, -((mV2 - s - t - u)/(s + t + u)), 1] - 24*G[0, R1E, 1, 1] - 
    12*G[0, -((mV2 - s)/s), 1, 1] - 6*G[0, -((mV2 - s)/s), -((t + u)/s), 1] + 
    6*G[0, -((mV2 - s)/s), -((t + u)/(mV2 - t - u)), 1] - 
    6*G[0, -(s/(mV2 - s)), 1, 1] - 6*G[0, -((mV2 - t)/t), 1, 1] - 
    12*G[0, -((mV2 - u)/u), 1, 1] - 6*G[0, -((t + u)/(mV2 - t - u)), 1, 1] + 
    48*G[0, -((mV2 - s - t - u)/(s + t + u)), 1, 1] - 24*G[R1E, 0, 1, 1] + 
    6*G[R1E, 0, t/(s + t), 1] - 6*G[R1E, 1, t/(s + t), 1] + 
    6*G[R1E, s/(s + t + u), 1, 1] + 6*G[R1E, t/(s + t + u), 1, 1] - 
    6*G[R1E, t/(s + t + u), t/(s + t), 1] + 12*G[R1E, u/(s + t + u), 1, 1] - 
    12*G[R1E, (s + u)/(s + t + u), 1, 1] - 
    12*G[R1E, (t + u)/(s + t + u), 1, 1] + 
    6*G[R1E, (t + u)/(s + t + u), t/(s + t), 1] + 12*G[mV2/s, 0, 1, 1] - 
    3*G[mV2/s, 0, R1E, 1] - 6*G[mV2/s, 0, t/(s + t), 1] - 
    12*G[mV2/s, R1E, 1, 1] + 6*G[mV2/s, R1E, t/(s + t), 1] + 
    3*G[mV2/s, R3E, R1E, 1] + 12*G[mV2/s, R4x123E, 1, 1] - 
    3*G[mV2/s, R4x123E, R1E, 1] - 12*G[mV2/s, t/(s + t), 1, 1] + 
    3*G[mV2/s, t/(s + t), R1E, 1] - 12*G[mV2/s, u/(s + u), 1, 1] + 
    12*G[mV2/s, (t + u)/(s + t + u), 1, 1] - 
    6*G[mV2/s, (t + u)/(s + t + u), t/(s + t), 1] - 
    6*G[-((mV2 - s)/s), 0, 1, 1] - 6*G[-((mV2 - s)/s), 0, -((t + u)/s), 1] + 
    6*G[-((mV2 - s)/s), 0, -((t + u)/(mV2 - t - u)), 1] - 
    3*G[-((mV2 - s)/s), 1, R1E, 1] - 6*G[-((mV2 - s)/s), 1, -(u/s), 1] + 
    6*G[-((mV2 - s)/s), R1E, 1, 1] - 12*G[-((mV2 - s)/s), R4E, 1, 1] + 
    3*G[-((mV2 - s)/s), R4E, R1E, 1] + 12*G[-((mV2 - s)/s), s/(s + t), 1, 
      1] - 3*G[-((mV2 - s)/s), s/(s + t), R1E, 1] - 
    6*G[-((mV2 - s)/s), -((t + u)/s), -(u/s), 1] + 
    6*G[-((mV2 - s)/s), -((t + u)/(mV2 - t - u)), 1, 1] - 
    6*G[-((mV2 - s)/s), s/(s + t + u), 1, 1] - 
    6*G[-((mV2 - s)/s), -((s*t + mV2*u)/(s*(mV2 - t))), 1, 1] + 
    6*G[-((mV2 - s)/s), -((s*t + mV2*u)/(s*(mV2 - t))), -(u/s), 1] + 
    12*G[mV2/t, 0, 1, 1] - 3*G[mV2/t, 0, R1E, 1] - 12*G[mV2/t, R1E, 1, 1] + 
    3*G[mV2/t, R3E, R1E, 1] + 12*G[mV2/t, R4E, 1, 1] - 
    3*G[mV2/t, R4E, R1E, 1] - 12*G[mV2/t, s/(s + t), 1, 1] + 
    3*G[mV2/t, s/(s + t), R1E, 1] - 12*G[mV2/t, u/(t + u), 1, 1] + 
    12*G[mV2/t, (s + u)/(s + t + u), 1, 1] - 3*G[-((mV2 - t)/t), 1, R1E, 1] + 
    6*G[-((mV2 - t)/t), 1, t/(s + t), 1] + 6*G[-((mV2 - t)/t), R1E, 1, 1] - 
    6*G[-((mV2 - t)/t), R1E, t/(s + t), 1] - 
    12*G[-((mV2 - t)/t), R4x123E, 1, 1] + 
    3*G[-((mV2 - t)/t), R4x123E, R1E, 1] + 
    12*G[-((mV2 - t)/t), t/(s + t), 1, 1] - 
    3*G[-((mV2 - t)/t), t/(s + t), R1E, 1] - 
    6*G[-((mV2 - t)/t), t/(s + t + u), 1, 1] + 
    6*G[-((mV2 - t)/t), t/(s + t + u), t/(s + t), 1] - 
    6*G[-((mV2 - u)/u), 1, R1E, 1] + 12*G[-((mV2 - u)/u), R1E, 1, 1] - 
    3*G[-((mV2 - u)/u), R3E, R1E, 1] - 12*G[-((mV2 - u)/u), R4E, 1, 1] + 
    3*G[-((mV2 - u)/u), R4E, R1E, 1] - 12*G[-((mV2 - u)/u), R4x123E, 1, 1] + 
    3*G[-((mV2 - u)/u), R4x123E, R1E, 1] + 
    12*G[-((mV2 - u)/u), u/(s + u), 1, 1] + 
    12*G[-((mV2 - u)/u), u/(t + u), 1, 1] - 
    12*G[-((mV2 - u)/u), u/(s + t + u), 1, 1] + 
    6*G[mV2/(s + t + u), 0, R1E, 1] - 3*G[mV2/(s + t + u), R3E, R1E, 1] + 
    12*G[-((mV2 - s - t - u)/(s + t + u)), 1, R1E, 1] + 
    12*G[-((mV2 - s - t - u)/(s + t + u)), R4E, 1, 1] - 
    3*G[-((mV2 - s - t - u)/(s + t + u)), R4E, R1E, 1] + 
    12*G[-((mV2 - s - t - u)/(s + t + u)), R4x123E, 1, 1] - 
    3*G[-((mV2 - s - t - u)/(s + t + u)), R4x123E, R1E, 1] + 
    Pi^2*Log[(mV2 - s)/mV2] + 3*G[R1O, 1]^2*Log[(mV2 - s)/mV2] - 
    3*G[R4x123E, 1]^2*Log[(mV2 - s)/mV2] - 3*G[R4x123O, 1]^2*
     Log[(mV2 - s)/mV2] - 9*G[0, R1E, 1]*Log[(mV2 - s)/mV2] + 
    12*G[0, R4x123E, 1]*Log[(mV2 - s)/mV2] - 6*G[0, t/(s + t), 1]*
     Log[(mV2 - s)/mV2] - 12*G[0, u/(s + u), 1]*Log[(mV2 - s)/mV2] + 
    12*G[0, (t + u)/(s + t + u), 1]*Log[(mV2 - s)/mV2] - 
    6*G[R1E, t/(s + t), 1]*Log[(mV2 - s)/mV2] - 
    3*G[R3E, R1E, 1]*Log[(mV2 - s)/mV2] + 3*G[R4x123E, R1E, 1]*
     Log[(mV2 - s)/mV2] - 3*G[t/(s + t), R1E, 1]*Log[(mV2 - s)/mV2] + 
    6*G[(t + u)/(s + t + u), t/(s + t), 1]*Log[(mV2 - s)/mV2] - 
    Log[(mV2 - s)/mV2]^3 + 2*Pi^2*Log[mV2/s] + 3*Log[(mV2 - s)/mV2]*
     Log[mV2/s]^2 + 2*Log[mV2/s]^3 + Pi^2*Log[(mV2 - t)/mV2] + 
    3*G[R1O, 1]^2*Log[(mV2 - t)/mV2] - 3*G[R4E, 1]^2*Log[(mV2 - t)/mV2] - 
    3*G[R4O, 1]^2*Log[(mV2 - t)/mV2] - 9*G[0, R1E, 1]*Log[(mV2 - t)/mV2] + 
    12*G[0, R4E, 1]*Log[(mV2 - t)/mV2] - 12*G[0, s/(s + t), 1]*
     Log[(mV2 - t)/mV2] - 12*G[0, u/(t + u), 1]*Log[(mV2 - t)/mV2] + 
    12*G[0, (s + u)/(s + t + u), 1]*Log[(mV2 - t)/mV2] - 
    6*G[0, -((s*t + mV2*u)/(s*(mV2 - t))), 1]*Log[(mV2 - t)/mV2] - 
    3*G[R3E, R1E, 1]*Log[(mV2 - t)/mV2] + 3*G[R4E, R1E, 1]*
     Log[(mV2 - t)/mV2] - 3*G[s/(s + t), R1E, 1]*Log[(mV2 - t)/mV2] - 
    6*G[-((s*t + mV2*u)/(s*(mV2 - t))), -(u/s), 1]*Log[(mV2 - t)/mV2] - 
    Log[(mV2 - t)/mV2]^3 + Pi^2*Log[-(s/t)] - 6*G[0, -(s/(mV2 - s)), 1]*
     Log[-(s/t)] + 6*Log[(mV2 - s)/mV2]*Log[mV2/s]*Log[-(s/t)] + 
    3*Log[mV2/s]^2*Log[-(s/t)] + 6*Log[(mV2 - s)/mV2]*Log[-(s/t)]^2 + 
    6*Log[(mV2 - t)/mV2]*Log[-(t/s)]^2 - 6*Log[(mV2 - u)/mV2] - 
    2*Pi^2*Log[(mV2 - u)/mV2] - 2*Log[(mV2 - u)/mV2]^3 + 
    18*Log[(mV2 - s - t - u)/mV2] + 8*Pi^2*Log[(mV2 - s - t - u)/mV2] - 
    6*G[0, R1E, 1]*Log[(mV2 - s - t - u)/mV2] - 6*G[0, -((t + u)/s), 1]*
     Log[(mV2 - s - t - u)/mV2] + 6*G[0, -((s*t + mV2*u)/(s*(mV2 - t))), 1]*
     Log[(mV2 - s - t - u)/mV2] + 3*G[R3E, R1E, 1]*
     Log[(mV2 - s - t - u)/mV2] - 6*G[-((t + u)/s), -(u/s), 1]*
     Log[(mV2 - s - t - u)/mV2] + 6*G[-((s*t + mV2*u)/(s*(mV2 - t))), -(u/s), 
      1]*Log[(mV2 - s - t - u)/mV2] + 8*Log[(mV2 - s - t - u)/mV2]^3 + 
    6*Log[(mV2 - s)/mV2]*Log[-(s/u)]^2 + 6*Log[(mV2 - t)/mV2]*Log[-(t/u)]^2 - 
    6*Log[(mV2 - t)/mV2]*Log[-(t/(s + u))]^2 + 6*G[0, -((mV2 - t)/t), 1]*
     Log[(s + u)/u] - 6*G[0, -((mV2 - s - t - u)/(s + t + u)), 1]*
     Log[(s + u)/u] - 3*Log[(mV2 - t)/mV2]^2*Log[(s + u)/u] + 
    3*Log[(mV2 - s - t - u)/mV2]^2*Log[(s + u)/u] + 2*Pi^2*Log[mV2/(t + u)] + 
    3*Log[(mV2 - s - t - u)/mV2]*Log[mV2/(t + u)]^2 + 2*Log[mV2/(t + u)]^3 - 
    6*Log[(mV2 - s)/mV2]*Log[-(s/(t + u))]^2 + 3*Log[(mV2 - t)/mV2]*
     Log[(mV2*(s + u))/(s*t + mV2*u)]^2 - 3*Log[(mV2 - s - t - u)/mV2]*
     Log[(mV2*(s + u))/(s*t + mV2*u)]^2 - 12*Zeta[3]))/3 + 
 (mV2*(-4*G[0, mV2/s, 1] - 4*G[0, mV2/t, 1] - 4*G[0, mV2/u, 1] + 
    16*G[0, 0, R1E, 1] + 4*G[0, 0, -((mV2 - s)/s), 1] + 
    16*G[0, 0, -(s/(mV2 - s)), 1] + 4*G[0, 0, -((mV2 - t)/t), 1] - 
    8*G[0, 0, -(t/(mV2 - t)), 1] + 16*G[0, 0, t/(mV2 + t), 1] - 
    16*G[0, 0, (s + t)/(mV2 + s + t), 1] + 8*G[0, 0, mV2/(mV2 - u), 1] + 
    8*G[0, 0, -((mV2 - u)/u), 1] + 16*G[0, 0, u/(mV2 + u), 1] + 
    24*G[0, 0, -((t + u)/(mV2 - t - u)), 1] - 
    16*G[0, 0, (t + u)/(mV2 + t + u), 1] - 
    32*G[0, 0, -((mV2 - s - t - u)/(s + t + u)), 1] + 16*G[0, R1E, 1, 1] + 
    16*G[0, -((mV2 - s)/s), 1, 1] + 12*G[0, -((mV2 - s)/s), -((t + u)/s), 
      1] - 12*G[0, -((mV2 - s)/s), -((t + u)/(mV2 - t - u)), 1] + 
    8*G[0, -(s/(mV2 - s)), 1, 1] + 20*G[0, -((mV2 - t)/t), 1, 1] - 
    8*G[0, -((mV2 - t)/t), t/(mV2 + t), 1] - 4*G[0, -(t/(mV2 - t)), 1, 1] + 
    8*G[0, t/(mV2 + t), 1, 1] - 8*G[0, (s + t)/(mV2 + s + t), 1, 1] + 
    4*G[0, mV2/(mV2 - u), 1, 1] + 24*G[0, -((mV2 - u)/u), 1, 1] - 
    8*G[0, -((mV2 - u)/u), u/(mV2 + u), 1] + 8*G[0, u/(mV2 + u), 1, 1] + 
    12*G[0, -((t + u)/(mV2 - t - u)), 1, 1] - 
    8*G[0, (t + u)/(mV2 + t + u), 1, 1] - 
    48*G[0, -((mV2 - s - t - u)/(s + t + u)), 1, 1] + 
    8*G[0, -((mV2 - s - t - u)/(s + t + u)), (s + t)/(mV2 + s + t), 1] + 
    8*G[0, -((mV2 - s - t - u)/(s + t + u)), (t + u)/(mV2 + t + u), 1] - 
    8*G[0, -((mV2 - s - t - u)/(s + t + u)), (s + t)/(s + t + u), 1] - 
    8*G[0, -((mV2 - s - t - u)/(s + t + u)), (t + u)/(s + t + u), 1] + 
    16*G[R1E, 0, 1, 1] + 8*G[R1E, 0, s/(s + u), 1] - 
    4*G[R1E, 0, u/(s + u), 1] + 4*G[R1E, 0, u/(t + u), 1] - 
    8*G[R1E, 1, s/(s + u), 1] + 4*G[R1E, 1, u/(s + u), 1] - 
    4*G[R1E, 1, u/(t + u), 1] - 4*G[R1E, s/(s + t + u), 1, 1] - 
    8*G[R1E, s/(s + t + u), s/(s + u), 1] - 4*G[R1E, t/(s + t + u), 1, 1] + 
    8*G[R1E, (s + t)/(s + t + u), s/(s + u), 1] - 
    8*G[R1E, u/(s + t + u), 1, 1] + 4*G[R1E, u/(s + t + u), u/(s + u), 1] - 
    4*G[R1E, u/(s + t + u), u/(t + u), 1] + 
    8*G[R1E, (s + u)/(s + t + u), 1, 1] + 
    4*G[R1E, (s + u)/(s + t + u), u/(t + u), 1] + 
    8*G[R1E, (t + u)/(s + t + u), 1, 1] - 
    4*G[R1E, (t + u)/(s + t + u), u/(s + u), 1] - 8*G[mV2/s, 0, 1, 1] + 
    4*G[mV2/s, 0, R1E, 1] + 4*G[mV2/s, 0, u/(s + u), 1] + 
    8*G[mV2/s, R1E, 1, 1] - 4*G[mV2/s, R1E, u/(s + u), 1] - 
    4*G[mV2/s, R3E, R1E, 1] - 8*G[mV2/s, R4x123E, 1, 1] + 
    8*G[mV2/s, t/(s + t), 1, 1] + 8*G[mV2/s, u/(s + u), 1, 1] + 
    4*G[mV2/s, u/(s + u), R1E, 1] - 8*G[mV2/s, (t + u)/(s + t + u), 1, 1] + 
    4*G[mV2/s, (t + u)/(s + t + u), u/(s + u), 1] + 
    12*G[-((mV2 - s)/s), 0, 1, 1] + 12*G[-((mV2 - s)/s), 0, -((t + u)/s), 
      1] - 12*G[-((mV2 - s)/s), 0, -((t + u)/(mV2 - t - u)), 1] + 
    12*G[-((mV2 - s)/s), 1, -(u/s), 1] + 
    8*G[-((mV2 - s)/s), 1, s/(s + u), 1] - 4*G[-((mV2 - s)/s), R1E, 1, 1] - 
    8*G[-((mV2 - s)/s), R1E, s/(s + u), 1] + 8*G[-((mV2 - s)/s), R4E, 1, 1] - 
    8*G[-((mV2 - s)/s), s/(s + t), 1, 1] + 
    12*G[-((mV2 - s)/s), -((t + u)/s), -(u/s), 1] - 
    12*G[-((mV2 - s)/s), -((t + u)/(mV2 - t - u)), 1, 1] + 
    4*G[-((mV2 - s)/s), s/(s + t + u), 1, 1] + 
    8*G[-((mV2 - s)/s), s/(s + t + u), s/(s + u), 1] + 
    12*G[-((mV2 - s)/s), -((s*t + mV2*u)/(s*(mV2 - t))), 1, 1] - 
    12*G[-((mV2 - s)/s), -((s*t + mV2*u)/(s*(mV2 - t))), -(u/s), 1] - 
    8*G[mV2/t, 0, 1, 1] + 4*G[mV2/t, 0, R1E, 1] - 
    4*G[mV2/t, 0, u/(t + u), 1] + 8*G[mV2/t, R1E, 1, 1] + 
    4*G[mV2/t, R1E, u/(t + u), 1] - 4*G[mV2/t, R3E, R1E, 1] - 
    8*G[mV2/t, R4E, 1, 1] + 8*G[mV2/t, s/(s + t), 1, 1] + 
    8*G[mV2/t, u/(t + u), 1, 1] + 4*G[mV2/t, u/(t + u), R1E, 1] - 
    8*G[mV2/t, (s + u)/(s + t + u), 1, 1] - 
    4*G[mV2/t, (s + u)/(s + t + u), u/(t + u), 1] + 
    16*G[-((mV2 - t)/t), 0, 1, 1] - 8*G[-((mV2 - t)/t), 0, t/(mV2 + t), 1] + 
    16*G[-((mV2 - t)/t), 1, s/(s + u), 1] - 4*G[-((mV2 - t)/t), R1E, 1, 1] + 
    8*G[-((mV2 - t)/t), R4x123E, 1, 1] - 
    8*G[-((mV2 - t)/t), t/(mV2 + t), 1, 1] - 
    8*G[-((mV2 - t)/t), t/(s + t), 1, 1] + 
    4*G[-((mV2 - t)/t), t/(s + t + u), 1, 1] + 
    8*G[-((mV2 - t)/t), (mV2*s + t*u)/(mV2*s + mV2*u + t*u), 1, 1] - 
    8*G[-((mV2 - t)/t), (mV2*s + t*u)/(mV2*s + mV2*u + t*u), s/(s + u), 1] - 
    8*G[mV2/u, 0, s/(s + u), 1] + 8*G[mV2/u, R1E, s/(s + u), 1] - 
    8*G[mV2/u, (s + t)/(s + t + u), s/(s + u), 1] + 
    16*G[-((mV2 - u)/u), 0, 1, 1] - 8*G[-((mV2 - u)/u), 0, u/(mV2 + u), 1] + 
    16*G[-((mV2 - u)/u), 1, t/(s + t), 1] - 
    4*G[-((mV2 - u)/u), 1, u/(s + u), 1] + 
    4*G[-((mV2 - u)/u), 1, u/(t + u), 1] - 8*G[-((mV2 - u)/u), R1E, 1, 1] + 
    4*G[-((mV2 - u)/u), R1E, u/(s + u), 1] - 
    4*G[-((mV2 - u)/u), R1E, u/(t + u), 1] + 
    4*G[-((mV2 - u)/u), R3E, R1E, 1] + 8*G[-((mV2 - u)/u), R4E, 1, 1] + 
    8*G[-((mV2 - u)/u), R4x123E, 1, 1] - 
    8*G[-((mV2 - u)/u), u/(mV2 + u), 1, 1] - 
    8*G[-((mV2 - u)/u), u/(s + u), 1, 1] - 
    4*G[-((mV2 - u)/u), u/(s + u), R1E, 1] - 
    8*G[-((mV2 - u)/u), u/(t + u), 1, 1] - 
    4*G[-((mV2 - u)/u), u/(t + u), R1E, 1] + 
    8*G[-((mV2 - u)/u), u/(s + t + u), 1, 1] - 
    4*G[-((mV2 - u)/u), u/(s + t + u), u/(s + u), 1] + 
    4*G[-((mV2 - u)/u), u/(s + t + u), u/(t + u), 1] + 
    8*G[-((mV2 - u)/u), (mV2*t + s*u)/(mV2*s + mV2*t + s*u), 1, 1] - 
    8*G[-((mV2 - u)/u), (mV2*t + s*u)/(mV2*s + mV2*t + s*u), t/(s + t), 1] - 
    8*G[mV2/(s + t + u), 0, R1E, 1] + 4*G[mV2/(s + t + u), R3E, R1E, 1] - 
    16*G[-((mV2 - s - t - u)/(s + t + u)), 0, 1, 1] + 
    8*G[-((mV2 - s - t - u)/(s + t + u)), 0, (s + t)/(mV2 + s + t), 1] + 
    8*G[-((mV2 - s - t - u)/(s + t + u)), 0, (t + u)/(mV2 + t + u), 1] - 
    8*G[-((mV2 - s - t - u)/(s + t + u)), 0, (s + t)/(s + t + u), 1] - 
    8*G[-((mV2 - s - t - u)/(s + t + u)), 0, (t + u)/(s + t + u), 1] - 
    8*G[-((mV2 - s - t - u)/(s + t + u)), 1, t/(s + t), 1] - 
    8*G[-((mV2 - s - t - u)/(s + t + u)), 1, s/(s + u), 1] - 
    8*G[-((mV2 - s - t - u)/(s + t + u)), R4E, 1, 1] - 
    8*G[-((mV2 - s - t - u)/(s + t + u)), R4x123E, 1, 1] + 
    8*G[-((mV2 - s - t - u)/(s + t + u)), (s + t)/(mV2 + s + t), 1, 1] + 
    8*G[-((mV2 - s - t - u)/(s + t + u)), (t + u)/(mV2 + t + u), 1, 1] - 
    8*G[-((mV2 - s - t - u)/(s + t + u)), (s + t)/(s + t + u), s/(s + u), 
      1] - 8*G[-((mV2 - s - t - u)/(s + t + u)), (t + u)/(s + t + u), 
      t/(s + t), 1] - 8*G[-((mV2 - s - t - u)/(s + t + u)), 
      (mV2*t + s*u)/(mV2*s + mV2*t + s*u), 1, 1] + 
    8*G[-((mV2 - s - t - u)/(s + t + u)), (mV2*t + s*u)/
       (mV2*s + mV2*t + s*u), t/(s + t), 1] - 
    8*G[-((mV2 - s - t - u)/(s + t + u)), (mV2*s + t*u)/
       (mV2*s + mV2*u + t*u), 1, 1] + 8*G[-((mV2 - s - t - u)/(s + t + u)), 
      (mV2*s + t*u)/(mV2*s + mV2*u + t*u), s/(s + u), 1] - 
    (2*Pi^2*Log[(mV2 - s)/mV2])/3 - 2*G[R1O, 1]^2*Log[(mV2 - s)/mV2] + 
    2*G[R4x123E, 1]^2*Log[(mV2 - s)/mV2] + 2*G[R4x123O, 1]^2*
     Log[(mV2 - s)/mV2] + 4*G[0, R1E, 1]*Log[(mV2 - s)/mV2] - 
    8*G[0, R4x123E, 1]*Log[(mV2 - s)/mV2] + 8*G[0, t/(s + t), 1]*
     Log[(mV2 - s)/mV2] + 4*G[0, u/(s + u), 1]*Log[(mV2 - s)/mV2] - 
    16*G[0, (t + u)/(s + t + u), 1]*Log[(mV2 - s)/mV2] + 
    8*G[0, (mV2*t + s*u)/(mV2*s + mV2*t + s*u), 1]*Log[(mV2 - s)/mV2] + 
    4*G[R1E, u/(s + u), 1]*Log[(mV2 - s)/mV2] + 
    4*G[R3E, R1E, 1]*Log[(mV2 - s)/mV2] - 4*G[u/(s + u), R1E, 1]*
     Log[(mV2 - s)/mV2] - 8*G[(t + u)/(s + t + u), t/(s + t), 1]*
     Log[(mV2 - s)/mV2] - 4*G[(t + u)/(s + t + u), u/(s + u), 1]*
     Log[(mV2 - s)/mV2] + 8*G[(mV2*t + s*u)/(mV2*s + mV2*t + s*u), t/(s + t), 
      1]*Log[(mV2 - s)/mV2] + (2*Log[(mV2 - s)/mV2]^3)/3 - 
    (8*Pi^2*Log[mV2/s])/3 - 4*Log[(mV2 - s)/mV2]*Log[mV2/s]^2 - 
    (8*Log[mV2/s]^3)/3 - (2*Pi^2*Log[(mV2 - t)/mV2])/3 - 
    2*G[R1O, 1]^2*Log[(mV2 - t)/mV2] + 2*G[R4E, 1]^2*Log[(mV2 - t)/mV2] + 
    2*G[R4O, 1]^2*Log[(mV2 - t)/mV2] + 4*G[0, R1E, 1]*Log[(mV2 - t)/mV2] - 
    8*G[0, R4E, 1]*Log[(mV2 - t)/mV2] + 8*G[0, s/(s + t), 1]*
     Log[(mV2 - t)/mV2] + 12*G[0, u/(t + u), 1]*Log[(mV2 - t)/mV2] - 
    8*G[0, (s + u)/(s + t + u), 1]*Log[(mV2 - t)/mV2] + 
    12*G[0, -((s*t + mV2*u)/(s*(mV2 - t))), 1]*Log[(mV2 - t)/mV2] - 
    4*G[R1E, u/(t + u), 1]*Log[(mV2 - t)/mV2] + 
    4*G[R3E, R1E, 1]*Log[(mV2 - t)/mV2] - 4*G[u/(t + u), R1E, 1]*
     Log[(mV2 - t)/mV2] + 4*G[(s + u)/(s + t + u), u/(t + u), 1]*
     Log[(mV2 - t)/mV2] + 12*G[-((s*t + mV2*u)/(s*(mV2 - t))), -(u/s), 1]*
     Log[(mV2 - t)/mV2] + (2*Log[(mV2 - t)/mV2]^3)/3 - 
    (8*Pi^2*Log[-(mV2/t)])/3 - (8*Log[-(mV2/t)]^3)/3 + 
    (4*Pi^2*Log[mV2/t])/3 + 2*Log[(mV2 - t)/mV2]*Log[mV2/t]^2 + 
    (4*Log[mV2/t]^3)/3 - 8*G[0, -((mV2 - s)/s), 1]*Log[-(s/t)] + 
    4*Log[(mV2 - s)/mV2]^2*Log[-(s/t)] - 4*Log[(mV2 - s)/mV2]*Log[-(s/t)]^2 - 
    4*Log[(mV2 - t)/mV2]*Log[-(t/s)]^2 + (8*Pi^2*Log[-(mV2/(s + t))])/3 + 
    (8*Log[-(mV2/(s + t))]^3)/3 + 12*Log[(mV2 - u)/mV2] + 
    (4*Pi^2*Log[(mV2 - u)/mV2])/3 + 8*G[0, s/(s + u), 1]*Log[(mV2 - u)/mV2] - 
    8*G[0, (s + t)/(s + t + u), 1]*Log[(mV2 - u)/mV2] + 
    8*G[0, (mV2*s + t*u)/(mV2*s + mV2*u + t*u), 1]*Log[(mV2 - u)/mV2] - 
    8*G[R1E, s/(s + u), 1]*Log[(mV2 - u)/mV2] + 
    8*G[(mV2*s + t*u)/(mV2*s + mV2*u + t*u), s/(s + u), 1]*
     Log[(mV2 - u)/mV2] + 4*Log[-(mV2/(s + t))]^2*Log[(mV2 - u)/mV2] + 
    (4*Log[(mV2 - u)/mV2]^3)/3 - 12*Log[(mV2 - s - t - u)/mV2] - 
    (16*Pi^2*Log[(mV2 - s - t - u)/mV2])/3 + 8*G[0, R1E, 1]*
     Log[(mV2 - s - t - u)/mV2] + 12*G[0, -((t + u)/s), 1]*
     Log[(mV2 - s - t - u)/mV2] - 12*G[0, -((s*t + mV2*u)/(s*(mV2 - t))), 1]*
     Log[(mV2 - s - t - u)/mV2] - 4*G[R3E, R1E, 1]*
     Log[(mV2 - s - t - u)/mV2] + 12*G[-((t + u)/s), -(u/s), 1]*
     Log[(mV2 - s - t - u)/mV2] - 12*G[-((s*t + mV2*u)/(s*(mV2 - t))), 
      -(u/s), 1]*Log[(mV2 - s - t - u)/mV2] - 
    (16*Log[(mV2 - s - t - u)/mV2]^3)/3 - (8*Pi^2*Log[-(mV2/u)])/3 - 
    (8*Log[-(mV2/u)]^3)/3 - 4*G[0, -((mV2 - s)/s), 1]*Log[-(s/u)] + 
    2*Log[(mV2 - s)/mV2]^2*Log[-(s/u)] - 4*Log[(mV2 - s)/mV2]*Log[-(s/u)]^2 + 
    (2*Pi^2*Log[-(t/u)])/3 - 4*G[0, -(t/(mV2 - t)), 1]*Log[-(t/u)] + 
    4*Log[(mV2 - t)/mV2]*Log[mV2/t]*Log[-(t/u)] + 
    2*Log[mV2/t]^2*Log[-(t/u)] - 4*Log[(mV2 - t)/mV2]*Log[-(t/u)]^2 - 
    2*Log[(mV2 - u)/mV2]*Log[u/mV2]^2 + 4*Log[(mV2 - t)/mV2]*
     Log[-(t/(s + u))]^2 - 12*G[0, -((mV2 - t)/t), 1]*Log[(s + u)/u] + 
    12*G[0, -((mV2 - s - t - u)/(s + t + u)), 1]*Log[(s + u)/u] + 
    6*Log[(mV2 - t)/mV2]^2*Log[(s + u)/u] - 6*Log[(mV2 - s - t - u)/mV2]^2*
     Log[(s + u)/u] + (8*Pi^2*Log[-(mV2/(t + u))])/3 + 
    4*Log[(mV2 - s)/mV2]*Log[-(mV2/(t + u))]^2 + (8*Log[-(mV2/(t + u))]^3)/
     3 - 4*Pi^2*Log[mV2/(t + u)] - 6*Log[(mV2 - s - t - u)/mV2]*
     Log[mV2/(t + u)]^2 - 4*Log[mV2/(t + u)]^3 + 4*Log[(mV2 - s)/mV2]*
     Log[-(s/(t + u))]^2 - 6*Log[(mV2 - t)/mV2]*
     Log[(mV2*(s + u))/(s*t + mV2*u)]^2 + 6*Log[(mV2 - s - t - u)/mV2]*
     Log[(mV2*(s + u))/(s*t + mV2*u)]^2 - 4*Log[(mV2 - s)/mV2]*
     Log[-((mV2*s)/(mV2*t + s*u))]^2 - 4*Log[(mV2 - u)/mV2]*
     Log[-((mV2*u)/(mV2*s + t*u))]^2 + 20*Zeta[3]))/(s + t + u)


==> anc/amplitudes/ppp.mpl <==
# Throughout, we use mh2=s+t+u
# The definitions of the roots are:

RootDefs := [
	r  = sqrt( -mh2*(4*mV2-mh2) ),
	rs = sqrt( mh2^2-4*(s+u)*(s+t)*mV2/s ),
	rt = sqrt( mh2^2-4*(t+s)*(t+u)*mV2/t ),
	ru = sqrt( mh2^2-4*(u+s)*(u+t)*mV2/u )
];

# The following expression for the +++ helicity amplitude is valid in all regions, provided a small positive imaginary part (+i*eps prescription) is given to s,t and u:

Appp := 
# weight 0:
-16
# weight 1:
+4*mV2/mh2*(
	(1-s/mV2)*ln(1-s/mV2)
	+(1-t/mV2)*ln(1-t/mV2)
	+(1-u/mV2)*ln(1-u/mV2)
	-3*(1-mh2/mV2)*ln(1-mh2/mV2)
	+2*r/mV2*ln((r-mh2)/(r+mh2))
)
# weight 2:
+4*mV2/mh2*(
	polylog(2,s/mV2)+polylog(2,t/mV2)+polylog(2,u/mV2)
	-(1+s/mV2*t/u)*(polylog(2,(mV2*u+s*t)/(mV2-s)/(mV2-t))-polylog(2,(s+u)/(mV2-t))-polylog(2,(t+u)/(mV2-s))+polylog(2,s/mV2)+polylog(2,t/mV2)+ln(1-s/mV2)*ln(1-t/mV2))
	-(1+s/mV2*u/t)*(polylog(2,(mV2*t+s*u)/(mV2-s)/(mV2-u))-polylog(2,(s+t)/(mV2-u))-polylog(2,(t+u)/(mV2-s))+polylog(2,s/mV2)+polylog(2,u/mV2)+ln(1-s/mV2)*ln(1-u/mV2))
	-(1+t/mV2*u/s)*(polylog(2,(mV2*s+t*u)/(mV2-u)/(mV2-t))-polylog(2,(s+u)/(mV2-t))-polylog(2,(s+t)/(mV2-u))+polylog(2,u/mV2)+polylog(2,t/mV2)+ln(1-u/mV2)*ln(1-t/mV2))
)
# weight 3:
+(4*mV2/mh2-1)*MPL1
+2*(1-2*mV2/mh2)*MPL2
+2*r/mh2*(1-2*mV2/mh2)*MPL3;

# Below come the expresions for the 3 different hyperlogarithm combinations of weight 3:

MPL1 := 2*Zeta(3)-2*ln((mV2-t)/mV2)*ln(1/2*t*(2*mV2-rt-mh2)/(mV2*t+s*u))^2-2*
ln((mV2-t)/mV2)*ln(1/2*t*(2*mV2+rt-mh2)/(mV2*t+s*u))^2+8*Hlog(1,[0, 0, t/(mV2+
t)])+4*Hlog(1,[0, t/(mV2+t), 1])-4*Hlog(1,[-(mV2-t)/t, 0, t/(mV2+t)])-4*Hlog(1
,[-(mV2-t)/t, t/(mV2+t), 1])-4*Hlog(1,[0, -(mV2-t)/t, t/(mV2+t)])+4*Hlog(1,[
mV2/t, 2*mV2/(mh2-r), s/(mh2-u)])+4*Hlog(1,[mV2/t, 2*mV2/(mh2+r), s/(mh2-u)])-\
4*Hlog(1,[mV2/t, 0, s/(mh2-u)])-4*Hlog(1,[mV2/t, (s+u)/mh2, s/(mh2-u)])-2*Hlog
(1,[mV2/t, 0, u/(mh2-s)])+2*Hlog(1,[mV2/t, 2*mV2/(mh2-r), u/(mh2-s)])+2*Hlog(1
,[mV2/t, 2*mV2/(mh2+r), u/(mh2-s)])+2*Hlog(1,[mV2/t, u/(mh2-s), 2*mV2/(mh2-r)]
)+2*Hlog(1,[mV2/t, u/(mh2-s), 2*mV2/(mh2+r)])-2*Hlog(1,[mV2/t, (s+u)/mh2, u/(
mh2-s)])+8*Hlog(1,[-(mV2-u)/u, 1, t/(mh2-u)])-4*Hlog(1,[-(mV2-mh2)/mh2, 1, t/(
mh2-u)])-4*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2, t/(mh2-u)])+6*Hlog(1,[0, -(mV2
-t)/t, 1])+8*Hlog(1,[-(mV2-t)/t, 0, 1])+8*Hlog(1,[-(mV2-t)/t, 1, s/(s+u)])-2*
Hlog(1,[-(mV2-t)/t, t/mh2, 1])+4*Hlog(1,[-(mV2-t)/t, t/(mh2-u), 1])-4/3*ln(-
mV2/t)^3+2/3*ln(mV2/t)^3+2*Hlog(1,[2*mV2/(mh2+r), t/mh2, 1])+4*Hlog(1,[mV2/t,
0, 1])-4*Hlog(1,[mV2/t, 2*mV2/(mh2-r), 1])-4*Hlog(1,[mV2/t, 2*mV2/(mh2+r), 1])
-4*Hlog(1,[mV2/t, s/(mh2-u), 1])-4*Hlog(1,[mV2/t, u/(mh2-s), 1])+4*Hlog(1,[mV2
/t, (s+u)/mh2, 1])-4*Hlog(1,[1/s*mV2, t/(mh2-u), 1])+2*Hlog(1,[2*mV2/(mh2-r),
t/mh2, 1])+4*Hlog(1,[mV2/t, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1])+4*Hlog(1,[
mV2/t, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1])+4*Hlog(1,[-(mV2-t)/t, (mV2*s+t*u)
/((s+u)*mV2+t*u), 1])-4*Hlog(1,[-(mV2-t)/t, (mV2*s+t*u)/((s+u)*mV2+t*u), s/(s+
u)])+4*Hlog(1,[-(mV2-mh2)/mh2, (mV2*t+s*u)/(mV2*mh2-mV2*u+s*u), t/(mh2-u)])-4*
Hlog(1,[-(mV2-u)/u, (mV2*t+s*u)/(mV2*mh2-mV2*u+s*u), t/(mh2-u)])-4*Hlog(1,[0,
0, -t/(mV2-t)])-2*Hlog(1,[0, -t/(mV2-t), 1])+2*Hlog(1,[-(mV2-t)/t, 2*mV2/(mh2-
r), 1])+2*Hlog(1,[-(mV2-t)/t, 2*mV2/(mh2+r), 1])-2*Hlog(1,[0, 0, -(mV2-t)/t])-\
4*Hlog(1,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 1])-4*Hlog(1,[-(mV2-t)
/t, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 1])+2*Hlog(1,[-(mV2-s)/s, -(mV2*u+s*t)/s
/(mV2-t), 1])-2*Hlog(1,[-(mV2-s)/s, -(mV2*u+s*t)/s/(mV2-t), -u/s])+2*ln((mV2-s
)/mV2)*ln(-s/t)^2-4*Hlog(1,[(mh2-s)/mh2, t/(mh2-u)])*ln((mV2-s)/mV2)-4*Hlog(1,
[0, t/(mh2-u)])*ln((mV2-s)/mV2)-4*Hlog(1,[0, -(mV2-s)/s])*ln(-s/t)+4*Hlog(1,[(
mV2*t+s*u)/(mV2*mh2-mV2*u+s*u), t/(mh2-u)])*ln((mV2-s)/mV2)+ln(mV2/t)^2*ln((
mV2-t)/mV2)+2*ln(-t/s)^2*ln((mV2-t)/mV2)-2*ln(-t/(s+u))^2*ln((mV2-t)/mV2)+2*ln
(-t/u)^2*ln((mV2-t)/mV2)-2*Hlog(1,[0, -(mV2-t)/t])*ln((s+u)/u)-2*ln(-t/s)*ln((
mV2-t)/mV2)^2+1/3*ln(-t/u)*(Pi^2-6*Hlog(1,[0, -t/(mV2-t)])+3*ln(mV2/t)^2+6*ln(
mV2/t)*ln((mV2-t)/mV2))+4*Hlog(1,[0, -(mV2-t)/t])*ln(-t/s)+2*ln((mV2-s)/mV2)^2
*ln(-s/t)-4/3*Pi^2*ln(-mV2/t)+2/3*Pi^2*ln(mV2/t)-ln((mV2-t)/mV2)*ln((s+u)*mV2/
(mV2*u+s*t))^2-2*Hlog(1,[0, -(mV2*u+s*t)/s/(mV2-t)])*ln((mV2-mh2)/mV2)-2*Hlog(
1,[-(mV2*u+s*t)/s/(mV2-t), -u/s])*ln((mV2-mh2)/mV2)+2*Hlog(1,[0, -(mV2*u+s*t)/
s/(mV2-t)])*ln((mV2-t)/mV2)+2*Hlog(1,[-(mV2*u+s*t)/s/(mV2-t), -u/s])*ln((mV2-t
)/mV2)+ln((mV2-mh2)/mV2)*ln((s+u)*mV2/(mV2*u+s*t))^2+4*Hlog(1,[-(mV2-mh2)/mh2,
2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 1])+4*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s-
rs*s+2*t*u), 1])-4*Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 1])+4
*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 1])+4*Hlog(1,[1/s*
mV2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 1])-4*Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)
/(mh2*s+rs*s+2*t*u), 1])+4*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2
*s*u), 1])-4*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1])-4*Hlog(
1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1])+4*Hlog(1,[-(mV2-mh2)/mh2,
2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1])-4*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2
*t-rt*t+2*s*u), 1])-4*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1]
)+4*Hlog(1,[-(mV2-mh2)/mh2, (mV2*s+t*u)/((s+u)*mV2+t*u), s/(s+u)])-4*Hlog(1,[-
(mV2-mh2)/mh2, (mV2*s+t*u)/((s+u)*mV2+t*u), 1])+4*Hlog(1,[0, 2*(mV2*s+t*u)/(
mh2*s-rs*s+2*t*u)])*ln((mV2-s)/mV2)+4*Hlog(1,[0, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t
*u)])*ln((mV2-s)/mV2)+4*Hlog(1,[0, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u)])*ln((mV2-
t)/mV2)+4*Hlog(1,[0, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u)])*ln((mV2-t)/mV2)+4*Hlog
(1,[0, (mV2*s+t*u)/((s+u)*mV2+t*u)])*ln((mV2-u)/mV2)+4*Hlog(1,[(mV2*s+t*u)/((s
+u)*mV2+t*u), s/(s+u)])*ln((mV2-u)/mV2)-2*ln((mV2-s)/mV2)*ln(1/2*s*(rs+2*mV2-
mh2)/(mV2*s+t*u))^2-2*ln((mV2-s)/mV2)*ln(1/2*s*(-rs+2*mV2-mh2)/(mV2*s+t*u))^2-\
2*ln((mV2-u)/mV2)*ln(-u*mV2/(mV2*s+t*u))^2-2*ln((mV2-s)/mV2)*ln(-s*mV2/(mV2*t+
s*u))^2+4*Hlog(1,[0, (mV2*t+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mV2-s)/mV2)-4*Hlog(
1,[-(mV2-mh2)/mh2, (mV2*t+s*u)/(mV2*mh2-mV2*u+s*u), 1])+4*Hlog(1,[-(mV2-u)/u,
(mV2*t+s*u)/(mV2*mh2-mV2*u+s*u), 1])-1/3*ln((mV2-t)/mV2)^3+8/3*ln((mV2-mh2)/
mV2)^3-2/3*ln((mV2-u)/mV2)^3-1/3*ln((mV2-s)/mV2)^3-2/3*ln(mV2/(mh2-s))^3+4/3*
ln(-mV2/(mh2-u))^3+4/3*ln(-mV2/(mh2-s))^3+16*Hlog(1,[0, 0, -(mV2-mh2)/mh2])-8*
Hlog(1,[0, 0, 2*mV2/(mh2-r)])-8*Hlog(1,[0, 0, 2*mV2/(mh2+r)])-4*Hlog(1,[1/s*
mV2, 2*mV2/(mh2-r), 1])-4*Hlog(1,[1/s*mV2, 2*mV2/(mh2+r), 1])+4*Hlog(1,[1/s*
mV2, (mh2-s)/mh2, 1])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])+2*Hlog(1,[-(mV2
-s)/s, 2*mV2/(mh2+r), 1])-2*Hlog(1,[-(mV2-s)/s, s/mh2, 1])+4*Hlog(1,[-(mV2-s)/
s, s/(mh2-u), 1])+4*Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2-r), 1])+4*Hlog(1,[-(mV2-u)/
u, 2*mV2/(mh2+r), 1])-4*Hlog(1,[-(mV2-u)/u, u/mh2, 1])+4*Hlog(1,[-(mV2-u)/u, u
/(mh2-s), 1])+4*Hlog(1,[-(mV2-u)/u, u/(s+u), 1])-4*Hlog(1,[1/s*mV2, u/(s+u), 1
])-8*Hlog(1,[0, 2*mV2/(mh2-r), 1])-8*Hlog(1,[0, 2*mV2/(mh2+r), 1])-8*Hlog(1,[2
*mV2/(mh2-r), 0, 1])+2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])-4*Hlog(1,[2*mV2/(mh2-
r), (mh2-s)/mh2, 1])+4*Hlog(1,[2*mV2/(mh2-r), u/mh2, 1])-4*Hlog(1,[2*mV2/(mh2-
r), (s+u)/mh2, 1])-8*Hlog(1,[2*mV2/(mh2+r), 0, 1])+2*Hlog(1,[2*mV2/(mh2+r), s/
mh2, 1])-4*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 1])+4*Hlog(1,[2*mV2/(mh2+r), u/
mh2, 1])-4*Hlog(1,[2*mV2/(mh2+r), (s+u)/mh2, 1])-2*Hlog(1,[0, 0, -(mV2-s)/s])-\
4*Hlog(1,[0, 0, -(mV2-u)/u])+2*Hlog(1,[0, -(mV2-s)/s, -(mh2-s)/s])-2*Hlog(1,[0
, -(mV2-s)/s, -(mh2-s)/(mV2-mh2+s)])+4*Hlog(1,[0, -(mV2-u)/u, 1])+2*Hlog(1,[-(
mV2-s)/s, 0, 1])+2*Hlog(1,[-(mV2-s)/s, 0, -(mh2-s)/s])-2*Hlog(1,[-(mV2-s)/s, 0
, -(mh2-s)/(mV2-mh2+s)])+2*Hlog(1,[-(mV2-s)/s, 1, -u/s])+2*Hlog(1,[-(mV2-s)/s,
-(mh2-s)/s, -u/s])-2*Hlog(1,[-(mV2-s)/s, -(mh2-s)/(mV2-mh2+s), 1])-2*Hlog(1,[1
/u*mV2, 2*mV2/(mh2-r), s/(s+u)])-2*Hlog(1,[1/u*mV2, 2*mV2/(mh2+r), s/(s+u)])+2
*Hlog(1,[1/u*mV2, (mh2-u)/mh2, s/(s+u)])+4*Hlog(1,[2*mV2/(mh2-r), 0, u/(s+u)])
-4*Hlog(1,[2*mV2/(mh2-r), 1, u/(s+u)])+4*Hlog(1,[2*mV2/(mh2-r), (mh2-s)/mh2, u
/(s+u)])-4*Hlog(1,[2*mV2/(mh2-r), u/mh2, u/(s+u)])+4*Hlog(1,[2*mV2/(mh2+r), 0,
u/(s+u)])-4*Hlog(1,[2*mV2/(mh2+r), 1, u/(s+u)])+4*Hlog(1,[2*mV2/(mh2+r), (mh2-
s)/mh2, u/(s+u)])+4*Hlog(1,[0, 0, -(mh2-s)/(mV2-mh2+s)])+2*Hlog(1,[0, -(mh2-s)
/(mV2-mh2+s), 1])+8*Hlog(1,[-(mV2-u)/u, 0, 1])-4*Hlog(1,[-(mV2-u)/u, 0, u/(mV2
+u)])+8*Hlog(1,[0, -(mV2-mh2)/mh2, 1])-2*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u)])+2
*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u)])+2*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+u)])
-2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u)])-2*Hlog(1,[2*mV2/(mh2+r), 0, s
/(s+u)])+2*Hlog(1,[2*mV2/(mh2+r), 1, s/(s+u)])+2*Hlog(1,[2*mV2/(mh2+r), s/mh2,
s/(s+u)])-2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u)])-2*Hlog(1,[-(mV2-s)/s
, 1, s/(s+u)])+2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u)])+2*Hlog(1,[-(mV2-
s)/s, 2*mV2/(mh2+r), s/(s+u)])-2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])+2*Hlog(1
,[1/u*mV2, 0, s/(s+u)])+4*Hlog(1,[1/s*mV2, 2*mV2/(mh2-r), u/(s+u)])+4*Hlog(1,[
1/s*mV2, 2*mV2/(mh2+r), u/(s+u)])-4*Hlog(1,[1/s*mV2, (mh2-s)/mh2, u/(s+u)])+4*
Hlog(1,[-(mV2-u)/u, 1, u/(s+u)])-4*Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2-r), u/(s+u)]
)-4*Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2+r), u/(s+u)])+4*Hlog(1,[-(mV2-u)/u, u/mh2,
u/(s+u)])+2*Hlog(1,[2*mV2/(mh2+r), (s+u)/mh2, u/(mh2-s)])+2*Hlog(1,[1/s*mV2, u
/(s+u), 2*mV2/(mh2-r)])+2*Hlog(1,[1/s*mV2, u/(s+u), 2*mV2/(mh2+r)])-2*Hlog(1,[
-(mV2-u)/u, u/(s+u), 2*mV2/(mh2+r)])-8*Hlog(1,[0, 0, (mh2-s)/(mV2+mh2-s)])+4*
Hlog(1,[0, 0, mV2/(mV2-u)])-8*Hlog(1,[0, 0, (mh2-u)/(mV2+mh2-u)])+8*Hlog(1,[0,
0, u/(mV2+u)])-4*Hlog(1,[2*mV2/(mh2+r), u/mh2, u/(s+u)])-4*Hlog(1,[1/s*mV2, 0,
u/(s+u)])+2*Hlog(1,[-(mV2-u)/u, 1, u/(mh2-s)])-2*Hlog(1,[-(mV2-u)/u, 2*mV2/(
mh2-r), u/(mh2-s)])-2*Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2+r), u/(mh2-s)])+2*Hlog(1,
[-(mV2-u)/u, u/mh2, u/(mh2-s)])-2*Hlog(1,[-(mV2-u)/u, u/(mh2-s), 2*mV2/(mh2-r)
])-2*Hlog(1,[-(mV2-u)/u, u/(mh2-s), 2*mV2/(mh2+r)])-4*Hlog(1,[-(mV2-u)/u, u/(
mV2+u), 1])-2*Hlog(1,[-(mV2-u)/u, u/(s+u), 2*mV2/(mh2-r)])-8*Hlog(1,[-(mV2-mh2
)/mh2, 0, 1])+4*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-s)/(mV2+mh2-s)])-4*Hlog(1,[-(
mV2-mh2)/mh2, 0, (mh2-s)/mh2])+4*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-u)/(mV2+mh2-u
)])-4*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-u)/mh2])-4*Hlog(1,[-(mV2-mh2)/mh2, 1, s/
(s+u)])+4*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1])+4*Hlog(1,[-(mV2-mh2
)/mh2, (mh2-u)/(mV2+mh2-u), 1])-4*Hlog(1,[-(mV2-mh2)/mh2, (mh2-u)/mh2, s/(s+u)
])+ln((s+u)/u)*ln((mV2-t)/mV2)^2+4*ln(1/2*(2*mV2-mh2+r)/mV2)^2*ln((mV2-t)/mV2)
+1/3*Pi^2*ln((mV2-t)/mV2)-4*(Hlog(1,[0, 2*mV2/(mh2-r)])+Hlog(1,[0, 2*mV2/(mh2+
r)]))*(ln((mV2-s)/mV2)+ln((mV2-t)/mV2))-4*Hlog(1,[2*mV2/(mh2-r), s/(mh2-u)])*
ln((mV2-t)/mV2)-4*Hlog(1,[2*mV2/(mh2+r), s/(mh2-u)])*ln((mV2-t)/mV2)+4*Hlog(1,
[(s+u)/mh2, s/(mh2-u)])*ln((mV2-t)/mV2)+4*Hlog(1,[0, (s+u)/mh2])*ln((mV2-t)/
mV2)-2*Hlog(1,[2*mV2/(mh2+r), u/(mh2-s)])*ln((mV2-t)/mV2)-2*Hlog(1,[u/(mh2-s),
2*mV2/(mh2-r)])*ln((mV2-t)/mV2)-2*Hlog(1,[u/(mh2-s), 2*mV2/(mh2+r)])*ln((mV2-t
)/mV2)+2*Hlog(1,[(s+u)/mh2, u/(mh2-s)])*ln((mV2-t)/mV2)-2*Hlog(1,[2*mV2/(mh2-r
), u/(mh2-s)])*ln((mV2-t)/mV2)-2*Hlog(1,[0, u/(mh2-s)])*ln((mV2-t)/mV2)-2/3*Pi
^2*ln(mV2/(mh2-s))-ln((mV2-mh2)/mV2)^2*ln((s+u)/u)-ln((mV2-mh2)/mV2)*ln(mV2/(
mh2-s))^2+4*ln(1/2*(2*mV2-mh2+r)/mV2)^2*ln((mV2-s)/mV2)+2*ln((mV2-s)/mV2)*ln(-
mV2/(mh2-s))^2+4/3*Pi^2*ln(-mV2/(mh2-u))+8/3*Pi^2*ln((mV2-mh2)/mV2)-2/3*Pi^2*
ln((mV2-u)/mV2)+2*ln((mV2-s)/mV2)*ln(-s/u)^2-2*ln((mV2-s)/mV2)*ln(-s/(mh2-s))^
2+2*Hlog(1,[0, -(mV2-mh2)/mh2])*ln((s+u)/u)+2*Hlog(1,[0, -(mh2-s)/s])*ln((mV2-
mh2)/mV2)+2*Hlog(1,[-(mh2-s)/s, -u/s])*ln((mV2-mh2)/mV2)-ln((mV2-u)/mV2)*ln(u/
mV2)^2+1/3*Pi^2*ln((mV2-s)/mV2)+3*ln((mV2-u)/mV2)^2*ln(-u/s)-2*ln((mV2-s)/mV2)
^2*ln(-s/u)+4/3*Pi^2*ln(-mV2/(mh2-s))+2*ln((mV2-u)/mV2)*ln(-mV2/(mh2-u))^2-2*
Hlog(1,[0, s/(s+u)])*ln((mV2-u)/mV2)+2*Hlog(1,[2*mV2/(mh2-r), s/(s+u)])*ln((
mV2-u)/mV2)+2*Hlog(1,[2*mV2/(mh2+r), s/(s+u)])*ln((mV2-u)/mV2)-4*Hlog(1,[0, (
mh2-u)/mh2])*ln((mV2-u)/mV2)-2*Hlog(1,[u/(s+u), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2
)-2*Hlog(1,[u/(s+u), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)-4*Hlog(1,[2*mV2/(mh2-r),
u/(s+u)])*ln((mV2-s)/mV2)-4*Hlog(1,[2*mV2/(mh2+r), u/(s+u)])*ln((mV2-s)/mV2)+4
*Hlog(1,[(mh2-s)/mh2, u/(s+u)])*ln((mV2-s)/mV2)-6*Hlog(1,[(mh2-u)/mh2, s/(s+u)
])*ln((mV2-u)/mV2)+4*Hlog(1,[0, -(mV2-s)/s])*ln(-s/u)-6*Hlog(1,[0, -(mV2-u)/u]
)*ln(-u/s)-4*Hlog(1,[0, -(mV2-u)/u, u/(mV2+u)])+4*Hlog(1,[0, u/(mV2+u), 1])+2*
Hlog(1,[0, mV2/(mV2-u), 1])-4*Hlog(1,[0, (mh2-u)/(mV2+mh2-u), 1])+4*Hlog(1,[0,
-(mV2-mh2)/mh2, (mh2-u)/(mV2+mh2-u)])-4*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-u)/mh2
])-4*Hlog(1,[0, (mh2-s)/(mV2+mh2-s), 1])+4*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/
(mV2+mh2-s)])-4*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/mh2])+2*Hlog(1,[2*mV2/(mh2+
r), 0, u/(mh2-s)])-2*Hlog(1,[2*mV2/(mh2+r), 1, u/(mh2-s)])-2*Hlog(1,[2*mV2/(
mh2+r), u/mh2, u/(mh2-s)])+4*Hlog(1,[2*mV2/(mh2-r), 0, s/(mh2-u)])-4*Hlog(1,[2
*mV2/(mh2-r), 1, s/(mh2-u)])-4*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(mh2-u)])+4*
Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, s/(mh2-u)])+4*Hlog(1,[2*mV2/(mh2+r), 0, s/(
mh2-u)])-4*Hlog(1,[2*mV2/(mh2+r), 1, s/(mh2-u)])-4*Hlog(1,[2*mV2/(mh2+r), s/
mh2, s/(mh2-u)])+4*Hlog(1,[2*mV2/(mh2+r), (s+u)/mh2, s/(mh2-u)])+4*Hlog(1,[-(
mV2-s)/s, 1, s/(mh2-u)])-4*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/(mh2-u)])-4*
Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/(mh2-u)])+4*Hlog(1,[-(mV2-s)/s, s/mh2, s/
(mh2-u)])+2*Hlog(1,[2*mV2/(mh2-r), 0, u/(mh2-s)])-2*Hlog(1,[2*mV2/(mh2-r), 1,
u/(mh2-s)])-2*Hlog(1,[2*mV2/(mh2-r), u/mh2, u/(mh2-s)])+2*Hlog(1,[2*mV2/(mh2-r
), (s+u)/mh2, u/(mh2-s)])-4/3*ln(-1/u*mV2)^3+4*Hlog(1,[1/s*mV2, 0, 1])-4/3*Pi^
2*ln(-1/u*mV2)-2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2
-r)])-2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])+2*
Hlog(1,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])+2*Hlog(1
,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])-2*Hlog(1,[-(
mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])-2*Hlog(1,[-(
mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(
mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-u)
/u, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(mV2-t)/t, 2*
(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(mV2-t)/t, 2*(mV2*s
+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*s+t
*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*s+t*u
)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/(mh2
*s+rs*s+2*t*u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s+rs*
s+2*t*u), 2*mV2/(mh2+r)])-2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u),
2*mV2/(mh2-r)])-2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(
mh2+r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(
mh2+r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2-r)
])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2+r)])+2*
Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2-r)])+2*Hlog(1
,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2+r)])-2*Hlog(1,[-(
mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2-r)])-2*Hlog(1,[mV2/
t, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2+r)])-2*Hlog(1,[mV2/t, 2*(mV2*t
+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2-r)])-2*Hlog(1,[mV2/t, 2*(mV2*t+s*u)/(mh2*
t-rt*t+2*s*u), 2*mV2/(mh2-r)])-2*Hlog(1,[mV2/t, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*
u), 2*mV2/(mh2+r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u)
, 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u),
2*mV2/(mh2+r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/
(mh2-r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2+r
)])+2*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2-r)])+2*
Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2+r)])-2*Hlog(1
,[-(mV2-t)/t, 1, 2*mV2/(mh2+r)])-2*Hlog(1,[-(mV2-t)/t, t/(mh2-u), 2*mV2/(mh2-r
)])-2*Hlog(1,[-(mV2-t)/t, t/(mh2-u), 2*mV2/(mh2+r)])-2*Hlog(1,[-(mV2-t)/t, 1,
2*mV2/(mh2-r)])+2*Hlog(1,[1/s*mV2, t/(mh2-u), 2*mV2/(mh2-r)])+2*Hlog(1,[1/s*
mV2, t/(mh2-u), 2*mV2/(mh2+r)])+2*Hlog(1,[mV2/t, s/(mh2-u), 2*mV2/(mh2-r)])+2*
Hlog(1,[mV2/t, s/(mh2-u), 2*mV2/(mh2+r)])+8*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(
mh2+r)])+8*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 1,
2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])-2*Hlog(1,[-(mV2-s)/s,
s/(mh2-u), 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, s/(mh2-u), 2*mV2/(mh2+r)])-4*
Hlog(1,[-(mV2-u)/u, 1, 2*mV2/(mh2-r)])-4*Hlog(1,[-(mV2-u)/u, 1, 2*mV2/(mh2+r)]
)+2*Hlog(1,[2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)+
2*Hlog(1,[2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)+2*
Hlog(1,[2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)+2*
Hlog(1,[2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)+2*
Hlog(1,[2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)+2*
Hlog(1,[2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)+2*
Hlog(1,[2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)+2*
Hlog(1,[2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)-2*
Hlog(1,[t/(mh2-u), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)-2*Hlog(1,[t/(mh2-u), 2*mV2/
(mh2+r)])*ln((mV2-s)/mV2)-2*Hlog(1,[s/(mh2-u), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)
-2*Hlog(1,[s/(mh2-u), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2):


MPL2 := -3*Zeta(3)-2*Hlog(1,[2*mV2/(mh2-r), (mh2-s)/mh2, t/(mh2-u)])+2*Hlog(1,
[2*mV2/(mh2-r), t/mh2, t/(mh2-u)])-2*Hlog(1,[2*mV2/(mh2+r), 0, t/(mh2-u)])+2*
Hlog(1,[2*mV2/(mh2+r), 1, t/(mh2-u)])-2*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, t/
(mh2-u)])+2*Hlog(1,[2*mV2/(mh2+r), t/mh2, t/(mh2-u)])+2*Hlog(1,[1/s*mV2, 0, t/
(mh2-u)])-2*Hlog(1,[1/s*mV2, 2*mV2/(mh2-r), t/(mh2-u)])-2*Hlog(1,[1/s*mV2, 2*
mV2/(mh2+r), t/(mh2-u)])+2*Hlog(1,[1/s*mV2, (mh2-s)/mh2, t/(mh2-u)])-2*Hlog(1,
[2*mV2/(mh2-r), 0, t/(mh2-u)])+2*Hlog(1,[2*mV2/(mh2-r), 1, t/(mh2-u)])-ln(1/s*
mV2)^2*ln(-s/t)+2*Hlog(1,[2*mV2/(mh2-r), t/(mh2-u)])*ln((mV2-s)/mV2)+2*Hlog(1,
[2*mV2/(mh2+r), t/(mh2-u)])*ln((mV2-s)/mV2)+2*Hlog(1,[0, -s/(mV2-s)])*ln(-s/t)
-3*ln((mV2-t)/mV2)*ln(1/2*t*(2*mV2-rt-mh2)/(mV2*t+s*u))^2-3*ln((mV2-t)/mV2)*ln
(1/2*t*(2*mV2+rt-mh2)/(mV2*t+s*u))^2-2*ln((mV2-s)/mV2)*ln(1/s*mV2)*ln(-s/t)-2*
Hlog(1,[-(mV2-t)/t, 1, t/(mh2-u)])-2*Hlog(1,[-(mV2-t)/t, t/mh2, t/(mh2-u)])+2*
Hlog(1,[-(mV2-t)/t, 2*mV2/(mh2-r), t/(mh2-u)])+2*Hlog(1,[-(mV2-t)/t, 2*mV2/(
mh2+r), t/(mh2-u)])+4*Hlog(1,[0, 0, t/(mV2+t)])+2*Hlog(1,[0, t/(mV2+t), 1])-2*
Hlog(1,[-(mV2-t)/t, 0, t/(mV2+t)])-2*Hlog(1,[-(mV2-t)/t, t/(mV2+t), 1])-2*Hlog
(1,[0, -(mV2-t)/t, t/(mV2+t)])+6*Hlog(1,[mV2/t, 2*mV2/(mh2-r), s/(mh2-u)])+6*
Hlog(1,[mV2/t, 2*mV2/(mh2+r), s/(mh2-u)])-6*Hlog(1,[mV2/t, 0, s/(mh2-u)])-6*
Hlog(1,[mV2/t, (s+u)/mh2, s/(mh2-u)])-Hlog(1,[mV2/t, 0, u/(mh2-s)])+Hlog(1,[
mV2/t, 2*mV2/(mh2-r), u/(mh2-s)])+Hlog(1,[mV2/t, 2*mV2/(mh2+r), u/(mh2-s)])+
Hlog(1,[mV2/t, u/(mh2-s), 2*mV2/(mh2-r)])+Hlog(1,[mV2/t, u/(mh2-s), 2*mV2/(mh2
+r)])-Hlog(1,[mV2/t, (s+u)/mh2, u/(mh2-s)])+4*Hlog(1,[-(mV2-u)/u, 1, t/(mh2-u)
])-2*Hlog(1,[-(mV2-mh2)/mh2, 1, t/(mh2-u)])-2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/
mh2, t/(mh2-u)])+Hlog(1,[0, -(mV2-t)/t, 1])+4*Hlog(1,[-(mV2-t)/t, 0, 1])+4*
Hlog(1,[-(mV2-t)/t, 1, s/(s+u)])-3*Hlog(1,[-(mV2-t)/t, t/mh2, 1])+6*Hlog(1,[-(
mV2-t)/t, t/(mh2-u), 1])-2/3*ln(-mV2/t)^3+1/3*ln(mV2/t)^3+3*Hlog(1,[2*mV2/(mh2
+r), t/mh2, 1])+6*Hlog(1,[mV2/t, 0, 1])-6*Hlog(1,[mV2/t, 2*mV2/(mh2-r), 1])-6*
Hlog(1,[mV2/t, 2*mV2/(mh2+r), 1])-6*Hlog(1,[mV2/t, s/(mh2-u), 1])-6*Hlog(1,[
mV2/t, u/(mh2-s), 1])+6*Hlog(1,[mV2/t, (s+u)/mh2, 1])-6*Hlog(1,[1/s*mV2, t/(
mh2-u), 1])+3*Hlog(1,[2*mV2/(mh2-r), t/mh2, 1])+6*Hlog(1,[mV2/t, 2*(mV2*t+s*u)
/(mh2*t+rt*t+2*s*u), 1])+6*Hlog(1,[mV2/t, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1]
)+2*Hlog(1,[-(mV2-t)/t, (mV2*s+t*u)/((s+u)*mV2+t*u), 1])-2*Hlog(1,[-(mV2-t)/t,
(mV2*s+t*u)/((s+u)*mV2+t*u), s/(s+u)])+2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*t+s*u)/(
mV2*mh2-mV2*u+s*u), t/(mh2-u)])-2*Hlog(1,[-(mV2-u)/u, (mV2*t+s*u)/(mV2*mh2-mV2
*u+s*u), t/(mh2-u)])-2*Hlog(1,[0, 0, -t/(mV2-t)])-Hlog(1,[0, -t/(mV2-t), 1])+3
*Hlog(1,[-(mV2-t)/t, 2*mV2/(mh2-r), 1])+3*Hlog(1,[-(mV2-t)/t, 2*mV2/(mh2+r), 1
])-3*Hlog(1,[0, 0, -(mV2-t)/t])-6*Hlog(1,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s-rs*
s+2*t*u), 1])-6*Hlog(1,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 1])-Hlog
(1,[-(mV2-s)/s, -(mV2*u+s*t)/s/(mV2-t), 1])+Hlog(1,[-(mV2-s)/s, -(mV2*u+s*t)/s
/(mV2-t), -u/s])+3*ln((mV2-s)/mV2)*ln(-s/t)^2-4*Hlog(1,[(mh2-s)/mh2, t/(mh2-u)
])*ln((mV2-s)/mV2)-8*Hlog(1,[0, t/(mh2-u)])*ln((mV2-s)/mV2)-2*Hlog(1,[0, -(mV2
-s)/s])*ln(-s/t)+2*Hlog(1,[(mV2*t+s*u)/(mV2*mh2-mV2*u+s*u), t/(mh2-u)])*ln((
mV2-s)/mV2)+1/2*ln(mV2/t)^2*ln((mV2-t)/mV2)+3*ln(-t/s)^2*ln((mV2-t)/mV2)-3*ln(
-t/(s+u))^2*ln((mV2-t)/mV2)+3*ln(-t/u)^2*ln((mV2-t)/mV2)+Hlog(1,[0, -(mV2-t)/t
])*ln((s+u)/u)-3*ln(-t/s)*ln((mV2-t)/mV2)^2+1/6*ln(-t/u)*(Pi^2-6*Hlog(1,[0, -t
/(mV2-t)])+3*ln(mV2/t)^2+6*ln(mV2/t)*ln((mV2-t)/mV2))+6*Hlog(1,[0, -(mV2-t)/t]
)*ln(-t/s)+ln((mV2-s)/mV2)^2*ln(-s/t)-2/3*Pi^2*ln(-mV2/t)+1/3*Pi^2*ln(mV2/t)+1
/2*ln((mV2-t)/mV2)*ln((s+u)*mV2/(mV2*u+s*t))^2+Hlog(1,[0, -(mV2*u+s*t)/s/(mV2-
t)])*ln((mV2-mh2)/mV2)+Hlog(1,[-(mV2*u+s*t)/s/(mV2-t), -u/s])*ln((mV2-mh2)/mV2
)-Hlog(1,[0, -(mV2*u+s*t)/s/(mV2-t)])*ln((mV2-t)/mV2)-Hlog(1,[-(mV2*u+s*t)/s/(
mV2-t), -u/s])*ln((mV2-t)/mV2)-1/2*ln((mV2-mh2)/mV2)*ln((s+u)*mV2/(mV2*u+s*t))
^2-1/3*Pi^2*ln(-s/t)+6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u
), 1])+6*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 1])-6*Hlog(1,[-(
mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 1])+6*Hlog(1,[-(mV2-mh2)/mh2, 2*(
mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 1])+6*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s+rs*
s+2*t*u), 1])-6*Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 1])+6*
Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1])-6*Hlog(1,[-(mV2-
s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 1])-6*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u
)/(mh2*t+rt*t+2*s*u), 1])+6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*t-rt*t+
2*s*u), 1])-6*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1])-6*Hlog
(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 1])+2*Hlog(1,[-(mV2-mh2)/mh2
, (mV2*s+t*u)/((s+u)*mV2+t*u), s/(s+u)])-2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*s+t*u)
/((s+u)*mV2+t*u), 1])+6*Hlog(1,[0, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u)])*ln((mV2-
s)/mV2)+6*Hlog(1,[0, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u)])*ln((mV2-s)/mV2)+6*Hlog
(1,[0, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u)])*ln((mV2-t)/mV2)+6*Hlog(1,[0, 2*(mV2*
t+s*u)/(mh2*t-rt*t+2*s*u)])*ln((mV2-t)/mV2)+2*Hlog(1,[0, (mV2*s+t*u)/((s+u)*
mV2+t*u)])*ln((mV2-u)/mV2)+2*Hlog(1,[(mV2*s+t*u)/((s+u)*mV2+t*u), s/(s+u)])*ln
((mV2-u)/mV2)-3*ln((mV2-s)/mV2)*ln(1/2*s*(rs+2*mV2-mh2)/(mV2*s+t*u))^2-3*ln((
mV2-s)/mV2)*ln(1/2*s*(-rs+2*mV2-mh2)/(mV2*s+t*u))^2-ln((mV2-u)/mV2)*ln(-u*mV2/
(mV2*s+t*u))^2-ln((mV2-s)/mV2)*ln(-s*mV2/(mV2*t+s*u))^2+2*Hlog(1,[0, (mV2*t+s*
u)/(mV2*mh2-mV2*u+s*u)])*ln((mV2-s)/mV2)-2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*t+s*u)
/(mV2*mh2-mV2*u+s*u), 1])+2*Hlog(1,[-(mV2-u)/u, (mV2*t+s*u)/(mV2*mh2-mV2*u+s*u
), 1])-1/2*ln((mV2-t)/mV2)^3+4*ln((mV2-mh2)/mV2)^3-ln((mV2-u)/mV2)^3-1/2*ln((
mV2-s)/mV2)^3+1/3*ln(mV2/(mh2-s))^3+2/3*ln(-mV2/(mh2-u))^3+2/3*ln(-mV2/(mh2-s)
)^3+24*Hlog(1,[0, 0, -(mV2-mh2)/mh2])-12*Hlog(1,[0, 0, 2*mV2/(mh2-r)])-12*Hlog
(1,[0, 0, 2*mV2/(mh2+r)])-6*Hlog(1,[1/s*mV2, 2*mV2/(mh2-r), 1])-6*Hlog(1,[1/s*
mV2, 2*mV2/(mh2+r), 1])+6*Hlog(1,[1/s*mV2, (mh2-s)/mh2, 1])+3*Hlog(1,[-(mV2-s)
/s, 2*mV2/(mh2-r), 1])+3*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])-3*Hlog(1,[-(
mV2-s)/s, s/mh2, 1])+6*Hlog(1,[-(mV2-s)/s, s/(mh2-u), 1])+6*Hlog(1,[-(mV2-u)/u
, 2*mV2/(mh2-r), 1])+6*Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2+r), 1])-6*Hlog(1,[-(mV2-
u)/u, u/mh2, 1])+6*Hlog(1,[-(mV2-u)/u, u/(mh2-s), 1])+6*Hlog(1,[-(mV2-u)/u, u/
(s+u), 1])-6*Hlog(1,[1/s*mV2, u/(s+u), 1])-12*Hlog(1,[0, 2*mV2/(mh2-r), 1])-12
*Hlog(1,[0, 2*mV2/(mh2+r), 1])-12*Hlog(1,[2*mV2/(mh2-r), 0, 1])+3*Hlog(1,[2*
mV2/(mh2-r), s/mh2, 1])-6*Hlog(1,[2*mV2/(mh2-r), (mh2-s)/mh2, 1])+6*Hlog(1,[2*
mV2/(mh2-r), u/mh2, 1])-6*Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, 1])-12*Hlog(1,[2*
mV2/(mh2+r), 0, 1])+3*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])-6*Hlog(1,[2*mV2/(mh2+r
), (mh2-s)/mh2, 1])+6*Hlog(1,[2*mV2/(mh2+r), u/mh2, 1])-6*Hlog(1,[2*mV2/(mh2+r
), (s+u)/mh2, 1])-3*Hlog(1,[0, 0, -(mV2-s)/s])-6*Hlog(1,[0, 0, -(mV2-u)/u])-
Hlog(1,[0, -(mV2-s)/s, -(mh2-s)/s])+Hlog(1,[0, -(mV2-s)/s, -(mh2-s)/(mV2-mh2+s
)])-2*Hlog(1,[0, -(mV2-u)/u, 1])-Hlog(1,[-(mV2-s)/s, 0, 1])-Hlog(1,[-(mV2-s)/s
, 0, -(mh2-s)/s])+Hlog(1,[-(mV2-s)/s, 0, -(mh2-s)/(mV2-mh2+s)])-Hlog(1,[-(mV2-
s)/s, 1, -u/s])-Hlog(1,[-(mV2-s)/s, -(mh2-s)/s, -u/s])+Hlog(1,[-(mV2-s)/s, -(
mh2-s)/(mV2-mh2+s), 1])-5*Hlog(1,[1/u*mV2, 2*mV2/(mh2-r), s/(s+u)])-5*Hlog(1,[
1/u*mV2, 2*mV2/(mh2+r), s/(s+u)])+5*Hlog(1,[1/u*mV2, (mh2-u)/mh2, s/(s+u)])+6*
Hlog(1,[2*mV2/(mh2-r), 0, u/(s+u)])-6*Hlog(1,[2*mV2/(mh2-r), 1, u/(s+u)])+6*
Hlog(1,[2*mV2/(mh2-r), (mh2-s)/mh2, u/(s+u)])-6*Hlog(1,[2*mV2/(mh2-r), u/mh2,
u/(s+u)])+6*Hlog(1,[2*mV2/(mh2+r), 0, u/(s+u)])-6*Hlog(1,[2*mV2/(mh2+r), 1, u/
(s+u)])+6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, u/(s+u)])-2*Hlog(1,[0, 0, -(mh2-
s)/(mV2-mh2+s)])-Hlog(1,[0, -(mh2-s)/(mV2-mh2+s), 1])+4*Hlog(1,[-(mV2-u)/u, 0,
1])-2*Hlog(1,[-(mV2-u)/u, 0, u/(mV2+u)])+20*Hlog(1,[0, -(mV2-mh2)/mh2, 1])-5*
Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u)])+5*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u)])+5*
Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+u)])-5*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2,
s/(s+u)])-5*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u)])+5*Hlog(1,[2*mV2/(mh2+r), 1, s/
(s+u)])+5*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/(s+u)])-5*Hlog(1,[2*mV2/(mh2+r), (
mh2-u)/mh2, s/(s+u)])-5*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])+5*Hlog(1,[-(mV2-s)/s,
2*mV2/(mh2-r), s/(s+u)])+5*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u)])-5*Hlog
(1,[-(mV2-s)/s, s/mh2, s/(s+u)])+5*Hlog(1,[1/u*mV2, 0, s/(s+u)])+6*Hlog(1,[1/s
*mV2, 2*mV2/(mh2-r), u/(s+u)])+6*Hlog(1,[1/s*mV2, 2*mV2/(mh2+r), u/(s+u)])-6*
Hlog(1,[1/s*mV2, (mh2-s)/mh2, u/(s+u)])+6*Hlog(1,[-(mV2-u)/u, 1, u/(s+u)])-6*
Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2-r), u/(s+u)])-6*Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2+
r), u/(s+u)])+6*Hlog(1,[-(mV2-u)/u, u/mh2, u/(s+u)])+Hlog(1,[2*mV2/(mh2+r), (s
+u)/mh2, u/(mh2-s)])+Hlog(1,[1/s*mV2, u/(s+u), 2*mV2/(mh2-r)])+Hlog(1,[1/s*mV2
, u/(s+u), 2*mV2/(mh2+r)])-Hlog(1,[-(mV2-u)/u, u/(s+u), 2*mV2/(mh2+r)])-4*Hlog
(1,[0, 0, (mh2-s)/(mV2+mh2-s)])+2*Hlog(1,[0, 0, mV2/(mV2-u)])-4*Hlog(1,[0, 0,
(mh2-u)/(mV2+mh2-u)])+4*Hlog(1,[0, 0, u/(mV2+u)])-6*Hlog(1,[2*mV2/(mh2+r), u/
mh2, u/(s+u)])-6*Hlog(1,[1/s*mV2, 0, u/(s+u)])+Hlog(1,[-(mV2-u)/u, 1, u/(mh2-s
)])-Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2-r), u/(mh2-s)])-Hlog(1,[-(mV2-u)/u, 2*mV2/(
mh2+r), u/(mh2-s)])+Hlog(1,[-(mV2-u)/u, u/mh2, u/(mh2-s)])-Hlog(1,[-(mV2-u)/u,
u/(mh2-s), 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-u)/u, u/(mh2-s), 2*mV2/(mh2+r)])-2*
Hlog(1,[-(mV2-u)/u, u/(mV2+u), 1])-Hlog(1,[-(mV2-u)/u, u/(s+u), 2*mV2/(mh2-r)]
)-4*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])+2*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-s)/(mV2+
mh2-s)])-2*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-s)/mh2])+2*Hlog(1,[-(mV2-mh2)/mh2,
0, (mh2-u)/(mV2+mh2-u)])-2*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-u)/mh2])-2*Hlog(1,[
-(mV2-mh2)/mh2, 1, s/(s+u)])+2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]
)+2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-u)/(mV2+mh2-u), 1])-2*Hlog(1,[-(mV2-mh2)/mh2,
(mh2-u)/mh2, s/(s+u)])-1/2*ln((s+u)/u)*ln((mV2-t)/mV2)^2+6*ln(1/2*(2*mV2-mh2+r
)/mV2)^2*ln((mV2-t)/mV2)+1/2*Pi^2*ln((mV2-t)/mV2)-5*(Hlog(1,[0, 2*mV2/(mh2-r)]
)+Hlog(1,[0, 2*mV2/(mh2+r)]))*(ln((mV2-s)/mV2)+ln((mV2-t)/mV2))-6*Hlog(1,[2*
mV2/(mh2-r), s/(mh2-u)])*ln((mV2-t)/mV2)-6*Hlog(1,[2*mV2/(mh2+r), s/(mh2-u)])*
ln((mV2-t)/mV2)+6*Hlog(1,[(s+u)/mh2, s/(mh2-u)])*ln((mV2-t)/mV2)+6*Hlog(1,[0,
(s+u)/mh2])*ln((mV2-t)/mV2)-Hlog(1,[2*mV2/(mh2+r), u/(mh2-s)])*ln((mV2-t)/mV2)
-Hlog(1,[u/(mh2-s), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)-Hlog(1,[u/(mh2-s), 2*mV2/(
mh2+r)])*ln((mV2-t)/mV2)+Hlog(1,[(s+u)/mh2, u/(mh2-s)])*ln((mV2-t)/mV2)-Hlog(1
,[2*mV2/(mh2-r), u/(mh2-s)])*ln((mV2-t)/mV2)-5*Hlog(1,[0, u/(mh2-s)])*ln((mV2-
t)/mV2)+1/3*Pi^2*ln(mV2/(mh2-s))+1/2*ln((mV2-mh2)/mV2)^2*ln((s+u)/u)+1/2*ln((
mV2-mh2)/mV2)*ln(mV2/(mh2-s))^2+6*ln(1/2*(2*mV2-mh2+r)/mV2)^2*ln((mV2-s)/mV2)+
ln((mV2-s)/mV2)*ln(-mV2/(mh2-s))^2+2/3*Pi^2*ln(-mV2/(mh2-u))+4*Pi^2*ln((mV2-
mh2)/mV2)-Pi^2*ln((mV2-u)/mV2)+3*ln((mV2-s)/mV2)*ln(-s/u)^2-3*ln((mV2-s)/mV2)*
ln(-s/(mh2-s))^2-Hlog(1,[0, -(mV2-mh2)/mh2])*ln((s+u)/u)-Hlog(1,[0, -(mh2-s)/s
])*ln((mV2-mh2)/mV2)-Hlog(1,[-(mh2-s)/s, -u/s])*ln((mV2-mh2)/mV2)-1/2*ln((mV2-
u)/mV2)*ln(u/mV2)^2+1/2*Pi^2*ln((mV2-s)/mV2)+7/2*ln((mV2-u)/mV2)^2*ln(-u/s)-3*
ln((mV2-s)/mV2)^2*ln(-s/u)+ln((mV2-s)/mV2)*ln(1/s*mV2)^2+2/3*Pi^2*ln(-mV2/(mh2
-s))+ln((mV2-u)/mV2)*ln(-mV2/(mh2-u))^2-5*Hlog(1,[0, s/(s+u)])*ln((mV2-u)/mV2)
+5*Hlog(1,[2*mV2/(mh2-r), s/(s+u)])*ln((mV2-u)/mV2)+5*Hlog(1,[2*mV2/(mh2+r), s
/(s+u)])*ln((mV2-u)/mV2)+4*Hlog(1,[0, (mh2-s)/mh2])*ln((mV2-s)/mV2)-2*Hlog(1,[
0, (mh2-u)/mh2])*ln((mV2-u)/mV2)-Hlog(1,[u/(s+u), 2*mV2/(mh2-r)])*ln((mV2-s)/
mV2)-Hlog(1,[u/(s+u), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)-6*Hlog(1,[2*mV2/(mh2-r),
u/(s+u)])*ln((mV2-s)/mV2)-6*Hlog(1,[2*mV2/(mh2+r), u/(s+u)])*ln((mV2-s)/mV2)+6
*Hlog(1,[(mh2-s)/mh2, u/(s+u)])*ln((mV2-s)/mV2)-7*Hlog(1,[(mh2-u)/mh2, s/(s+u)
])*ln((mV2-u)/mV2)+6*Hlog(1,[0, -(mV2-s)/s])*ln(-s/u)-7*Hlog(1,[0, -(mV2-u)/u]
)*ln(-u/s)-2*Hlog(1,[0, -(mV2-u)/u, u/(mV2+u)])+2*Hlog(1,[0, u/(mV2+u), 1])+
Hlog(1,[0, mV2/(mV2-u), 1])-2*Hlog(1,[0, (mh2-u)/(mV2+mh2-u), 1])+2*Hlog(1,[0,
-(mV2-mh2)/mh2, (mh2-u)/(mV2+mh2-u)])-2*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-u)/mh2
])-2*Hlog(1,[0, (mh2-s)/(mV2+mh2-s), 1])+2*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/
(mV2+mh2-s)])-2*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/mh2])+Hlog(1,[2*mV2/(mh2+r)
, 0, u/(mh2-s)])-Hlog(1,[2*mV2/(mh2+r), 1, u/(mh2-s)])-Hlog(1,[2*mV2/(mh2+r),
u/mh2, u/(mh2-s)])+6*Hlog(1,[2*mV2/(mh2-r), 0, s/(mh2-u)])-6*Hlog(1,[2*mV2/(
mh2-r), 1, s/(mh2-u)])-6*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(mh2-u)])+6*Hlog(1,[2
*mV2/(mh2-r), (s+u)/mh2, s/(mh2-u)])+6*Hlog(1,[2*mV2/(mh2+r), 0, s/(mh2-u)])-6
*Hlog(1,[2*mV2/(mh2+r), 1, s/(mh2-u)])-6*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/(mh2-
u)])+6*Hlog(1,[2*mV2/(mh2+r), (s+u)/mh2, s/(mh2-u)])+6*Hlog(1,[-(mV2-s)/s, 1,
s/(mh2-u)])-6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/(mh2-u)])-6*Hlog(1,[-(mV2-s
)/s, 2*mV2/(mh2+r), s/(mh2-u)])+6*Hlog(1,[-(mV2-s)/s, s/mh2, s/(mh2-u)])+Hlog(
1,[2*mV2/(mh2-r), 0, u/(mh2-s)])-Hlog(1,[2*mV2/(mh2-r), 1, u/(mh2-s)])-Hlog(1,
[2*mV2/(mh2-r), u/mh2, u/(mh2-s)])+Hlog(1,[2*mV2/(mh2-r), (s+u)/mh2, u/(mh2-s)
])-4*Hlog(1,[0, 0, -s/(mV2-s)])-4*Hlog(1,[0, -(mV2-s)/s, 1])-2*Hlog(1,[0, -s/(
mV2-s), 1])+2/3*ln(1/s*mV2)^3-2/3*ln(-1/u*mV2)^3+6*Hlog(1,[1/s*mV2, 0, 1])-2/3
*Pi^2*ln(-1/u*mV2)+2/3*Pi^2*ln(1/s*mV2)-2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*
s-rs*s+2*t*u), 2*mV2/(mh2-r)])-2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*
t*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u),
2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/
(mh2+r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(
mh2-r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(
mh2+r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)
])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])+2*
Hlog(1,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])+2*Hlog(1
,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])-2*Hlog(1,[-(
mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])-2*Hlog(1,[-(
mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(
mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-u)
/u, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])-2*Hlog(1,[1/s*mV2, 2*(
mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])-2*Hlog(1,[1/s*mV2, 2*(mV2*s+t*u
)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/
(mh2*t+rt*t+2*s*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t
+rt*t+2*s*u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t+rt*t+
2*s*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u)
, 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*
mV2/(mh2+r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*
mV2/(mh2-r)])-2*Hlog(1,[mV2/t, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2+r)
])-2*Hlog(1,[mV2/t, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2-r)])-2*Hlog(1
,[mV2/t, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2-r)])-2*Hlog(1,[mV2/t, 2*
(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2+r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(
mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-mh2)/mh2, 2*(
mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+
s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(
mh2*t-rt*t+2*s*u), 2*mV2/(mh2+r)])+2*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-
rt*t+2*s*u), 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2
*s*u), 2*mV2/(mh2+r)])-2*Hlog(1,[-(mV2-t)/t, 1, 2*mV2/(mh2+r)])-2*Hlog(1,[-(
mV2-t)/t, t/(mh2-u), 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-t)/t, t/(mh2-u), 2*mV2/(
mh2+r)])-2*Hlog(1,[-(mV2-t)/t, 1, 2*mV2/(mh2-r)])-Hlog(1,[mV2/t, 0, 2*mV2/(mh2
+r)])-Hlog(1,[mV2/t, 0, 2*mV2/(mh2-r)])+Hlog(1,[mV2/t, 2*mV2/(mh2+ru), 2*mV2/(
mh2-r)])+2*Hlog(1,[1/s*mV2, t/(mh2-u), 2*mV2/(mh2-r)])+2*Hlog(1,[1/s*mV2, t/(
mh2-u), 2*mV2/(mh2+r)])+2*Hlog(1,[mV2/t, s/(mh2-u), 2*mV2/(mh2-r)])+2*Hlog(1,[
mV2/t, s/(mh2-u), 2*mV2/(mh2+r)])+Hlog(1,[mV2/t, 2*mV2/(mh2+ru), 2*mV2/(mh2+r)
])+Hlog(1,[mV2/t, 2*mV2/(-ru+mh2), 2*mV2/(mh2-r)])+Hlog(1,[mV2/t, 2*mV2/(-ru+
mh2), 2*mV2/(mh2+r)])+Hlog(1,[1/s*mV2, 2*mV2/(mh2+ru), 2*mV2/(mh2+r)])+Hlog(1,
[1/s*mV2, 2*mV2/(-ru+mh2), 2*mV2/(mh2-r)])+Hlog(1,[1/s*mV2, 2*mV2/(-ru+mh2), 2
*mV2/(mh2+r)])-Hlog(1,[mV2/mh2, 2*mV2/(mh2+ru), 2*mV2/(mh2+r)])-Hlog(1,[mV2/
mh2, 2*mV2/(-ru+mh2), 2*mV2/(mh2-r)])-Hlog(1,[mV2/mh2, 2*mV2/(-ru+mh2), 2*mV2/
(mh2+r)])+8*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r)])+8*Hlog(1,[-(mV2-mh2)/
mh2, 1, 2*mV2/(mh2-r)])-2*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])-2*Hlog(1,[-(
mV2-s)/s, 1, 2*mV2/(mh2+r)])-2*Hlog(1,[-(mV2-s)/s, s/(mh2-u), 2*mV2/(mh2-r)])-\
2*Hlog(1,[-(mV2-s)/s, s/(mh2-u), 2*mV2/(mh2+r)])-4*Hlog(1,[-(mV2-u)/u, 1, 2*
mV2/(mh2-r)])-4*Hlog(1,[-(mV2-u)/u, 1, 2*mV2/(mh2+r)])-Hlog(1,[-(mV2-u)/u, 2*
mV2/(mh2+ru), 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2+ru), 2*mV2/(mh2+r
)])-Hlog(1,[-(mV2-u)/u, 2*mV2/(-ru+mh2), 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-u)/u, 2
*mV2/(-ru+mh2), 2*mV2/(mh2+r)])-Hlog(1,[mV2/mh2, 2*mV2/(mh2+ru), 2*mV2/(mh2-r)
])+2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r)])+2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r)])
-Hlog(1,[1/s*mV2, 0, 2*mV2/(mh2-r)])-Hlog(1,[1/s*mV2, 0, 2*mV2/(mh2+r)])+2*
Hlog(1,[2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)+2*
Hlog(1,[2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)+2*
Hlog(1,[2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)+2*
Hlog(1,[2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)+2*
Hlog(1,[2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)+2*
Hlog(1,[2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)+2*
Hlog(1,[2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)+2*
Hlog(1,[2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)-2*
Hlog(1,[t/(mh2-u), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)-2*Hlog(1,[t/(mh2-u), 2*mV2/
(mh2+r)])*ln((mV2-s)/mV2)-Hlog(1,[2*mV2/(mh2+ru), 2*mV2/(mh2-r)])*ln((mV2-t)/
mV2)-Hlog(1,[2*mV2/(mh2+ru), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)-Hlog(1,[2*mV2/(-
ru+mh2), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)-2*Hlog(1,[s/(mh2-u), 2*mV2/(mh2-r)])*
ln((mV2-t)/mV2)-2*Hlog(1,[s/(mh2-u), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)-Hlog(1,[2
*mV2/(-ru+mh2), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)+Hlog(1,[2*mV2/(mh2+ru), 2*mV2/
(mh2-r)])*ln((mV2-mh2)/mV2)+Hlog(1,[2*mV2/(mh2+ru), 2*mV2/(mh2+r)])*ln((mV2-
mh2)/mV2)+Hlog(1,[2*mV2/(-ru+mh2), 2*mV2/(mh2-r)])*ln((mV2-mh2)/mV2)+Hlog(1,[2
*mV2/(-ru+mh2), 2*mV2/(mh2+r)])*ln((mV2-mh2)/mV2)-Hlog(1,[2*mV2/(mh2+ru), 2*
mV2/(mh2-r)])*ln((mV2-s)/mV2)-Hlog(1,[2*mV2/(mh2+ru), 2*mV2/(mh2+r)])*ln((mV2-
s)/mV2)-Hlog(1,[2*mV2/(-ru+mh2), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)-Hlog(1,[2*mV2
/(-ru+mh2), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)-2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln((
mV2-mh2)/mV2)-2*Hlog(1,[0, 2*mV2/(mh2+r)])*ln((mV2-mh2)/mV2)+Hlog(1,[1/s*mV2,
2*mV2/(mh2+ru), 2*mV2/(mh2-r)]):


MPL3 := -Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])+
Hlog(1,[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])+Hlog(1,[-(
mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-t)/t
, 2*(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])-Hlog(1,[-(mV2-mh2)/mh2, 2*
(mV2*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])+Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2
*s+t*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])+Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/
(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s-
rs*s+2*t*u), 2*mV2/(mh2+r)])-2*ln(1/2*(2*mV2-mh2+r)/mV2)*ln((mV2-t)/mV2)*ln((s
+u)*mV2/(mV2*u+mh2*s-s^2-s*u))-Hlog(1,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s+rs*s+2
*t*u), 2*mV2/(mh2+r)])+Hlog(1,[-(mV2-t)/t, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2
*mV2/(mh2-r)])-Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2
/(mh2-r)])+Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(
mh2+r)])+Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])
-Hlog(1,[-(mV2-u)/u, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])-Hlog(1,
[1/s*mV2, 2*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])+Hlog(1,[1/s*mV2, 2
*(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])+Hlog(1,[-(mV2-mh2)/mh2, 2*(
mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2+r)])+Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*
u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*
t+rt*t+2*s*u), 2*mV2/(mh2+r)])+Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2
*s*u), 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2
*mV2/(mh2+r)])-Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2
/(mh2-r)])+Hlog(1,[mV2/t, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2+r)])-
Hlog(1,[mV2/t, 2*(mV2*t+s*u)/(mh2*t+rt*t+2*s*u), 2*mV2/(mh2-r)])-Hlog(1,[mV2/t
, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2-r)])+Hlog(1,[mV2/t, 2*(mV2*t+s*
u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2+r)])-Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(
mh2*t-rt*t+2*s*u), 2*mV2/(mh2-r)])+Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*t+s*u)/(mh2*
t-rt*t+2*s*u), 2*mV2/(mh2+r)])+Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t-rt*t+2
*s*u), 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-u)/u, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2
*mV2/(mh2+r)])+Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(
mh2-r)])-Hlog(1,[-(mV2-s)/s, 2*(mV2*t+s*u)/(mh2*t-rt*t+2*s*u), 2*mV2/(mh2+r)])
+Hlog(1,[-(mV2-t)/t, 1, 2*mV2/(mh2+r)])-Hlog(1,[-(mV2-t)/t, t/(mh2-u), 2*mV2/(
mh2-r)])+Hlog(1,[-(mV2-t)/t, t/(mh2-u), 2*mV2/(mh2+r)])-Hlog(1,[-(mV2-t)/t, 1,
2*mV2/(mh2-r)])+Hlog(1,[mV2/t, 0, 2*mV2/(mh2+r)])-Hlog(1,[mV2/t, 0, 2*mV2/(mh2
-r)])+Hlog(1,[mV2/t, 2*mV2/(mh2+ru), 2*mV2/(mh2-r)])+Hlog(1,[1/s*mV2, t/(mh2-u
), 2*mV2/(mh2-r)])-Hlog(1,[1/s*mV2, t/(mh2-u), 2*mV2/(mh2+r)])+Hlog(1,[mV2/t,
s/(mh2-u), 2*mV2/(mh2-r)])-Hlog(1,[mV2/t, s/(mh2-u), 2*mV2/(mh2+r)])-Hlog(1,[
mV2/t, 2*mV2/(mh2+ru), 2*mV2/(mh2+r)])+Hlog(1,[mV2/t, 2*mV2/(-ru+mh2), 2*mV2/(
mh2-r)])-Hlog(1,[mV2/t, 2*mV2/(-ru+mh2), 2*mV2/(mh2+r)])-Hlog(1,[1/s*mV2, 2*
mV2/(mh2+ru), 2*mV2/(mh2+r)])+Hlog(1,[1/s*mV2, 2*mV2/(-ru+mh2), 2*mV2/(mh2-r)]
)-Hlog(1,[1/s*mV2, 2*mV2/(-ru+mh2), 2*mV2/(mh2+r)])+Hlog(1,[mV2/mh2, 2*mV2/(
mh2+ru), 2*mV2/(mh2+r)])-Hlog(1,[mV2/mh2, 2*mV2/(-ru+mh2), 2*mV2/(mh2-r)])+
Hlog(1,[mV2/mh2, 2*mV2/(-ru+mh2), 2*mV2/(mh2+r)])-4*Hlog(1,[-(mV2-mh2)/mh2, 1,
2*mV2/(mh2+r)])+4*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2-r)])-Hlog(1,[-(mV2-s)/
s, 1, 2*mV2/(mh2-r)])+Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])-Hlog(1,[-(mV2-s)/
s, s/(mh2-u), 2*mV2/(mh2-r)])+Hlog(1,[-(mV2-s)/s, s/(mh2-u), 2*mV2/(mh2+r)])-2
*Hlog(1,[-(mV2-u)/u, 1, 2*mV2/(mh2-r)])+2*Hlog(1,[-(mV2-u)/u, 1, 2*mV2/(mh2+r)
])-Hlog(1,[-(mV2-u)/u, 2*mV2/(mh2+ru), 2*mV2/(mh2-r)])+Hlog(1,[-(mV2-u)/u, 2*
mV2/(mh2+ru), 2*mV2/(mh2+r)])-Hlog(1,[-(mV2-u)/u, 2*mV2/(-ru+mh2), 2*mV2/(mh2-
r)])+Hlog(1,[-(mV2-u)/u, 2*mV2/(-ru+mh2), 2*mV2/(mh2+r)])-Hlog(1,[mV2/mh2, 2*
mV2/(mh2+ru), 2*mV2/(mh2-r)])+2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r)])-2*Hlog(1,[
mV2/mh2, 0, 2*mV2/(mh2+r)])-Hlog(1,[1/s*mV2, 0, 2*mV2/(mh2-r)])+Hlog(1,[1/s*
mV2, 0, 2*mV2/(mh2+r)])-2*ln((mV2-mh2)/mV2)*ln(1/2*(2*mV2-mh2+r)/mV2)*ln(mV2/(
mh2-s))+2*ln((mV2-mh2)/mV2)*ln(1/2*(2*mV2-mh2+r)/mV2)*ln((s+u)*mV2/(mV2*u+mh2*
s-s^2-s*u))-2*ln(1/2*(2*mV2-mh2+r)/mV2)*ln((mV2-s)/mV2)*ln(1/s*mV2)+Hlog(1,[2*
(mV2*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)-Hlog(1,[2*(mV2
*s+t*u)/(mh2*s+rs*s+2*t*u), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)+Hlog(1,[2*(mV2*s+t
*u)/(mh2*s-rs*s+2*t*u), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)-Hlog(1,[2*(mV2*s+t*u)/
(mh2*s-rs*s+2*t*u), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)+Hlog(1,[2*(mV2*t+s*u)/(mh2
*t-rt*t+2*s*u), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)-Hlog(1,[2*(mV2*t+s*u)/(mh2*t-
rt*t+2*s*u), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)+Hlog(1,[2*(mV2*t+s*u)/(mh2*t+rt*t
+2*s*u), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)-Hlog(1,[2*(mV2*t+s*u)/(mh2*t+rt*t+2*s
*u), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)-Hlog(1,[t/(mh2-u), 2*mV2/(mh2-r)])*ln((
mV2-s)/mV2)+Hlog(1,[t/(mh2-u), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)+2*Hlog(1,[-(mV2
-s)/s, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-t)])*ln(1/2*(2*mV2-mh2+r)/mV2)+Hlog(1,[0,
2*mV2/(mh2-r)])*ln((mV2-t)/mV2)-Hlog(1,[0, 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)-
Hlog(1,[2*mV2/(mh2+ru), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)+Hlog(1,[2*mV2/(mh2+ru)
, 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)-Hlog(1,[2*mV2/(-ru+mh2), 2*mV2/(mh2-r)])*ln(
(mV2-t)/mV2)-Hlog(1,[s/(mh2-u), 2*mV2/(mh2-r)])*ln((mV2-t)/mV2)+Hlog(1,[s/(mh2
-u), 2*mV2/(mh2+r)])*ln((mV2-t)/mV2)+Hlog(1,[2*mV2/(-ru+mh2), 2*mV2/(mh2+r)])*
ln((mV2-t)/mV2)-2/3*Pi^2*ln(1/2*(2*mV2-mh2+r)/mV2)-ln(1/2*(2*mV2-mh2+r)/mV2)*
ln(1/s*mV2)^2+Hlog(1,[2*mV2/(mh2+ru), 2*mV2/(mh2-r)])*ln((mV2-mh2)/mV2)-Hlog(1
,[2*mV2/(mh2+ru), 2*mV2/(mh2+r)])*ln((mV2-mh2)/mV2)+Hlog(1,[2*mV2/(-ru+mh2), 2
*mV2/(mh2-r)])*ln((mV2-mh2)/mV2)-Hlog(1,[2*mV2/(-ru+mh2), 2*mV2/(mh2+r)])*ln((
mV2-mh2)/mV2)-Hlog(1,[2*mV2/(mh2+ru), 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)+Hlog(1,[
2*mV2/(mh2+ru), 2*mV2/(mh2+r)])*ln((mV2-s)/mV2)-Hlog(1,[2*mV2/(-ru+mh2), 2*mV2
/(mh2-r)])*ln((mV2-s)/mV2)+Hlog(1,[2*mV2/(-ru+mh2), 2*mV2/(mh2+r)])*ln((mV2-s)
/mV2)-2*Hlog(1,[-(mV2-s)/s, -(mh2-s)/(mV2-mh2+s)])*ln(1/2*(2*mV2-mh2+r)/mV2)+
Hlog(1,[0, 2*mV2/(mh2-r)])*ln((mV2-s)/mV2)-Hlog(1,[0, 2*mV2/(mh2+r)])*ln((mV2-
s)/mV2)-2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln((mV2-mh2)/mV2)+2*Hlog(1,[0, 2*mV2/(mh2
+r)])*ln((mV2-mh2)/mV2)+2*Hlog(1,[0, -(mh2-s)/(mV2-mh2+s)])*ln(1/2*(2*mV2-mh2+
r)/mV2)+2*Hlog(1,[0, -s/(mV2-s)])*ln(1/2*(2*mV2-mh2+r)/mV2)-ln(1/2*(2*mV2-mh2+
r)/mV2)*ln(mV2/(mh2-s))^2+Hlog(1,[1/s*mV2, 2*mV2/(mh2+ru), 2*mV2/(mh2-r)]):


==> anc/amplitudes/pppEuc/pppEuc.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-16 + ((98 - (45*s)/mV2 - (45*t)/mV2 - (45*u)/mV2)*Log[(mV2 - s)/mV2]^3)/
  (6*(-(s/mV2) - t/mV2 - u/mV2)) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(s/mV2)]^3)/
  (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
 ((98 - (45*s)/mV2 - (45*t)/mV2 - (45*u)/mV2)*Log[(mV2 - t)/mV2]^3)/
  (6*(-(s/mV2) - t/mV2 - u/mV2)) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)]^3)/
  (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)]^3)/
  (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
 ((98 - (45*s)/mV2 - (45*t)/mV2 - (45*u)/mV2)*Log[(mV2 - u)/mV2]^3)/
  (6*(-(s/mV2) - t/mV2 - u/mV2)) + 
 ((6 - (7*s)/mV2 - (7*t)/mV2 - (7*u)/mV2)*Log[(mV2 - s - t - u)/mV2]^3)/
  (-(s/mV2) - t/mV2 - u/mV2) + Log[-((s + t)/mV2)]^2*
  ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
    (-(s/mV2) - t/mV2 - u/mV2)) - 
 (5*(2 - s/mV2 - t/mV2 - u/mV2)*
   Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]^3)/
  (8*(-(s/mV2) - t/mV2 - u/mV2)) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)]^3)/
  (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
   Log[-((s + u)/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)]^3)/
  (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
   Log[-((t + u)/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)]^3)/
  (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
 Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]^2*
  (-((2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/(s + t + u)])/
    (4*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/(s + t + u)])/
    (4*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(t + u)/(s + t + u)])/
    (4*(-(s/mV2) - t/mV2 - u/mV2))) + 
 ((2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(-(s/mV2) - t/mV2 - u/mV2) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]^2)/
    (8*(-(s/mV2) - t/mV2 - u/mV2)))*Log[-((s + t + u)/mV2)] - 
 (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t + u)/mV2)]^3)/
  (2*(-(s/mV2) - t/mV2 - u/mV2)) + Log[-(u/mV2)]^2*
  (((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)) + 
 Log[-(t/mV2)]^2*(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
    (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)) + 
 Log[-(s/mV2)]^2*(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s)/mV2])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
    (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)) + 
 Log[-((s + u)/mV2)]*((-4*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(1 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + t + u)/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2)) + 
 Log[-((t + u)/mV2)]*((-4*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(1 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + t + u)/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2)) + 
 Log[(mV2 - s)/mV2]^2*((25*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)])/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)])/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - (14*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - s - t - u)/mV2])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (25*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)])/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) - (12*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t + u)/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2))) + 
 Log[-(s/mV2)]*((2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - (37*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - s)/mV2]^2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (25*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2]^2)/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + t)/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2) + 
   (25*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]^2)/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)]*
     Log[(mV2 - s - t - u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((4 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*Log[(mV2 - s - t - u)/mV2]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + Log[-(t/mV2)]*
    (-((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + t)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
     (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (-(s/mV2) - t/mV2 - u/mV2)) + Log[(mV2 - t)/mV2]*
    (((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
     (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (2*(-(s/mV2) - t/mV2 - u/mV2))) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - s - t - u)/mV2]*Log[-((s + u)/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + u)/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2) + 
   Log[-(u/mV2)]*(-((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
     (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (-(s/mV2) - t/mV2 - u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)) + 
   Log[(mV2 - u)/mV2]*((-5*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2 - s - t - u)/mV2])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2))) + 
   Log[(mV2 - s)/mV2]*(-((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) - (9*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + t)/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
     (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) + (9*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2 - s - t - u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) - (9*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + u)/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (3*(-(s/mV2) - t/mV2 - u/mV2)) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + t + u)/mV2)])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
     (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)))) + Log[(mV2 - t)/mV2]^2*
  ((5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)])/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - (14*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - s - t - u)/mV2])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (25*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) - (12*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t + u)/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2))) + 
 Log[(mV2 - u)/mV2]^2*((-14*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - s - t - u)/mV2])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)])/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t + u)/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
    (2*(-(s/mV2) - t/mV2 - u/mV2))) + Log[-((s + t)/mV2)]*
  ((-4*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(1 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - s - t - u)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]*Log[-(u/mV2)])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + t + u)/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2) + 
   Log[(mV2 - u)/mV2]*(((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2 - s - t - u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
      (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2))) + 
 Log[-(t/mV2)]*((2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - (37*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - t)/mV2]^2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + (25*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - u)/mV2]^2)/(6*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)]*
     Log[(mV2 - s - t - u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((4 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*Log[(mV2 - s - t - u)/mV2]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(u/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
     Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + Log[-(u/mV2)]*
    (-((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
     (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (-(s/mV2) - t/mV2 - u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)) + 
   Log[(mV2 - u)/mV2]*((-5*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2 - s - t - u)/mV2])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2))) + 
   Log[(mV2 - t)/mV2]*((-9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) + (9*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
     (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(u/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)])/
      (3*(-(s/mV2) - t/mV2 - u/mV2)) - (9*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t + u)/mV2)])/
      (3*(-(s/mV2) - t/mV2 - u/mV2)) + (9*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)))) + 
 Log[-(u/mV2)]*((2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - (37*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - u)/mV2]^2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((4 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*Log[(mV2 - s - t - u)/mV2]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - s - t - u)/mV2]*Log[-((s + u)/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + u)/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
     Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + Log[(mV2 - u)/mV2]*
    ((9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (-(s/mV2) - t/mV2 - u/mV2) - (9*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + u)/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
     (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + t + u)/mV2)])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
     (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) + (9*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)))) + 
 (4*mV2^2*((s*t^2)/mV2^3 + (t*u)/mV2^2 + (s*u^2)/mV2^3)*PolyLog[2, s/mV2])/
  (t*u*(-(s/mV2) - t/mV2 - u/mV2)) + 
 (4*mV2^2*((s^2*t)/mV2^3 + (s*u)/mV2^2 + (t*u^2)/mV2^3)*PolyLog[2, t/mV2])/
  (s*u*(-(s/mV2) - t/mV2 - u/mV2)) + 
 (4*mV2^2*((s*t)/mV2^2 + (s^2*u)/mV2^3 + (t^2*u)/mV2^3)*PolyLog[2, u/mV2])/
  (s*t*(-(s/mV2) - t/mV2 - u/mV2)) - 
 (4*mV2^2*((2*s*t)/mV2^2 + (s^2*u)/mV2^3 + (t^2*u)/mV2^3)*
   PolyLog[2, -((-(s/mV2) - t/mV2)/(1 - u/mV2))])/
  (s*t*(-(s/mV2) - t/mV2 - u/mV2)) - 
 (4*mV2^2*((s^2*t)/mV2^3 + (2*s*u)/mV2^2 + (t*u^2)/mV2^3)*
   PolyLog[2, -((-(s/mV2) - u/mV2)/(1 - t/mV2))])/
  (s*u*(-(s/mV2) - t/mV2 - u/mV2)) - 
 (4*mV2^2*((s*t^2)/mV2^3 + (2*t*u)/mV2^2 + (s*u^2)/mV2^3)*
   PolyLog[2, -((-(t/mV2) - u/mV2)/(1 - s/mV2))])/
  (t*u*(-(s/mV2) - t/mV2 - u/mV2)) - 
 (4*mV2*(-((s*t)/mV2^2) - u/mV2)*PolyLog[2, 
    -((-((s*t)/mV2^2) - u/mV2)/((1 - s/mV2)*(1 - t/mV2)))])/
  (u*(-(s/mV2) - t/mV2 - u/mV2)) + 
 Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
  ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(s*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - s/mV2)*
        (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(t*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - t/mV2)*
        (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((-(s/mV2) - t/mV2)*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/
       (2*(-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(u*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - u/mV2)*
        (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((-(s/mV2) - u/mV2)*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/
       (2*(-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((-(t/mV2) - u/mV2)*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/
       (2*(-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - s/mV2)*
        (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - t/mV2)*
        (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - u/mV2)*
        (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(r/mV2 + s/mV2 + t/mV2 + u/mV2)/
       (2*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(r/mV2 + s/mV2 + t/mV2 + u/mV2)/
       (2*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(r/mV2 + s/mV2 + t/mV2 + u/mV2)/
       (2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (24*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
       (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
       ((1 - s/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
       (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
       ((1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
       (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
       ((1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
       (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)) - 
 (4*mV2*(-(t/mV2) - (s*u)/mV2^2)*PolyLog[2, 
    -((-(t/mV2) - (s*u)/mV2^2)/((1 - s/mV2)*(1 - u/mV2)))])/
  (t*(-(s/mV2) - t/mV2 - u/mV2)) - 
 (4*mV2*(-(s/mV2) - (t*u)/mV2^2)*PolyLog[2, 
    -((-(s/mV2) - (t*u)/mV2^2)/((1 - t/mV2)*(1 - u/mV2)))])/
  (s*(-(s/mV2) - t/mV2 - u/mV2)) + Log[(mV2 - u)/mV2]*
  (-(Pi^2*(62 - (25*s)/mV2 - (25*t)/mV2 - (25*u)/mV2))/
    (18*(-(s/mV2) - t/mV2 - u/mV2)) - (4*(1 - u/mV2))/
    (-(s/mV2) - t/mV2 - u/mV2) + ((4 - s/mV2 - t/mV2 - u/mV2)*Log[s/t]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + (5*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - s - t - u)/mV2]^2)/(6*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (11*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)]^2)/
    (4*(-(s/mV2) - t/mV2 - u/mV2)) + (11*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t + u)/mV2)]^2)/(4*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t + u)/mV2)]^2)/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2*t + mV2*u - t*u)/mV2^2)]^2)/(-(s/mV2) - t/mV2 - u/mV2) + 
   Log[-((t + u)/mV2)]*
    (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
       (-(s/mV2) - t/mV2 - u/mV2)) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
      (-(s/mV2) - t/mV2 - u/mV2)) + Log[(mV2 - s - t - u)/mV2]*
    (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
       (-(s/mV2) - t/mV2 - u/mV2)) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)) + 
   Log[-((s + u)/mV2)]*
    (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
       (-(s/mV2) - t/mV2 - u/mV2)) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
      (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2))) + 
   (19*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, u/(mV2*(-(s/mV2) - t/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - (11*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, u/(mV2*(-(s/mV2) - t/mV2)*(1 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (7*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((s*u)/(mV2^2*(-(s/mV2) - u/mV2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      u^2/(mV2^2*(1 - u/mV2)*(-(s/mV2) - u/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (7*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((t*u)/(mV2^2*(-(t/mV2) - u/mV2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      u^2/(mV2^2*(1 - u/mV2)*(-(t/mV2) - u/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - (23*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((-(s/mV2) - t/mV2)*u)/(mV2*(-(s/mV2) - t/mV2 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(s/mV2) - t/mV2)/
       ((1 - u/mV2)*(-(s/mV2) - t/mV2 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + (11*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, u^2/(mV2^2*(1 - u/mV2)*(-(s/mV2) - t/mV2 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(s/mV2) - t/mV2)/
       (1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(t/mV2) - (s*u)/mV2^2))/t)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(t/mV2) - (s*u)/mV2^2))/(t*(1 - u/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(t/mV2) - (s*u)/mV2^2))/(t*(1 - s/mV2 - t/mV2 - u/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (mV2*(-(t/mV2) - (s*u)/mV2^2))/
       (u*(1 - s/mV2 - t/mV2 - u/mV2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-2*s*(-(s/mV2) - t/mV2))/
       (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(s/mV2) - t/mV2)*u)/
       (mV2*(1 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (u*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*s)/(mV2*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*s*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*((-2*s)/mV2 - (rs*s)/mV2^2 + 
         s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (u*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
       (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((-(s/mV2) - t/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((u*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
          (s*u)/mV2^2))/(mV2*(1 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
          (s*t)/mV2^2 + (s*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(s/mV2) - t/mV2 - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
        ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
       (4*s*(1 - u/mV2)*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(u*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((u*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - 
          (s*u)/mV2^2))/(mV2*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
          (s*t)/mV2^2 + (s*u)/mV2^2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((mV2*(-(s/mV2) - (t*u)/mV2^2))/s)])/
    (-(s/mV2) - t/mV2 - u/mV2) + (9*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((mV2*(-(s/mV2) - (t*u)/mV2^2))/(s*(1 - u/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(s/mV2) - (t*u)/mV2^2))/(s*(1 - s/mV2 - t/mV2 - u/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (mV2*(-(s/mV2) - (t*u)/mV2^2))/
       (u*(1 - s/mV2 - t/mV2 - u/mV2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(s/mV2) - (t*u)/mV2^2))/
       ((1 - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(s/mV2) - (t*u)/mV2^2))/
       ((1 - s/mV2 - t/mV2 - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-4*s*(-(s/mV2) - t/mV2)*(-(s/mV2) - (t*u)/mV2^2))/
       (mV2*(1 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-4*s*(-(s/mV2) - t/mV2 - u/mV2)*
        (-(s/mV2) - (t*u)/mV2^2))/(mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (u*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
        (-(s/mV2) - (t*u)/mV2^2))/(mV2*(-(s/mV2) - t/mV2)*(1 - u/mV2)*
        (-(s/mV2) - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-(s/mV2) - (t*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
         ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
         (-(s/mV2) - u/mV2 + (s*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-2*t*(-(s/mV2) - t/mV2))/
       (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(s/mV2) - t/mV2)*u)/
       (mV2*(1 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (u*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*t)/(mV2*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*t*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*((-2*t)/mV2 - (rt*t)/mV2^2 + 
         (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(t/mV2) - (s*u)/mV2^2))/
       ((1 - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(t/mV2) - (s*u)/mV2^2))/
       ((1 - s/mV2 - t/mV2 - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + 
         (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-4*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - (s*u)/mV2^2))/
       (mV2*(1 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-4*t*(-(s/mV2) - t/mV2 - u/mV2)*
        (-(t/mV2) - (s*u)/mV2^2))/(mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (u*(-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))/(mV2*(-(s/mV2) - t/mV2)*(1 - u/mV2)*
        (-(t/mV2) - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (u*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
       (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((-(s/mV2) - t/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + 
         (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((u*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
          (t*u)/mV2^2))/(mV2*(1 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(s/mV2) - t/mV2 - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*
        ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
       (4*t*(1 - u/mV2)*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(u*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((u*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - 
          (t*u)/mV2^2))/(mV2*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(((-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
          t^2/mV2^2 - (t*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
         ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*
         (-(t/mV2) - u/mV2 + (t*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*s*u)/(mV2^2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 - 
         u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/((ru*u)/mV2^2 + (s*u)/mV2^2 - 
        (t*u)/mV2^2 - u^2/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*t*u)/(mV2^2*((ru*u)/mV2^2 - (s*u)/mV2^2 + (t*u)/mV2^2 - 
         u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/((ru*u)/mV2^2 - (s*u)/mV2^2 + 
        (t*u)/mV2^2 - u^2/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-2*u*(-(s/mV2) - u/mV2))/
       (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
        (t*u)/mV2^2 + u^2/mV2^2)/(2*(1 - u/mV2)*(-(s/mV2) - u/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(1 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + 
         u^2/mV2^2))/(2*u*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(t*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))/
       (2*mV2*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*u*(-(t/mV2) - u/mV2))/(mV2*(-((ru*u)/mV2^2) - 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
        (t*u)/mV2^2 + u^2/mV2^2)/(2*(1 - u/mV2)*(-(t/mV2) - u/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(1 - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))/(2*u*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(s*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
       (2*mV2*(-(t/mV2) - u/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*u^2)/(mV2^2*(1 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (4*u*(1 - u/mV2)*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2))/
       (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
        (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (4*u*(-(t/mV2) - u/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/
       (mV2*(1 - u/mV2)*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 - 
         u^2/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-4*u*(1 - u/mV2)*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2))/
       (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
        (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-4*u*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/
       (mV2*(1 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + 
         u^2/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(t/mV2) - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + 
         u^2/mV2^2))/((-(t/mV2) - u/mV2 + (t*u)/mV2^2)*
        (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(s/mV2) - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))/((-(s/mV2) - u/mV2 + (s*u)/mV2^2)*
        (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
       (2*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
       (2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((u*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (mV2*(-(t/mV2) - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
          (t*u)/mV2^2 + u^2/mV2^2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((u*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (mV2*(-(s/mV2) - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
          (t*u)/mV2^2 + u^2/mV2^2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2))) + 
 Log[(mV2 - s)/mV2]*((-4*(1 - s/mV2))/(-(s/mV2) - t/mV2 - u/mV2) - 
   (Pi^2*(62 - (25*s)/mV2 - (25*t)/mV2 - (25*u)/mV2))/
    (18*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*mV2*(-((s*t)/mV2^2) - u/mV2)*Log[(mV2 - t)/mV2])/
    (u*(-(s/mV2) - t/mV2 - u/mV2)) + (11*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + t)/mV2)]^2)/(4*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t)/mV2^2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*mV2*(-(t/mV2) - (s*u)/mV2^2)*
     Log[(mV2 - u)/mV2])/(t*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]^2)/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) + Log[-(t/mV2)]*
    (((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
     (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (2*(-(s/mV2) - t/mV2 - u/mV2))) + 
   ((4 - s/mV2 - t/mV2 - u/mV2)*Log[t/u]^2)/(-(s/mV2) - t/mV2 - u/mV2) + 
   (11*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)]^2)/
    (4*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)]^2)/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + Log[-((mV2*s + mV2*t - s*t)/mV2^2)]*
    (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
       (-(s/mV2) - t/mV2 - u/mV2)) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + u)/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (-(s/mV2) - t/mV2 - u/mV2)) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + t + u)/mV2)]^2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
     Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + Log[-((s + u)/mV2)]*
    (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
       (-(s/mV2) - t/mV2 - u/mV2)) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
      (-(s/mV2) - t/mV2 - u/mV2)) + Log[-(u/mV2)]*
    ((-5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2))) + Log[-((s + t)/mV2)]*
    ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2 - s - t - u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2))) + Log[-((t + u)/mV2)]*
    (((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      s^2/(mV2^2*(1 - s/mV2)*(-(s/mV2) - t/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (7*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((s*t)/(mV2^2*(-(s/mV2) - t/mV2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      s^2/(mV2^2*(1 - s/mV2)*(-(s/mV2) - u/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (7*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((s*u)/(mV2^2*(-(s/mV2) - u/mV2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (19*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, s/(mV2*(-(t/mV2) - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - (11*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, s/(mV2*(1 - s/mV2)*(-(t/mV2) - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + (11*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, s^2/(mV2^2*(1 - s/mV2)*(-(s/mV2) - t/mV2 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - (23*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (s*(-(t/mV2) - u/mV2))/(mV2*(-(s/mV2) - t/mV2 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(t/mV2) - u/mV2)/
       ((1 - s/mV2)*(-(s/mV2) - t/mV2 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(t/mV2) - u/mV2)/
       (1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-((s*t)/mV2^2) - u/mV2))/u)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-((s*t)/mV2^2) - u/mV2))/((1 - s/mV2)*u))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (mV2*(-((s*t)/mV2^2) - u/mV2))/
       (s*(1 - s/mV2 - t/mV2 - u/mV2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-((s*t)/mV2^2) - u/mV2))/(u*(1 - s/mV2 - t/mV2 - u/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(t/mV2) - (s*u)/mV2^2))/t)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(t/mV2) - (s*u)/mV2^2))/((1 - s/mV2)*t))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(t/mV2) - (s*u)/mV2^2))/(t*(1 - s/mV2 - t/mV2 - u/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-2*s*(-(s/mV2) - t/mV2))/
       (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*s*u)/(mV2^2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - 
         (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-((rs*s)/mV2^2) + s^2/mV2^2 + 
        (s*t)/mV2^2 - (s*u)/mV2^2)/(2*(1 - s/mV2)*(-(s/mV2) - t/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(t/mV2 + (s*u)/mV2^2))/(s*(1 - s/mV2 - t/mV2 - u/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*s*t)/(mV2^2*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2))/(-((rs*s)/mV2^2) + s^2/mV2^2 - 
        (s*t)/mV2^2 + (s*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-2*s*(-(s/mV2) - u/mV2))/
       (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(1 - s/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + 
         (s*u)/mV2^2))/(2*s*(-(s/mV2) - t/mV2 + (s*t)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-((rs*s)/mV2^2) + s^2/mV2^2 - 
        (s*t)/mV2^2 + (s*u)/mV2^2)/(2*(1 - s/mV2)*(-(s/mV2) - u/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(t*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(s/mV2) - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*s^2)/(mV2^2*(1 - s/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-4*s*(1 - s/mV2)*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2))/
       (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
        (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-4*s*(1 - s/mV2)*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2))/
       (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)*
        (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-4*s*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(s/mV2) - u/mV2))/
       (mV2*(1 - s/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + 
         (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(s/mV2) - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + 
         (s*u)/mV2^2))/((-(s/mV2) - t/mV2 + (s*t)/mV2^2)*
        (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
       (2*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
       (2*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((s*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (mV2*(-(s/mV2) - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - 
          (s*u)/mV2^2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((s*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (mV2*(-(s/mV2) - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + 
          (s*u)/mV2^2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(1 - s/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - 
         (s*u)/mV2^2))/(2*s*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(u*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((-(s/mV2) - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
         (s*t)/mV2^2 - (s*u)/mV2^2))/((-((rs*s)/mV2^2) + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/(-((rs*s)/mV2^2) + s^2/mV2^2 + 
        (s*t)/mV2^2 - (s*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-4*s*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/
       (mV2*(1 - s/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - 
         (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(s*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(t/mV2) - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (2*s*(-(t/mV2) - u/mV2))/(mV2*(1 - s/mV2)*
        (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*t*(-(t/mV2) - u/mV2))/(mV2*(-((rt*t)/mV2^2) + 
         (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (s*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*t)/(mV2*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*t*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*((-2*t)/mV2 - (rt*t)/mV2^2 + 
         (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(t/mV2) - (s*u)/mV2^2))/
       ((1 - s/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(t/mV2) - (s*u)/mV2^2))/
       ((1 - s/mV2 - t/mV2 - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + 
         (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((s*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*((-2*t)/mV2 - (rt*t)/mV2^2 + 
          (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(((-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2))/((-(s/mV2) - t/mV2 + (s*t)/mV2^2)*
         (1 - s/mV2 - t/mV2 - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + 
          (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-4*t*(-(t/mV2) - u/mV2)*(-(t/mV2) - (s*u)/mV2^2))/
       (mV2*(1 - s/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-4*t*(-(s/mV2) - t/mV2 - u/mV2)*
        (-(t/mV2) - (s*u)/mV2^2))/(mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (s*(-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))/(mV2*(1 - s/mV2)*(-(s/mV2) - t/mV2)*
        (-(t/mV2) - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (s*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
       (mV2*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((-(t/mV2) - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + 
         (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((s*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
          (t*u)/mV2^2))/(mV2*(1 - s/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(s/mV2) - t/mV2 - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*
        ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
       (4*(1 - s/mV2)*t*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(s*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
       (2*mV2*(-(t/mV2) - u/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (2*s*(-(t/mV2) - u/mV2))/(mV2*(1 - s/mV2)*
        (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*u*(-(t/mV2) - u/mV2))/(mV2*(-((ru*u)/mV2^2) + 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (s*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
       (2*mV2*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*u)/(mV2*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*u*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*((-2*u)/mV2 - (ru*u)/mV2^2 + 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-((s*t)/mV2^2) - u/mV2))/
       ((1 - s/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-((s*t)/mV2^2) - u/mV2))/
       ((1 - s/mV2 - t/mV2 - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((s*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (mV2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(((-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
          (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
         (-(s/mV2) - u/mV2 + (s*u)/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-4*u*(-(t/mV2) - u/mV2)*(-((s*t)/mV2^2) - u/mV2))/
       (mV2*(1 - s/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-4*u*(-(s/mV2) - t/mV2 - u/mV2)*
        (-((s*t)/mV2^2) - u/mV2))/(mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (s*(-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2))/(mV2*(1 - s/mV2)*(-(s/mV2) - u/mV2)*
        (-(t/mV2) - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (s*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
       (mV2*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((-(t/mV2) - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((s*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
          u^2/mV2^2))/(mV2*(1 - s/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
          (t*u)/mV2^2 + u^2/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(s/mV2) - t/mV2 - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)*
        ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
       (4*(1 - s/mV2)*u*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)) + 
 Log[(mV2 - t)/mV2]*((-4*(1 - t/mV2))/(-(s/mV2) - t/mV2 - u/mV2) - 
   (Pi^2*(62 - (25*s)/mV2 - (25*t)/mV2 - (25*u)/mV2))/
    (18*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (11*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)]^2)/
    (4*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t)/mV2^2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*mV2*(-(s/mV2) - (t*u)/mV2^2)*
     Log[(mV2 - u)/mV2])/(s*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]^2)/
    (6*(-(s/mV2) - t/mV2 - u/mV2)) + ((4 - s/mV2 - t/mV2 - u/mV2)*Log[s/u]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s + u)/mV2)]^2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (11*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)]^2)/
    (4*(-(s/mV2) - t/mV2 - u/mV2)) + Log[-((mV2*s + mV2*t - s*t)/mV2^2)]*
    (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
       (-(s/mV2) - t/mV2 - u/mV2)) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2))) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t + u)/mV2)]^2)/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
     Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + Log[-((t + u)/mV2)]*
    (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
       (-(s/mV2) - t/mV2 - u/mV2)) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)) + 
   Log[-(u/mV2)]*((-5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (2*(-(s/mV2) - t/mV2 - u/mV2)) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2))) + Log[-((s + t)/mV2)]*
    ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2 - s - t - u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + u)/mV2)])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
      (2*(-(s/mV2) - t/mV2 - u/mV2))) + Log[-((s + u)/mV2)]*
    (((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
      (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
      (-(s/mV2) - t/mV2 - u/mV2)) + (7*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((s*t)/(mV2^2*(-(s/mV2) - t/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      t^2/(mV2^2*(1 - t/mV2)*(-(s/mV2) - t/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + (19*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, t/(mV2*(-(s/mV2) - u/mV2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (11*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      t/(mV2*(1 - t/mV2)*(-(s/mV2) - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      t^2/(mV2^2*(1 - t/mV2)*(-(t/mV2) - u/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (7*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((t*u)/(mV2^2*(-(t/mV2) - u/mV2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (11*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      t^2/(mV2^2*(1 - t/mV2)*(-(s/mV2) - t/mV2 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - (23*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (t*(-(s/mV2) - u/mV2))/(mV2*(-(s/mV2) - t/mV2 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(s/mV2) - u/mV2)/
       ((1 - t/mV2)*(-(s/mV2) - t/mV2 - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(s/mV2) - u/mV2)/
       (1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-((s*t)/mV2^2) - u/mV2))/u)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-((s*t)/mV2^2) - u/mV2))/((1 - t/mV2)*u))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (mV2*(-((s*t)/mV2^2) - u/mV2))/
       (t*(1 - s/mV2 - t/mV2 - u/mV2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-((s*t)/mV2^2) - u/mV2))/(u*(1 - s/mV2 - t/mV2 - u/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(t*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(s/mV2) - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*s*(-(s/mV2) - u/mV2))/(mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*t*(-(s/mV2) - u/mV2))/
       (mV2*(1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (t*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*s)/(mV2*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*s*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*((-2*s)/mV2 - (rs*s)/mV2^2 + 
         s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((t*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
        (mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*((-2*s)/mV2 - (rs*s)/mV2^2 + 
          s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)))])/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (t*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))/(mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(s/mV2) - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((t*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
          (s*u)/mV2^2))/(mV2*(1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
          (s*t)/mV2^2 + (s*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(s/mV2) - t/mV2 - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
        ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
       (4*s*(1 - t/mV2)*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(s/mV2) - (t*u)/mV2^2))/s)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(s/mV2) - (t*u)/mV2^2))/(s*(1 - t/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(-(s/mV2) - (t*u)/mV2^2))/(s*(1 - s/mV2 - t/mV2 - u/mV2)))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (mV2*(-(s/mV2) - (t*u)/mV2^2))/
       (t*(1 - s/mV2 - t/mV2 - u/mV2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(s/mV2) - (t*u)/mV2^2))/
       ((1 - t/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-(s/mV2) - (t*u)/mV2^2))/
       ((1 - s/mV2 - t/mV2 - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(((-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)*
         (-(s/mV2) - (t*u)/mV2^2))/((-(s/mV2) - t/mV2 + (s*t)/mV2^2)*
         (1 - s/mV2 - t/mV2 - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
          (s*t)/mV2^2 + (s*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-4*s*(-(s/mV2) - u/mV2)*(-(s/mV2) - (t*u)/mV2^2))/
       (mV2*(1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-4*s*(-(s/mV2) - t/mV2 - u/mV2)*
        (-(s/mV2) - (t*u)/mV2^2))/(mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (t*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
        (-(s/mV2) - (t*u)/mV2^2))/(mV2*(1 - t/mV2)*(-(s/mV2) - t/mV2)*
        (-(s/mV2) - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*s*t)/(mV2^2*((rt*t)/mV2^2 + (s*t)/mV2^2 - t^2/mV2^2 - 
         (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2))/((rt*t)/mV2^2 + (s*t)/mV2^2 - 
        t^2/mV2^2 - (t*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-2*t*(-(s/mV2) - t/mV2))/
       (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*t*u)/(mV2^2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - 
         (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
        t^2/mV2^2 - (t*u)/mV2^2)/(2*(1 - t/mV2)*(-(s/mV2) - t/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-2*t*(-(t/mV2) - u/mV2))/
       (mV2*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(1 - t/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))/(2*t*(-(s/mV2) - t/mV2 + (s*t)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
        t^2/mV2^2 + (t*u)/mV2^2)/(2*(1 - t/mV2)*(-(t/mV2) - u/mV2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(s*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(t/mV2) - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*t^2)/(mV2^2*(1 - t/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (4*t*(1 - t/mV2)*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2))/
       (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
        (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (4*t*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(t/mV2) - u/mV2))/
       (mV2*(1 - t/mV2)*((rt*t)/mV2^2 + (s*t)/mV2^2 - t^2/mV2^2 - 
         (t*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-4*t*(1 - t/mV2)*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2))/
       (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
        (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((-(s/mV2) - t/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2))/((-(s/mV2) - t/mV2 + (s*t)/mV2^2)*
        (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
       (2*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
       (2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((t*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (mV2*(-(t/mV2) - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - 
          (t*u)/mV2^2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((t*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (mV2*(-(s/mV2) - t/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + 
          (t*u)/mV2^2)))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(1 - t/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - 
         (t*u)/mV2^2))/(2*t*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(u*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))/
       (2*mV2*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((-(t/mV2) - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
         t^2/mV2^2 - (t*u)/mV2^2))/((-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
         t^2/mV2^2 + (t*u)/mV2^2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))])/
    (2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
        t^2/mV2^2 - (t*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-4*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/
       (mV2*(1 - t/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - 
         (t*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(t*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))/
       (2*mV2*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (2*t*(-(s/mV2) - u/mV2))/(mV2*(1 - t/mV2)*
        (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*u*(-(s/mV2) - u/mV2))/(mV2*(-((ru*u)/mV2^2) + 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (t*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
       (2*mV2*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*u)/(mV2*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-2*u*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*((-2*u)/mV2 - (ru*u)/mV2^2 + 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-((s*t)/mV2^2) - u/mV2))/
       ((1 - t/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (2*(-((s*t)/mV2^2) - u/mV2))/
       ((1 - s/mV2 - t/mV2 - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((t*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))/
        (mV2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(((-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
          (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
         (-(t/mV2) - u/mV2 + (t*u)/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-4*u*(-(s/mV2) - u/mV2)*(-((s*t)/mV2^2) - u/mV2))/
       (mV2*(1 - t/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-4*u*(-(s/mV2) - t/mV2 - u/mV2)*
        (-((s*t)/mV2^2) - u/mV2))/(mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (t*(-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2))/(mV2*(1 - t/mV2)*(-(s/mV2) - u/mV2)*
        (-(t/mV2) - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2))])/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (t*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
       (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((-(s/mV2) - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((t*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
          u^2/mV2^2))/(mV2*(1 - t/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
          (t*u)/mV2^2 + u^2/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      ((-(s/mV2) - t/mV2 - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + 
         (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
        (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)*
        ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
       (4*(1 - t/mV2)*u*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)) + 
 Log[(mV2 - s - t - u)/mV2]*((12*(1 - s/mV2 - t/mV2 - u/mV2))/
    (-(s/mV2) - t/mV2 - u/mV2) + (Pi^2*(4 - s/mV2 - t/mV2 - u/mV2))/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(2*mV2)/(2*mV2 + rs - s - t - u)]^2)/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*(mV2 - t))/(2*mV2 + rs - s - t - u)]^
      2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*(mV2 - u))/(2*mV2 + rs - s - t - u)]^
      2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(2*(mV2 - s - t - u))/(2*mV2 + rs - s - t - u)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(2*mV2)/(2*mV2 + rt - s - t - u)]^2)/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*(mV2 - s))/(2*mV2 + rt - s - t - u)]^
      2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*(mV2 - u))/(2*mV2 + rt - s - t - u)]^
      2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(2*(mV2 - s - t - u))/(2*mV2 + rt - s - t - u)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(2*mV2)/(2*mV2 + ru - s - t - u)]^2)/
    (3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*(mV2 - s))/(2*mV2 + ru - s - t - u)]^
      2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*(mV2 - t))/(2*mV2 + ru - s - t - u)]^
      2)/(3*(-(s/mV2) - t/mV2 - u/mV2)) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(2*(mV2 - s - t - u))/(2*mV2 + ru - s - t - u)]^2)/
    (-(s/mV2) - t/mV2 - u/mV2) + (4*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, u/(mV2*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, t/(mV2*(-(s/mV2) - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) + (4*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, s/(mV2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(s/mV2) - t/mV2)/
       (1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(s/mV2) - u/mV2)/
       (1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(t/mV2) - u/mV2)/
       (1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
   (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
     PolyLog[2, -((mV2*(-((s*t)/mV2^2) - u/mV2))/u)])/
    (-(s/mV2) - t/mV2 - u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-((s*t)/mV2^2) - u/mV2)/(-(s/mV2) - u/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-((s*t)/mV2^2) - u/mV2)/(-(t/mV2) - u/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-((s*t)/mV2^2) - u/mV2)/(1 - s/mV2 - t/mV2 - u/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
     PolyLog[2, -((mV2*(-(t/mV2) - (s*u)/mV2^2))/t)])/
    (-(s/mV2) - t/mV2 - u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-(t/mV2) - (s*u)/mV2^2)/(-(s/mV2) - t/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-(t/mV2) - (s*u)/mV2^2)/(-(t/mV2) - u/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-(t/mV2) - (s*u)/mV2^2)/(1 - s/mV2 - t/mV2 - u/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*s*(1 - s/mV2 - t/mV2 - u/mV2))/
       (mV2*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(mV2*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
          (s*u)/mV2^2))/(2*s*(1 - s/mV2 - t/mV2 - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
     PolyLog[2, -((mV2*(-(s/mV2) - (t*u)/mV2^2))/s)])/
    (-(s/mV2) - t/mV2 - u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-(s/mV2) - (t*u)/mV2^2)/(-(s/mV2) - t/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-(s/mV2) - (t*u)/mV2^2)/(-(s/mV2) - u/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-(s/mV2) - (t*u)/mV2^2)/(1 - s/mV2 - t/mV2 - u/mV2)])/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*t*(1 - s/mV2 - t/mV2 - u/mV2))/
       (mV2*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(mV2*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
          (t*u)/mV2^2))/(2*t*(1 - s/mV2 - t/mV2 - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-2*u*(1 - s/mV2 - t/mV2 - u/mV2))/
       (mV2*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(mV2*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
          u^2/mV2^2))/(2*u*(1 - s/mV2 - t/mV2 - u/mV2))])/
    (-(s/mV2) - t/mV2 - u/mV2)) + (2*(12 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2)*
   PolyLog[3, s/mV2])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(3 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (1 - s/mV2)^(-1)])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(12 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2)*
   PolyLog[3, t/mV2])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(((1 - s/mV2)*t)/s)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (8*(3 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (1 - t/mV2)^(-1)])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -((s*(1 - t/mV2))/t)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(s/(mV2*(-(s/mV2) - t/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(t/(mV2*(-(s/mV2) - t/mV2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(s/(mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(s^2/(mV2^2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(t/(mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (s*t)/(mV2^2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((1 - s/mV2)*t)/(mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(t^2/(mV2^2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((s*(1 - t/mV2))/(mV2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(12 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2)*
   PolyLog[3, u/mV2])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(((1 - s/mV2)*u)/s)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((1 - t/mV2)*u)/t)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, u/(mV2*(-(s/mV2) - t/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (8*(3 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (1 - u/mV2)^(-1)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    u/(mV2*(-(s/mV2) - t/mV2)*(1 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -((s*(1 - u/mV2))/u)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*(1 - u/mV2))/u)])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(s/(mV2*(-(s/mV2) - u/mV2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (4*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, t/(mV2*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    t/(mV2*(1 - t/mV2)*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(u/(mV2*(-(s/mV2) - u/mV2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (4*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, s/(mV2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    s/(mV2*(1 - s/mV2)*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(t/(mV2*(-(t/mV2) - u/mV2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(u/(mV2*(-(t/mV2) - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(s/(mV2*(-(s/mV2) - t/mV2 - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(t/(mV2*(-(s/mV2) - t/mV2 - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-(s/mV2) - t/mV2)/
     (-(s/mV2) - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(u/(mV2*(-(s/mV2) - t/mV2 - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-(s/mV2) - u/mV2)/
     (-(s/mV2) - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-(t/mV2) - u/mV2)/
     (-(s/mV2) - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(-(s/mV2) - t/mV2 - u/mV2))/
     ((-(s/mV2) - t/mV2)*u)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(-(s/mV2) - t/mV2 - u/mV2))/
     (t*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(-(s/mV2) - t/mV2 - u/mV2))/
     (s*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (12*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (1 - s/mV2 - t/mV2 - u/mV2)^
     (-1)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (1 - s/mV2)/(1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (1 - t/mV2)/(1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (8*(3 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-(s/mV2) - t/mV2)/
     (1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (1 - u/mV2)/(1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (8*(3 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-(s/mV2) - u/mV2)/
     (1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (8*(3 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-(t/mV2) - u/mV2)/
     (1 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (u*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (t*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (s*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(s*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - s/mV2)*
      (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(t*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - t/mV2)*
      (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((-(s/mV2) - t/mV2)*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/
     (2*(-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(u*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - u/mV2)*
      (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((-(s/mV2) - u/mV2)*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/
     (2*(-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((-(t/mV2) - u/mV2)*(-(r/mV2) - s/mV2 - t/mV2 - u/mV2))/
     (2*(-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - s/mV2)*
      (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - t/mV2)*
      (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(2*mV2*(1 - u/mV2)*
      (-(s/mV2) - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(-((s*t)/mV2^2) - u/mV2))/
     ((1 - s/mV2)*t)])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(-((s*t)/mV2^2) - u/mV2))/
     (s*(1 - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-((s*t)/mV2^2) - u/mV2))/u)])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-((s*t)/mV2^2) - u/mV2))/((1 - s/mV2)*u))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-((s*t)/mV2^2) - u/mV2))/((1 - t/mV2)*u))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((s*t)/mV2^2) - u/mV2)/(-(s/mV2) - u/mV2)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((s*t)/mV2^2) - u/mV2)/((1 - s/mV2)*(-(s/mV2) - u/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((s*t)/mV2^2) - u/mV2)/(-(t/mV2) - u/mV2)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((s*t)/mV2^2) - u/mV2)/((1 - t/mV2)*(-(t/mV2) - u/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((s*t)/mV2^2) - u/mV2)/(1 - s/mV2 - t/mV2 - u/mV2)])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(-((s*t)/mV2^2) - u/mV2))/
     (s*(1 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(-((s*t)/mV2^2) - u/mV2))/
     (t*(1 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-((s*t)/mV2^2) - u/mV2))/
      (u*(1 - s/mV2 - t/mV2 - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     (2*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     (2*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     (2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (48*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     ((1 - s/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
     (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     ((1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
     (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     ((1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
     (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-(t/mV2) - (s*u)/mV2^2))/t)])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-(t/mV2) - (s*u)/mV2^2))/((1 - s/mV2)*t))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(t/mV2) - (s*u)/mV2^2)/(-(s/mV2) - t/mV2)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(t/mV2) - (s*u)/mV2^2)/((1 - s/mV2)*(-(s/mV2) - t/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(-(t/mV2) - (s*u)/mV2^2))/((1 - s/mV2)*u)])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-(t/mV2) - (s*u)/mV2^2))/(t*(1 - u/mV2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(t/mV2) - (s*u)/mV2^2)/(-(t/mV2) - u/mV2)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(t/mV2) - (s*u)/mV2^2)/((1 - u/mV2)*(-(t/mV2) - u/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(t/mV2) - (s*u)/mV2^2)/(1 - s/mV2 - t/mV2 - u/mV2)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-(t/mV2) - (s*u)/mV2^2))/
      (t*(1 - s/mV2 - t/mV2 - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(-(t/mV2) - (s*u)/mV2^2))/
     (u*(1 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)/
     (2*(1 - s/mV2)*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((mV2*(t/mV2 + (s*u)/mV2^2))/(s*(1 - u/mV2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((mV2*(t/mV2 + (s*u)/mV2^2))/
      (s*(1 - s/mV2 - t/mV2 - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*s*(-(s/mV2) - t/mV2 + (s*t)/mV2^2))/(mV2*(1 - s/mV2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)/
     (2*(1 - s/mV2)*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*s*(-(s/mV2) - t/mV2))/
     (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-2*s*(-(s/mV2) - u/mV2))/(mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-4*s*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2))/
     (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*s*(1 - s/mV2)*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2))/
     (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*s*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2))/
     (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*s*(1 - s/mV2)*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2))/
     (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*s*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(s/mV2) - u/mV2))/
     (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*s*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(s/mV2) - u/mV2))/
     (mV2*(1 - s/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + 
       (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
     (2*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
     (2*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*s*(1 - t/mV2))/
     (mV2*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*s*(1 - u/mV2))/
     (mV2*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*s*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
     (2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(s/mV2) - u/mV2)*
      ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + 
       (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))/(2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(s/mV2) - u/mV2)*
      ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((-(s/mV2) - t/mV2 + (s*t)/mV2^2)*((-2*s)/mV2 - 
        (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
      (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
      ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
     (4*s*(1 - t/mV2)*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
      ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
     (4*s*(1 - u/mV2)*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(s/(mV2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(s^2/(mV2^2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(u/(mV2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (s*u)/(mV2^2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((1 - s/mV2)*u)/(mV2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(u^2/(mV2^2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((s*(1 - u/mV2))/(mV2*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
     (2*(-(s/mV2) - t/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
       (s*t)/mV2^2 + (s*u)/mV2^2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - 
       (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))/(2*(-(s/mV2) - t/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + 
       s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*(-(s/mV2) - u/mV2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*s*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/(mV2*(1 - s/mV2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*s*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/
     (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*s*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/
     (mV2*(1 - s/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - 
       (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
       (-(s/mV2) - u/mV2 + (s*u)/mV2^2))/(-((rs*s)/mV2^2) + s^2/mV2^2 + 
       (s*t)/mV2^2 - (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-(s/mV2) - (t*u)/mV2^2))/s)])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-(s/mV2) - (t*u)/mV2^2))/(s*(1 - t/mV2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(s/mV2) - (t*u)/mV2^2)/(-(s/mV2) - t/mV2)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(s/mV2) - (t*u)/mV2^2)/((1 - t/mV2)*(-(s/mV2) - t/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(-(s/mV2) - (t*u)/mV2^2))/((1 - t/mV2)*u)])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-(s/mV2) - (t*u)/mV2^2))/(s*(1 - u/mV2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(-(s/mV2) - (t*u)/mV2^2))/(t*(1 - u/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(s/mV2) - (t*u)/mV2^2)/(-(s/mV2) - u/mV2)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(s/mV2) - (t*u)/mV2^2)/((1 - u/mV2)*(-(s/mV2) - u/mV2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-(s/mV2) - (t*u)/mV2^2)/(1 - s/mV2 - t/mV2 - u/mV2)])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, -((mV2*(-(s/mV2) - (t*u)/mV2^2))/
      (s*(1 - s/mV2 - t/mV2 - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(-(s/mV2) - (t*u)/mV2^2))/
     (t*(1 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(-(s/mV2) - (t*u)/mV2^2))/
     (u*(1 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (2*(-(s/mV2) - (t*u)/mV2^2))/
     ((1 - t/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (2*(-(s/mV2) - (t*u)/mV2^2))/
     ((1 - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (2*(-(s/mV2) - (t*u)/mV2^2))/
     ((1 - s/mV2 - t/mV2 - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
      (-(s/mV2) - (t*u)/mV2^2))/((-(s/mV2) - t/mV2)*
      ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)*
      (-(s/mV2) - (t*u)/mV2^2))/((-(s/mV2) - u/mV2)*
      ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*s*(-(s/mV2) - t/mV2)*(-(s/mV2) - (t*u)/mV2^2))/
     (mV2*(1 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-4*s*(-(s/mV2) - u/mV2)*(-(s/mV2) - (t*u)/mV2^2))/
     (mV2*(1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
       (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
       (-(s/mV2) - (t*u)/mV2^2))/(2*s*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2)*
      ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
       (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
       (-(s/mV2) - (t*u)/mV2^2))/(2*s*(-(s/mV2) - t/mV2)*(1 - u/mV2)*
      (-(s/mV2) - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)*
       (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
       (-(s/mV2) - (t*u)/mV2^2))/(2*s*(-(s/mV2) - t/mV2)*(-(s/mV2) - u/mV2)*
      ((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)*
       (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*
       (-(s/mV2) - (t*u)/mV2^2))/(2*s*(1 - t/mV2)*(-(s/mV2) - t/mV2)*
      (-(s/mV2) - u/mV2)*((-2*s)/mV2 - (rs*s)/mV2^2 + s^2/mV2^2 + 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-2*t*(-(s/mV2) - t/mV2 + (s*t)/mV2^2))/(mV2*(1 - t/mV2)*
      ((rt*t)/mV2^2 + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)/
     (2*(1 - t/mV2)*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
     (2*(1 - t/mV2)*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*t*(-(s/mV2) - t/mV2))/
     (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-2*t*(-(t/mV2) - u/mV2))/(mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
       t^2/mV2^2 + (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (4*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2))/
     (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (4*t*(1 - t/mV2)*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2))/
     (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (4*t*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(t/mV2) - u/mV2))/
     (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (4*t*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(t/mV2) - u/mV2))/
     (mV2*(1 - t/mV2)*((rt*t)/mV2^2 + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2))/
     (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*t*(1 - t/mV2)*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2))/
     (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
     (2*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
     (2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*(1 - s/mV2)*t)/
     (mV2*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*t*(1 - u/mV2))/
     (mV2*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*t*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (2*(-(t/mV2) - (s*u)/mV2^2))/
     ((1 - s/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (2*(-(t/mV2) - (s*u)/mV2^2))/
     ((1 - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (2*(-(t/mV2) - (s*u)/mV2^2))/
     ((1 - s/mV2 - t/mV2 - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + 
       t^2/mV2^2 + (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - 
       (t*u)/mV2^2))/((-(s/mV2) - t/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + 
       (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))/((-(t/mV2) - u/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + 
       (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-4*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - (s*u)/mV2^2))/
     (mV2*(1 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-4*t*(-(t/mV2) - u/mV2)*(-(t/mV2) - (s*u)/mV2^2))/
     (mV2*(1 - s/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2*(-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
        t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
        (t*u)/mV2^2))/(2*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2)*
      ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
        t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
        (t*u)/mV2^2))/(2*t*(-(s/mV2) - t/mV2)*(1 - u/mV2)*(-(t/mV2) - u/mV2)*
      ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
     (2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(t/mV2) - u/mV2)*
      ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))/(2*(-(s/mV2) - t/mV2 + (s*t)/mV2^2)*(-(t/mV2) - u/mV2)*
      ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
        t^2/mV2^2 + (t*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
        (t*u)/mV2^2))/(2*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2)*
      ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(-(t/mV2) - (s*u)/mV2^2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
        t^2/mV2^2 + (t*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
        (t*u)/mV2^2))/(2*(1 - s/mV2)*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2)*
      ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((-(s/mV2) - t/mV2 + (s*t)/mV2^2)*((-2*t)/mV2 - 
        (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
      (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*
      ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
     (4*(1 - s/mV2)*t*(-(s/mV2) - t/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*
      ((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
     (4*t*(1 - u/mV2)*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(t/(mV2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(t^2/(mV2^2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(u/(mV2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (t*u)/(mV2^2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((1 - t/mV2)*u)/(mV2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(u^2/(mV2^2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*(1 - u/mV2))/(mV2*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
     (2*(-(s/mV2) - t/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + 
       t^2/mV2^2 + (t*u)/mV2^2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - 
       (t*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))/(2*(-(s/mV2) - t/mV2)*((-2*t)/mV2 - (rt*t)/mV2^2 + 
       (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*(-(t/mV2) - u/mV2 + 
       (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*t*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/(mV2*(1 - t/mV2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/
     (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*t*(-(s/mV2) - t/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/
     (mV2*(1 - t/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - 
       (t*u)/mV2^2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((((-2*t)/mV2 - (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*
       (-(t/mV2) - u/mV2 + (t*u)/mV2^2))/(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
       t^2/mV2^2 - (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-2*u*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/(mV2*(1 - u/mV2)*
      ((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-2*u*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/
     (mV2*(1 - u/mV2)*((ru*u)/mV2^2 - (s*u)/mV2^2 + (t*u)/mV2^2 - 
       u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)/
     (2*(1 - u/mV2)*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
     (2*(1 - u/mV2)*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*u*(-(s/mV2) - u/mV2))/
     (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-2*u*(-(t/mV2) - u/mV2))/(mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
       (t*u)/mV2^2 + u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (4*u*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2))/
     (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (4*u*(1 - u/mV2)*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2))/
     (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (4*u*(-(t/mV2) - u/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/
     (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (4*u*(-(t/mV2) - u/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2))/
     (mV2*(1 - u/mV2)*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*u*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2))/
     (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*u*(1 - u/mV2)*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2))/
     (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*u*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/
     (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-4*u*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2))/
     (mV2*(1 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + 
       u^2/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
     (2*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
     (2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*(1 - s/mV2)*u)/
     (mV2*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*(1 - t/mV2)*u)/
     (mV2*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*u*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (2*(-((s*t)/mV2^2) - u/mV2))/
     ((1 - s/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (2*(-((s*t)/mV2^2) - u/mV2))/
     ((1 - t/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (2*(-((s*t)/mV2^2) - u/mV2))/
     ((1 - s/mV2 - t/mV2 - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + 
       (t*u)/mV2^2 + u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + 
       u^2/mV2^2))/((-(s/mV2) - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
       (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))/((-(t/mV2) - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + 
       (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-4*u*(-(s/mV2) - u/mV2)*(-((s*t)/mV2^2) - u/mV2))/
     (mV2*(1 - t/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-4*u*(-(t/mV2) - u/mV2)*(-((s*t)/mV2^2) - u/mV2))/
     (mV2*(1 - s/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2*(-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
        (t*u)/mV2^2 + u^2/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
        (t*u)/mV2^2 + u^2/mV2^2))/(2*u*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2)*
      ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
        (t*u)/mV2^2 + u^2/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
        (t*u)/mV2^2 + u^2/mV2^2))/(2*(1 - t/mV2)*u*(-(s/mV2) - u/mV2)*
      (-(t/mV2) - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + 
       (t*u)/mV2^2 + u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
     (2*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)*
      ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - t/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + 
       u^2/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
     (2*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2 + (t*u)/mV2^2)*
      ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
        (t*u)/mV2^2 + u^2/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
        (t*u)/mV2^2 + u^2/mV2^2))/(2*u*(-(s/mV2) - u/mV2)*(-(t/mV2) - u/mV2)*
      ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(-((s*t)/mV2^2) - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
        (t*u)/mV2^2 + u^2/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
        (t*u)/mV2^2 + u^2/mV2^2))/(2*(1 - s/mV2)*u*(-(s/mV2) - u/mV2)*
      (-(t/mV2) - u/mV2)*((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + 
       (t*u)/mV2^2 + u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)*
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
     (2*(-(t/mV2) - u/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)*
      ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
     (2*(-(t/mV2) - u/mV2)*(-(s/mV2) - u/mV2 + (s*u)/mV2^2)*
      ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((-(t/mV2) - u/mV2 + (t*u)/mV2^2)*((-2*u)/mV2 - 
        (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
      (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((-(s/mV2) - u/mV2 + (s*u)/mV2^2)*((-2*u)/mV2 - 
        (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
      (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (-(s/mV2) - t/mV2 - u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)*
      ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
     (4*(1 - s/mV2)*u*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)*
      ((-2*u)/mV2 - (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
     (4*(1 - t/mV2)*u*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2) + 
 (r*((-25*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s)/mV2]^3)/
     (6*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
    (25*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2]^3)/
     (6*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
    (25*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]^3)/
     (6*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
    (13*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]^3)/
     (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(s/mV2)]^2*
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      Log[-(t/mV2)]^2*Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
      Log[-((s + t)/mV2)]^2*Log[(2*mV2 + r - s - t - u)/
        (2*mV2 - r - s - t - u)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]^2*
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
     (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
    (3*(2 - s/mV2 - t/mV2 - u/mV2)*
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]^3)/
     (8*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
        (2*mV2 - r - s - t - u)]*Log[-(u/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2)^
      2 + ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
        (2*mV2 - r - s - t - u)]*Log[-((s + u)/mV2)]^2)/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
      Log[-((t + u)/mV2)]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    ((-6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       ((-3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^
          2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2))*
     Log[-((s + t + u)/mV2)] - (8*Log[(r - s - t - u)/(r + s + t + u)])/
     (-(s/mV2) - t/mV2 - u/mV2) + Log[(mV2 - s)/mV2]^2*
     ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t + u)/mV2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2) + 
    Log[(mV2 - t)/mV2]^2*((2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*s + mV2*t - s*t)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t + u)/mV2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2) + 
    Log[(mV2 - u)/mV2]^2*((-5*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s + t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2) + 
    Log[-((mV2*s + mV2*t - s*t)/mV2^2)]*
     ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       ((-8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^
          2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t + u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2)) + 
    Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]^2*
     ((-3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + rs)*s)/mV2^2)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((r + rt)*t)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s + t - u)/mV2])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((r + ru)*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s - t + u)/mV2])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s + t + u)/mV2])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)])/
       (4*(-(s/mV2) - t/mV2 - u/mV2)^2) - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
       (4*(-(s/mV2) - t/mV2 - u/mV2)^2) - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2)])/
       (4*(-(s/mV2) - t/mV2 - u/mV2)^2)) + Log[-(s/mV2)]*
     ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s)/mV2]^2)/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - t)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]^2)/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*s + mV2*t - s*t)/mV2^2)]*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]^2)/
       (4*(-(s/mV2) - t/mV2 - u/mV2)^2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
        Log[-((t + u)/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)]*Log[-((s + t + u)/mV2)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       ((-13*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^
          2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r + s + t - u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r + s - t + u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s + t + u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t + mV2*u - s*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2)) + 
    Log[-((s + t)/mV2)]*(-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]^2)/
        (-(s/mV2) - t/mV2 - u/mV2)^2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t)/mV2^2)]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (7*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - u)/mV2]*Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - 
           u)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*Log[-(u/mV2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       (((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t + u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t + mV2*u - s*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2)) + 
    Log[-(t/mV2)]*((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2]^2)/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - u)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]^2)/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - t)/mV2]*Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - 
           u)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t)/mV2^2)]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (5*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
           (2*mV2 - r - s - t - u)]^2)/(4*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)]*Log[-((s + u)/mV2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
        Log[-((s + t + u)/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       ((-13*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^
          2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r + s + t - u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r + s - t + u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s + t + u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t + mV2*u - s*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2)) + 
    Log[-((s + u)/mV2)]*((-2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t + u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2)) + Log[-(u/mV2)]*
     ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]^2)/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (5*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
           (2*mV2 - r - s - t - u)]^2)/(4*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)]*Log[-((s + t + u)/mV2)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       ((-13*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^
          2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s + t - u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru + s - t - u)*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s + t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s - t + u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s + t + u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t + mV2*u - s*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2)) + 
    Log[-((t + u)/mV2)]*((-2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t + u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2)) + 
    Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
     (-((Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (30*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^
        2 - ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)]^
         2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)]^2)/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r + s + t - u)/mV2]*Log[-(((r + ru)*u)/mV2^2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru - s - t - u)*u)/mV2^2)]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)]*
        Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2)*
       Log[-(((ru - s + t - u)*u)/mV2^2)] - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)]*
        Log[(r + s - t + u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)]*
        Log[(r - s + t + u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2)*
       Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)] + 
      Log[-((s*(rs - s - t - u))/mV2^2)]*
       ((2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2) + 
      ((2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)] + 
      Log[-((mV2*s + mV2*u - s*u)/mV2^2)]*
       ((2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s + t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru - s + t - u)*u)/mV2^2)]*
        Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + Log[-((t*(rt - s - t - u))/mV2^2)]*
       ((2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2) + Log[-((t*(rt + s - t - u))/mV2^2)]*
       (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      Log[-((s*(rs - s + t - u))/mV2^2)]*
       (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2)*
       Log[-((mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2)] + 
      Log[2]*((6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + rs)*s)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + rt)*t)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s + t - u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + ru)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t + u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r + s - t + u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s + t + u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2) + Log[-((s*(rs - s - t + u))/mV2^2)]*
       (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t + mV2*u - s*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      Log[-((t*(rt - s - t + u))/mV2^2)]*
       (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt + s - t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t - s*t + mV2*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*s + mV2*t + mV2*u - s*u - 
              t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      Log[-(((r + ru)*u)/mV2^2)]*(((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2) + Log[-(((r + rs)*s)/mV2^2)]*
       ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s + t - u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r + s - t + u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s + t + u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2) + Log[-(((r + rt)*t)/mV2^2)]*
       ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s + t - u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r + s - t + u)/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s + t + u)/mV2])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, s/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, t/mV2])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, u/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, u/(mV2*(-(s/mV2) - t/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (mV2*(-(s/mV2) - t/mV2)*(1 - u/mV2))/u])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, t/(mV2*(-(s/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^
        2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (mV2*(1 - t/mV2)*(-(s/mV2) - u/mV2))/t])/(-(s/mV2) - t/mV2 - u/mV2)^
        2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         s/(mV2*(-(t/mV2) - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (mV2*(1 - s/mV2)*(-(t/mV2) - u/mV2))/s])/(-(s/mV2) - t/mV2 - u/mV2)^
        2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (r/mV2 + s/mV2 + t/mV2 + u/mV2)/((1 - s/mV2)*(r/mV2 - s/mV2 - 
            t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(r/mV2 - s/mV2 - 
           t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (r/mV2 + s/mV2 + t/mV2 + u/mV2)/((1 - t/mV2)*(r/mV2 - s/mV2 - 
            t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(r/mV2 - s/mV2 - 
           t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (r/mV2 + s/mV2 + t/mV2 + u/mV2)/((1 - u/mV2)*(r/mV2 - s/mV2 - 
            t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(r/mV2 - s/mV2 - 
           t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2) + 
    Log[(mV2 - s)/mV2]*((Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*s + mV2*t - s*t)/mV2^2)]*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - (11*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]^2)/
       (8*(-(s/mV2) - t/mV2 - u/mV2)^2) - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
        Log[-((s + u)/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (7*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)]*Log[-((t + u)/mV2)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2))*Log[-((s + t + u)/mV2)] + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       ((-4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^
          2 - ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + rs)*s)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + rt)*t)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
        (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt + s - t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + ru)*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2)) - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(s/(mV2*(1 - s/mV2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, s/(mV2*(1 - s/mV2)*(-(t/mV2) - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (s*(-(t/mV2) - u/mV2))/(mV2*(-(s/mV2) - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (2*(-(t/mV2) - u/mV2))/(-(r/mV2) - s/mV2 - t/mV2 - 
           u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (-2*s)/(mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (2*s)/(mV2*(1 - s/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
           (mV2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, s/mV2 + t/mV2 + u/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(r/mV2) + s/mV2 + t/mV2 + 
           u/mV2)/2])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + 
             u/mV2))/(mV2*(1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*
            (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2)^
        2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (s*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(mV2*(-(t/mV2) - u/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (r/mV2 + s/mV2 + t/mV2 + u/mV2)/((1 - s/mV2 - t/mV2 - u/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((u*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/(mV2*(-((r*u)/mV2^2) - 
             (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((u*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/(mV2*(-((r*u)/mV2^2) + 
             (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - s/mV2)*((r*s)/mV2^2 - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) - 
            s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
          ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
          ((1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) - 
            s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (s*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + 
            t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))/(mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
             t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
             (s*u)/mV2^2))/(mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
            (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
            (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + 
            u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))/(2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*
           (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           ((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))/(2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
            (s*t)/mV2^2 + (s*u)/mV2^2)*((-2*s)/mV2 + (rs*s)/mV2^2 + 
            s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 - s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + 
             s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*((-2*s)/mV2 + 
             (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((1 - s/mV2)*(-((r*t)/mV2^2) + (rt*t)/mV2^2)*
            (r/mV2 + s/mV2 + t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
            (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - 
            (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2)*
           (-((r*t)/mV2^2) - (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/
           (mV2*((rt*t)/mV2^2 - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (t*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
          (mV2*((rt*t)/mV2^2 - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (t*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*((-2*t)/mV2 + 
            (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(1 - s/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + 
            u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
            (t*u)/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
             u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
             (t*u)/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
            t/mV2 + u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + 
            t^2/mV2^2 + (t*u)/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*t)/mV2 + 
             (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
            t^2/mV2^2 + (t*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((r*u)/mV2^2) + 
             (ru*u)/mV2^2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
            (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - 
            (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/
           (mV2*((ru*u)/mV2^2 - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (u*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
          (mV2*((ru*u)/mV2^2 - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (u*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*((-2*u)/mV2 + 
            (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(1 - s/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + 
            u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
            u^2/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
             u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
             u^2/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
            t/mV2 + u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + 
            (t*u)/mV2^2 + u^2/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*u)/mV2 + 
             (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
            (t*u)/mV2^2 + u^2/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2)) + 
    Log[(mV2 - t)/mV2]*((Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]^2)/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s + t)/mV2)]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*s + mV2*t - s*t)/mV2^2)]*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - (11*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]^2)/
       (8*(-(s/mV2) - t/mV2 - u/mV2)^2) + (7*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
        Log[-((s + u)/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)]*Log[-((t + u)/mV2)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2))*Log[-((s + t + u)/mV2)] + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       ((-4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^
          2 + ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + rs)*s)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + rt)*t)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt + s - t - u))/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s - t - u)*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s + t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2)) - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(t/(mV2*(1 - t/mV2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, t/(mV2*(1 - t/mV2)*(-(s/mV2) - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (t*(-(s/mV2) - u/mV2))/(mV2*(-(s/mV2) - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (2*(-(s/mV2) - u/mV2))/(-(r/mV2) - s/mV2 - t/mV2 - 
           u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (-2*t)/(mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (2*t)/(mV2*(1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/
           (mV2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
           (mV2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, s/mV2 + t/mV2 + u/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(r/mV2) + s/mV2 + t/mV2 + 
           u/mV2)/2])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + 
             u/mV2))/(mV2*(1 - t/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*
            (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2)^
        2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (t*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(mV2*(-(s/mV2) - u/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (r/mV2 + s/mV2 + t/mV2 + u/mV2)/((1 - s/mV2 - t/mV2 - u/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((u*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/(mV2*(-((r*u)/mV2^2) - 
             (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((u*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/(mV2*(-((r*u)/mV2^2) + 
             (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((-((r*s)/mV2^2) + (rs*s)/mV2^2)*(1 - t/mV2)*(r/mV2 + s/mV2 + 
             t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
            (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + 
            s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
          ((-((r*s)/mV2^2) - (rs*s)/mV2^2)*(1 - t/mV2)*(r/mV2 - s/mV2 - 
            t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((s*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/(mV2*((rs*s)/mV2^2 + 
             s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (s*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
          (mV2*((rs*s)/mV2^2 + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (s*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*((-2*s)/mV2 + 
            (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(1 - t/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + 
            u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
             u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
             (s*u)/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
            t/mV2 + u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + 
            (s*t)/mV2^2 + (s*u)/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - 
            u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*s)/mV2 + (rs*s)/mV2^2 + 
             s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
            (s*t)/mV2^2 + (s*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - t/mV2)*((r*t)/mV2^2 - (rt*t)/mV2^2)*(-((rt*t)/mV2^2) - 
            (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/
          ((-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          ((1 - t/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(-((rt*t)/mV2^2) - 
            (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (t*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - 
            t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
            (t*u)/mV2^2))/(mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
             t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
             (t*u)/mV2^2))/(mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
            (-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
            (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + 
            u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
            (t*u)/mV2^2))/(2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*
           (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           ((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
            (t*u)/mV2^2))/(2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
            t^2/mV2^2 + (t*u)/mV2^2)*((-2*t)/mV2 + (rt*t)/mV2^2 + 
            (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 - t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + 
             (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*((-2*t)/mV2 + 
             (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
            (-((r*u)/mV2^2) + (ru*u)/mV2^2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
            (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
            (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))/((1 - t/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/
           (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (u*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
          (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (u*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*((-2*u)/mV2 + 
            (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(1 - t/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + 
            u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
            u^2/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
             u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
             u^2/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
            t/mV2 + u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + 
            (t*u)/mV2^2 + u^2/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*u)/mV2 + 
             (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
            (t*u)/mV2^2 + u^2/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2)) + 
    Log[(mV2 - s - t - u)/mV2]*((-4*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (27*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]^2)/
       (8*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       ((-3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^
          2 - ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + rs)*s)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + rt)*t)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt + s - t - u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + ru)*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t + u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/
           (mV2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/
           (mV2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/
           (mV2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/
           (mV2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/
           (mV2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
           (mV2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
           (mV2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (12*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, s/mV2 + t/mV2 + u/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      (24*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(r/mV2 + s/mV2 + t/mV2 + u/mV2)/(2*(1 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((r*u)/mV2^2) - (ru*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/
           (mV2*(-((r*u)/mV2^2) - (ru*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((r*u)/mV2^2) + (ru*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
           (mV2*(-((r*u)/mV2^2) + (ru*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
           (mV2*(-((r*u)/mV2^2) + (ru*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((-((r*s)/mV2^2) + (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - 
             u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
           ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
             (s*t)/mV2^2 - (s*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
            (s*t)/mV2^2 - (s*u)/mV2^2))/((-((r*s)/mV2^2) - (rs*s)/mV2^2)*
           (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (s*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/
          (mV2*((rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/
           (mV2*((rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/
           (mV2*((rs*s)/mV2^2 + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (s*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
          (mV2*((rs*s)/mV2^2 + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + 
            u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))/(2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*
           (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + 
            s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
            u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))/(2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           ((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*s)/mV2 + 
             (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
            (s*t)/mV2^2 + (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
            (s*t)/mV2^2 + (s*u)/mV2^2)*((-2*s)/mV2 + (rs*s)/mV2^2 + 
            s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 - s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + 
             s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)*((-2*s)/mV2 + 
             (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((-((r*t)/mV2^2) + (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - 
             u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
           ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
             t^2/mV2^2 - (t*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
            t^2/mV2^2 - (t*u)/mV2^2))/((-((r*t)/mV2^2) - (rt*t)/mV2^2)*
           (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (t*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/
          (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/
           (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/
           (mV2*((rt*t)/mV2^2 - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (t*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
          (mV2*((rt*t)/mV2^2 - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + 
            u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
            (t*u)/mV2^2))/(2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*
           (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + 
            (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
            u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
            (t*u)/mV2^2))/(2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           ((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
            (t*u)/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*t)/mV2 + 
             (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
            t^2/mV2^2 + (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
            t^2/mV2^2 + (t*u)/mV2^2)*((-2*t)/mV2 + (rt*t)/mV2^2 + 
            (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 - t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + 
             (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)*((-2*t)/mV2 + 
             (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
             u/mV2)*(-((r*u)/mV2^2) + (ru*u)/mV2^2))/
           ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - 
             (t*u)/mV2^2 - u^2/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - 
            (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/
           (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (u*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
          (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/
           (mV2*((ru*u)/mV2^2 - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (u*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
          (mV2*((ru*u)/mV2^2 - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
            u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
            u^2/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((r*u)/mV2^2) - (ru*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + 
            (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(1 - s/mV2 - t/mV2 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
            u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
            u^2/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((r*u)/mV2^2) + (ru*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           ((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
            u^2/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*u)/mV2 + 
             (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
            (t*u)/mV2^2 + u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((r/mV2 + s/mV2 + t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
             (t*u)/mV2^2 + u^2/mV2^2)*((-2*u)/mV2 + (ru*u)/mV2^2 + 
             (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
            (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)*((-2*u)/mV2 + 
            (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2) + Log[(mV2 - u)/mV2]*
     ((Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2]^2)/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - s - t - u)/mV2]*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (11*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
           (2*mV2 - r - s - t - u)]^2)/(8*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(2*mV2 + r - s - t - u)/
          (2*mV2 - r - s - t - u)]*Log[-((s + u)/mV2)])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
        Log[-((t + u)/mV2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      (-(((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - s - t - u)/mV2])/
          (-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2))*Log[-((s + t + u)/mV2)] + 
      Log[(2*mV2 + r - s - t - u)/(2*mV2 - r - s - t - u)]*
       ((-4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[2])/(-(s/mV2) - t/mV2 - u/mV2)^
          2 + ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + rs)*s)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + rt)*t)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) - ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s - t - u)*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s + t - u)*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t + u))/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
        ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
         (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*u - s*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(2*(-(s/mV2) - t/mV2 - u/mV2)^
           2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2)])/
         (2*(-(s/mV2) - t/mV2 - u/mV2)^2)) - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(u/(mV2*(1 - u/mV2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, u/(mV2*(-(s/mV2) - t/mV2)*(1 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((-(s/mV2) - t/mV2)*u)/(mV2*(-(s/mV2) - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (2*(-(s/mV2) - t/mV2))/(-(r/mV2) - s/mV2 - t/mV2 - 
           u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (-2*u)/(mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (2*u)/(mV2*(1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/
           (mV2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/
           (mV2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/
           (mV2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/
           (mV2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, s/mV2 + t/mV2 + u/mV2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (-(r/mV2) + s/mV2 + t/mV2 + 
           u/mV2)/2])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (u*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(mV2*(-(s/mV2) - t/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (r/mV2 + s/mV2 + t/mV2 + u/mV2)/((1 - s/mV2 - t/mV2 - u/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
             u/mV2))/(mV2*(1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
            (-((r*u)/mV2^2) - (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^
        2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((-((r*s)/mV2^2) + (rs*s)/mV2^2)*(1 - u/mV2)*(r/mV2 + s/mV2 + 
             t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
            (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + 
            s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))/
          ((-((r*s)/mV2^2) - (rs*s)/mV2^2)*(1 - u/mV2)*(r/mV2 - s/mV2 - 
            t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (s*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/(mV2*((rs*s)/mV2^2 + s^2/mV2^2 + 
            (s*t)/mV2^2 - (s*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((s*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/(mV2*((rs*s)/mV2^2 + 
             s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (s*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*((-2*s)/mV2 + 
            (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(1 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
            u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
             u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
             (s*u)/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
            t/mV2 + u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + 
            (s*t)/mV2^2 + (s*u)/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - 
            u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
            (s*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*s)/mV2 + (rs*s)/mV2^2 + 
             s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
            (s*t)/mV2^2 + (s*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((-((r*t)/mV2^2) + (rt*t)/mV2^2)*(1 - u/mV2)*(r/mV2 + s/mV2 + 
             t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
            (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + 
            (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))/
          ((-((r*t)/mV2^2) - (rt*t)/mV2^2)*(1 - u/mV2)*(r/mV2 - s/mV2 - 
            t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (t*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/(mV2*((rt*t)/mV2^2 + 
            (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/
           (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
           (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (t*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*((-2*t)/mV2 + 
            (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(1 - u/mV2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
            u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
            (t*u)/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
             u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
             (t*u)/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
            t/mV2 + u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + 
            t^2/mV2^2 + (t*u)/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (2*(-(s/mV2) - t/mV2 - u/mV2)^2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*t)/mV2 + 
             (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
            t^2/mV2^2 + (t*u)/mV2^2))])/(2*(-(s/mV2) - t/mV2 - u/mV2)^2) - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2)*(-((ru*u)/mV2^2) - 
            (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
          ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          ((1 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2)*(-((ru*u)/mV2^2) - 
            (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (u*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
            t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
            u^2/mV2^2))/(mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((u*(r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + 
             t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
             u^2/mV2^2))/(mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
            (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
            (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2)))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
            u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
            u^2/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((r*u)/mV2^2) - (ru*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           ((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
            u^2/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
           (-((r*u)/mV2^2) + (ru*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((r/mV2 + s/mV2 + t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
             (t*u)/mV2^2 + u^2/mV2^2)*((-2*u)/mV2 + (ru*u)/mV2^2 + 
             (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
            (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)*((-2*u)/mV2 + 
            (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          (2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
       (-(s/mV2) - t/mV2 - u/mV2)^2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
         (mV2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^
      2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(mV2*(-((r*t)/mV2^2) + 
           (rt*t)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((t*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/(mV2*(-((r*t)/mV2^2) - 
           (rt*t)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((s*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/(mV2*(-((r*s)/mV2^2) - 
           (rs*s)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((s*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/(mV2*(-((r*s)/mV2^2) + 
           (rs*s)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((t*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/(mV2*(-((r*t)/mV2^2) + 
           (rt*t)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((s*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/(mV2*(-((r*s)/mV2^2) - 
           (rs*s)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((t*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/(mV2*(-((r*t)/mV2^2) - 
           (rt*t)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((s*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/(mV2*(-((r*s)/mV2^2) + 
           (rs*s)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((t*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/(mV2*(-((r*t)/mV2^2) + 
           (rt*t)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
         (mV2*(1 - t/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*
          (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
         (mV2*(1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*
          (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((s*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(mV2*(-((r*s)/mV2^2) - 
           (rs*s)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((t*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(mV2*(-((r*t)/mV2^2) - 
           (rt*t)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
        ((1 - s/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
        ((1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
        ((1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (12*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (r/mV2 + s/mV2 + t/mV2 + u/mV2)/((1 - s/mV2 - t/mV2 - u/mV2)*
         (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (12*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((s*(r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
         (mV2*(1 - s/mV2)*(-((r*s)/mV2^2) + (rs*s)/mV2^2)*
          (r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((t*(r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
         (mV2*(1 - t/mV2)*(-((r*t)/mV2^2) + (rt*t)/mV2^2)*
          (r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((u*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/(mV2*(-((r*u)/mV2^2) - 
           (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((u*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/(mV2*(-((r*u)/mV2^2) - 
           (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/
         (mV2*(1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          (-((r*u)/mV2^2) - (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((u*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(mV2*(-((r*u)/mV2^2) - 
           (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(mV2*(-((r*u)/mV2^2) + 
           (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((u*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/(mV2*(-((r*u)/mV2^2) + 
           (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((u*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/(mV2*(-((r*u)/mV2^2) + 
           (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((u*(r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
         (mV2*(1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((r*u)/mV2^2) + (ru*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((r*s)/mV2^2 - (rs*s)/mV2^2)/
        (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((-((r*s)/mV2^2) + (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - 
           u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
         ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
           (s*t)/mV2^2 - (s*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)/
        (-((r*s)/mV2^2) - (rs*s)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
          (s*t)/mV2^2 - (s*u)/mV2^2))/((-((r*s)/mV2^2) - (rs*s)/mV2^2)*
         (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*s)/mV2^2 - (rs*s)/mV2^2)/(-((rs*s)/mV2^2) + s^2/mV2^2 + 
         (s*t)/mV2^2 - (s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((-((r*s)/mV2^2) + (rs*s)/mV2^2)*(1 - u/mV2)*(r/mV2 + s/mV2 + 
           t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)/
        (-((r*s)/mV2^2) - (rs*s)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
          (s*t)/mV2^2 - (s*u)/mV2^2))/((-((r*s)/mV2^2) - (rs*s)/mV2^2)*
         (1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (s*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/
        (mV2*((rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((s*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/
         (mV2*((rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*s)/mV2^2 - (rs*s)/mV2^2)/(-((rs*s)/mV2^2) + s^2/mV2^2 - 
         (s*t)/mV2^2 + (s*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((-((r*s)/mV2^2) + (rs*s)/mV2^2)*(1 - t/mV2)*(r/mV2 + s/mV2 + 
           t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - s/mV2)*((r*s)/mV2^2 - (rs*s)/mV2^2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
        ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((-((r*s)/mV2^2) + (rs*s)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + 
           u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
         ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
           (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
           (s*t)/mV2^2 + (s*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)/
        (-((r*s)/mV2^2) - (rs*s)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
          (s*t)/mV2^2 + (s*u)/mV2^2))/((-((r*s)/mV2^2) - (rs*s)/mV2^2)*
         (1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
        ((1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) - 
          s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + 
          s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + 
          s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
        ((-((r*s)/mV2^2) - (rs*s)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((s*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/
         (mV2*((rs*s)/mV2^2 + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (s*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
        (mV2*((rs*s)/mV2^2 + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
         (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (s*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (mV2*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (s*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + 
          u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
          (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
          (s*t)/mV2^2 + (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((s*(r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
         (mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
           (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
           (s*t)/mV2^2 + (s*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + 
          s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*((-2*s)/mV2 + 
          (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(1 - t/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 - u/mV2)*((-2*s)/mV2 + 
          (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)*(1 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*((-2*s)/mV2 + 
          (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(1 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 - t/mV2 + u/mV2)*((-2*s)/mV2 + 
          (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)*(1 - t/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + 
          u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
          (s*u)/mV2^2))/(2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + 
          s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (2*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
          u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
          (s*u)/mV2^2))/(2*(-((r*s)/mV2^2) + (rs*s)/mV2^2)*
         (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + u/mV2)*
         ((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
          (s*t)/mV2^2 - (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          ((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
           (s*u)/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
          u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
          (s*u)/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
           u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + 
           (s*u)/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
          t/mV2 + u/mV2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + 
          (s*t)/mV2^2 + (s*u)/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*s)/mV2 + 
           (rs*s)/mV2^2 + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
          (s*t)/mV2^2 + (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
          (s*t)/mV2^2 + (s*u)/mV2^2)*((-2*s)/mV2 + (rs*s)/mV2^2 + s^2/mV2^2 + 
          (s*t)/mV2^2 + (s*u)/mV2^2))/(2*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
          (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
          (s*t)/mV2^2 + (s*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((r/mV2 - s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
           (s*t)/mV2^2 + (s*u)/mV2^2)*((-2*s)/mV2 + (rs*s)/mV2^2 + 
           s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (2*(-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*t)/mV2^2 - (rt*t)/mV2^2)/(-((rt*t)/mV2^2) - 
         (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^
      2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((-((r*t)/mV2^2) + (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
          (r/mV2 + s/mV2 + t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
        (-((r*t)/mV2^2) - (rt*t)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
          t^2/mV2^2 - (t*u)/mV2^2))/((-((r*t)/mV2^2) - (rt*t)/mV2^2)*
         (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*t)/mV2^2 - (rt*t)/mV2^2)/(-((rt*t)/mV2^2) + 
         (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^
      2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((-((r*t)/mV2^2) + (rt*t)/mV2^2)*(1 - u/mV2)*(r/mV2 + s/mV2 + 
           t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)/
        (-((r*t)/mV2^2) - (rt*t)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
          t^2/mV2^2 - (t*u)/mV2^2))/((-((r*t)/mV2^2) - (rt*t)/mV2^2)*
         (1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (t*(r/mV2 + s/mV2 + t/mV2 - u/mV2))/
        (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((t*(r/mV2 - s/mV2 - t/mV2 + u/mV2))/
         (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*t)/mV2^2 - (rt*t)/mV2^2)/(-((rt*t)/mV2^2) - 
         (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^
      2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((1 - s/mV2)*(-((r*t)/mV2^2) + (rt*t)/mV2^2)*(r/mV2 + s/mV2 + 
           t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - t/mV2)*((r*t)/mV2^2 - (rt*t)/mV2^2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/
        ((-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((-((r*t)/mV2^2) + (rt*t)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + 
           u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/
         ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
           t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
           t^2/mV2^2 + (t*u)/mV2^2)))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
        (-((r*t)/mV2^2) - (rt*t)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2)*(-((r*t)/mV2^2) - 
          (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        ((1 - t/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(-((rt*t)/mV2^2) - 
          (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + 
          (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) - 
          (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        ((-((r*t)/mV2^2) - (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((t*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/
         (mV2*((rt*t)/mV2^2 - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (t*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
        (mV2*((rt*t)/mV2^2 - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
         (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (t*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (t*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + 
          u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - 
          t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
          t^2/mV2^2 + (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((t*(r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
         (mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + 
           (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) - 
           (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*((-2*t)/mV2 + 
          (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*((-2*t)/mV2 + 
          (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (2*(1 - s/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 - u/mV2)*((-2*t)/mV2 + 
          (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)*(1 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*((-2*t)/mV2 + 
          (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(1 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 + t/mV2 + u/mV2)*((-2*t)/mV2 + 
          (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (2*(1 - s/mV2)*(-((r*t)/mV2^2) + (rt*t)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + 
          u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
          (t*u)/mV2^2))/(2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + 
          (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (2*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
          u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
          (t*u)/mV2^2))/(2*(-((r*t)/mV2^2) + (rt*t)/mV2^2)*
         (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + u/mV2)*
         ((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - 
          t^2/mV2^2 - (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          ((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
           (t*u)/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
          u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
          (t*u)/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
           u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + 
           (t*u)/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
          t/mV2 + u/mV2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*t)/mV2 + 
           (rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2)*((-2*t)/mV2 + (rt*t)/mV2^2 + (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2))/(2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - 
          t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
          t^2/mV2^2 + (t*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((r/mV2 + s/mV2 - t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
           t^2/mV2^2 + (t*u)/mV2^2)*((-2*t)/mV2 + (rt*t)/mV2^2 + 
           (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        (2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*u)/mV2^2 - (ru*u)/mV2^2)/(-((ru*u)/mV2^2) - 
         (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^
      2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          (-((r*u)/mV2^2) + (ru*u)/mV2^2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
        (-((r*u)/mV2^2) - (ru*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - 
          (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
         (r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*u)/mV2^2 - (ru*u)/mV2^2)/(-((ru*u)/mV2^2) + 
         (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^
      2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((r*u)/mV2^2) + 
           (ru*u)/mV2^2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)/
        (-((r*u)/mV2^2) - (ru*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
          (t*u)/mV2^2 + u^2/mV2^2))/((1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((u*(r/mV2 - s/mV2 + t/mV2 - u/mV2))/
         (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (u*(r/mV2 + s/mV2 - t/mV2 + u/mV2))/
        (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*u)/mV2^2 - (ru*u)/mV2^2)/(-((ru*u)/mV2^2) - 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^
      2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((r*u)/mV2^2) + 
           (ru*u)/mV2^2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
        ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((r*u)/mV2^2) + 
           (ru*u)/mV2^2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
           u^2/mV2^2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + 
           (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*(-((ru*u)/mV2^2) - 
           (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
        (-((r*u)/mV2^2) - (ru*u)/mV2^2)])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
          (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        ((1 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2)*(-((ru*u)/mV2^2) - 
          (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
          (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*(-((ru*u)/mV2^2) - 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((u*(r/mV2 + s/mV2 - t/mV2 - u/mV2))/
         (mV2*((ru*u)/mV2^2 - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (u*(r/mV2 - s/mV2 + t/mV2 + u/mV2))/
        (mV2*((ru*u)/mV2^2 - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
         (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (u*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (u*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
          u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
          (t*u)/mV2^2 - u^2/mV2^2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
          (t*u)/mV2^2 - u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((u*(r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
         (mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + 
           (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*(-((ru*u)/mV2^2) - 
           (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2)))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*((-2*u)/mV2 + 
          (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(1 - s/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*((-2*u)/mV2 + 
          (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(1 - t/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
          u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
          u^2/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         (-((r*u)/mV2^2) - (ru*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(1 - s/mV2 - t/mV2 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*((-2*u)/mV2 + 
          (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(1 - s/mV2 - t/mV2 - u/mV2)*(-((r*u)/mV2^2) + (ru*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 - t/mV2 + u/mV2)*((-2*u)/mV2 + 
          (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(1 - t/mV2)*(-((r*u)/mV2^2) + (ru*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 + t/mV2 + u/mV2)*((-2*u)/mV2 + 
          (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(1 - s/mV2)*(-((r*u)/mV2^2) + (ru*u)/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
          u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
          u^2/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((r*u)/mV2^2) + (ru*u)/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + u/mV2)*
         ((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
          (t*u)/mV2^2 - u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          ((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
           u^2/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + 
          u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
          u^2/mV2^2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
           u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + 
           u^2/mV2^2))/(2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((2 + r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + 
          t/mV2 + u/mV2)*((-2*u)/mV2 + (ru*u)/mV2^2 + (s*u)/mV2^2 + 
          (t*u)/mV2^2 + u^2/mV2^2))/(2*(2 - r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -((r/mV2 + s/mV2 + t/mV2 + u/mV2)^2*((-2*u)/mV2 + 
           (ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
          (t*u)/mV2^2 + u^2/mV2^2))])/(-(s/mV2) - t/mV2 - u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -((r/mV2 + s/mV2 + t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
           (t*u)/mV2^2 + u^2/mV2^2)*((-2*u)/mV2 + (ru*u)/mV2^2 + 
           (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)*((-2*u)/mV2 + (ru*u)/mV2^2 + 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        (2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
     (-(s/mV2) - t/mV2 - u/mV2)^2))/mV2 + 
 (36*(2 - s/mV2 - t/mV2 - u/mV2)*Zeta[3])/(-(s/mV2) - t/mV2 - u/mV2)


==> anc/amplitudes/pppEuc/pppEuc.mpl <==
# Throughout, we use mh2=s+t+u
# The definitions of the roots are:

RootDefs := [
	r  = sqrt( -mh2*(4*mV2-mh2) ),
	rs = sqrt( mh2^2-4*(s+u)*(s+t)*mV2/s ),
	rt = sqrt( mh2^2-4*(t+s)*(t+u)*mV2/t ),
	ru = sqrt( mh2^2-4*(u+s)*(u+t)*mV2/u )
];

# The following expression for the +++ helicity amplitude is valid only in (or sufficiently near) the Euclidean region
#
#       s,t,u < 0 < mV2
#
# A +i*eps prescription is not necessary, the expression can be evaluated directly for real values of s,t,u,mV2.

Appp := 
# weight 0:
-16
# weight 1:
+4*mV2/mh2*(
	(1-s/mV2)*ln(1-s/mV2)
	+(1-t/mV2)*ln(1-t/mV2)
	+(1-u/mV2)*ln(1-u/mV2)
	-3*(1-mh2/mV2)*ln(1-mh2/mV2)
	+2*r/mV2*ln((r-mh2)/(r+mh2))
)
# weight 2:
+4*mV2/mh2*(
	polylog(2,s/mV2)+polylog(2,t/mV2)+polylog(2,u/mV2)
	-(1+s/mV2*t/u)*(polylog(2,(mV2*u+s*t)/(mV2-s)/(mV2-t))-polylog(2,(s+u)/(mV2-t))-polylog(2,(t+u)/(mV2-s))+polylog(2,s/mV2)+polylog(2,t/mV2)+ln(1-s/mV2)*ln(1-t/mV2))
	-(1+s/mV2*u/t)*(polylog(2,(mV2*t+s*u)/(mV2-s)/(mV2-u))-polylog(2,(s+t)/(mV2-u))-polylog(2,(t+u)/(mV2-s))+polylog(2,s/mV2)+polylog(2,u/mV2)+ln(1-s/mV2)*ln(1-u/mV2))
	-(1+t/mV2*u/s)*(polylog(2,(mV2*s+t*u)/(mV2-u)/(mV2-t))-polylog(2,(s+u)/(mV2-t))-polylog(2,(s+t)/(mV2-u))+polylog(2,u/mV2)+polylog(2,t/mV2)+ln(1-u/mV2)*ln(1-t/mV2))
)
# weight 3:
+(4*mV2/mh2-1)*MPL1
+2*(1-2*mV2/mh2)*MPL2
+2*r/mh2*(1-2*mV2/mh2)*MPL3;

# Below come the expresions for the 3 different polylogarithm combinations of weight 3:

MPL1 := -4*polylog(3,-1/(s+u)*t)-4*polylog(3,-1/(s+t)*u)-4*polylog(3,-1/(t+u)*
s)-ln((mV2-t)/mV2)*ln(s/u)^2+2*(ln(-s/mV2)^2-ln(-u/mV2)*ln(-s/mV2)-ln(-t/mV2)*
ln(-s/mV2)+ln(-u/mV2)^2-ln(-u/mV2)*ln(-t/mV2)+ln(-t/mV2)^2)*ln((mV2-mh2)/mV2)+
1/3*Pi^2*(ln((mV2-s)/mV2)+ln((mV2-t)/mV2)+ln((mV2-u)/mV2)-3*ln((mV2-mh2)/mV2))
+4*ln((mV2-mh2)/mV2)^3-2/3*ln((mV2-u)/mV2)^3-2/3*ln((mV2-s)/mV2)^3-2/3*ln((mV2
-t)/mV2)^3+4*polylog(3,-1/mV2*t*(mV2-mh2)/(s+u))+2*polylog(3,-(mV2*t+s*u)/mV2/
(mV2-mh2))+4*polylog(3,-1/mV2*u*(mV2-mh2)/(s+t))+2*polylog(3,-(mV2*t+s*u)/(mV2
-u)/s)-2*polylog(3,-(mV2*t+s*u)/(mV2-mh2)/s)-2*polylog(3,-(mV2*u+s*t)/(mV2-mh2
)/s)+2*polylog(3,-(mV2*u+s*t)/(mV2-t)/s)+2*polylog(3,-(mV2*s+t*u)/(mV2-u)/t)+2
*polylog(3,-(mV2*s+t*u)/(mV2-t)/u)-2*polylog(3,-(mV2*s+t*u)/(mV2-mh2)/t)-2*
polylog(3,-(mV2*s+t*u)/(mV2-mh2)/u)-2*polylog(3,-(mV2*u+s*t)/(mV2-mh2)/t)-4*
polylog(3,-(t+u)/(mV2-mh2))+2*polylog(3,-(mV2*u+s*t)/mV2/(mV2-mh2))-2*polylog(
3,(mV2*u+s*t)/u/(mV2-t))-2*polylog(3,(mV2*u+s*t)/(mV2-s)/u)-2*polylog(3,(mV2*t
+s*u)/t/(mV2-u))-2*polylog(3,(mV2*s+t*u)/s/(mV2-t))-2*polylog(3,(mV2*s+t*u)/(
mV2-u)/s)-2*polylog(3,(mV2*t+s*u)/(mV2-s)/t)+2*polylog(3,-(mV2*u+s*t)/(mV2-s)/
t)-2*polylog(3,-(mV2*t+s*u)/(mV2-mh2)/u)+2*polylog(3,-(mV2*t+s*u)/(mV2-s)/u)+4
*polylog(3,mV2/(mV2-t))-12*polylog(3,mV2/(mV2-mh2))+4*polylog(3,mV2/(mV2-s))+4
*polylog(3,-s/mV2*(mV2-mh2)/(t+u))+2*polylog(2,(mV2*u+s*t)/mV2/u)*(ln((mV2-mh2
)/mV2)-ln((mV2-s)/mV2)-ln((mV2-t)/mV2))+2*polylog(2,(mV2*t+s*u)/mV2/t)*(ln((
mV2-mh2)/mV2)-ln((mV2-s)/mV2)-ln((mV2-u)/mV2))+2*polylog(2,(mV2*s+t*u)/s/mV2)*
(ln((mV2-mh2)/mV2)-ln((mV2-t)/mV2)-ln((mV2-u)/mV2))-ln((mV2-u)/mV2)*ln(s/t)^2-
(-ln(-s/mV2)-ln(-u/mV2)-ln(-t/mV2)+2*ln(-(s+t)/mV2)+2*ln(-(t+u)/mV2)+2*ln(-(s+
u)/mV2))*ln((mV2-mh2)/mV2)^2-ln((mV2-s)/mV2)*ln(t/u)^2-4*ln((mV2-mh2)/mV2)*(
polylog(2,-1/(t+u)*s)+polylog(2,-1/(s+u)*t)+polylog(2,-1/(s+t)*u))+2*polylog(3
,(mV2*s+t*u)/s/(mV2-mh2))+2*polylog(3,(mV2*t+s*u)/t/(mV2-mh2))+2*polylog(3,(
mV2*u+s*t)/u/(mV2-mh2))+2*polylog(3,-1/mV2*(mV2*s+t*u)/(mV2-mh2))+2*polylog(3,
(mV2*s+t*u)/s/mV2)-4*polylog(3,-(s+t)/(mV2-mh2))-4*polylog(3,-(s+u)/(mV2-mh2))
+4*polylog(3,mV2/(mV2-u))+2*polylog(3,(mV2*t+s*u)/mV2/t)+2*polylog(3,(mV2*u+s*
t)/mV2/u)-2*polylog(3,s/mV2)-2*polylog(3,t/mV2)-2*polylog(3,u/mV2):


MPL2 := -4*polylog(3,1/2*(mh2+r)/(s+t))-4*polylog(3,1/2*(mh2+r)/(s+u))-4*
polylog(3,1/2*(mh2+r)/(t+u))+2*polylog(3,(t+u)/mh2)-4*polylog(3,u/(s+u))-4*
polylog(3,1/(t+u)*u)+2*polylog(3,(s+t)/mh2)+2*polylog(3,(s+u)/mh2)-4*polylog(3
,1/(s+t)*s)-4*polylog(3,s/(s+u))-4*polylog(3,1/(s+t)*t)-4*polylog(3,1/(t+u)*t)
+2*polylog(3,u/mh2)+2*polylog(3,1/mh2*t)+2*polylog(3,s/mh2)+18*Zeta(3)+4/3*ln(
-(s+u)/mV2)^3+4/3*ln(-(s+t)/mV2)^3-5/16*ln((2*mV2-mh2+r)/(2*mV2-mh2-r))^3+4/3*
ln(-(t+u)/mV2)^3+1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(-(s+u)/mV2)*ln((mV2-t)/
mV2)+9/4*ln(-(mV2*s+mV2*u-s*u)/mV2^2)*ln((mV2-u)/mV2)*ln(-u/mV2)-1/4*ln((mV2-s
)/mV2)*ln(-t/mV2)*ln(-s/mV2)-9/4*ln(-(t+u)/mV2)*ln((mV2-u)/mV2)*ln(-u/mV2)-1/4
*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln((mV2-s)/mV2)*ln(-t/mV2)-1/2*ln(-(s+u)/mV2)*ln
(-(s+t)/mV2)*ln((mV2-s)/mV2)-1/2*ln(-(t+u)/mV2)*ln(-(s+u)/mV2)*ln((mV2-t)/mV2)
-1/2*ln(-(s+u)/mV2)*ln(-(s+t)/mV2)*ln((mV2-u)/mV2)-1/2*ln(-(s+u)/mV2)*ln((mV2-
u)/mV2)*ln((mV2-mh2)/mV2)-1/2*ln(-(s+u)/mV2)*ln((mV2-s)/mV2)*ln((mV2-mh2)/mV2)
-2*ln(-(s+u)/mV2)*ln((mV2-mh2)/mV2)*ln(-s/mV2)-9/4*ln(-(s+t)/mV2)*ln((mV2-t)/
mV2)*ln(-t/mV2)-2/3*ln((mV2-t)/mV2)*ln(-t/mV2)*ln(-mh2/mV2)-1/4*ln(-(mV2*s+mV2
*t-s*t)/mV2^2)*ln((mV2-t)/mV2)*ln(-s/mV2)-2*ln(-(t+u)/mV2)*ln((mV2-mh2)/mV2)*
ln(-u/mV2)+9/4*ln(-(mV2*s+mV2*u-s*u)/mV2^2)*ln((mV2-s)/mV2)*ln(-s/mV2)-5/4*ln(
(mV2-u)/mV2)*ln((mV2-mh2)/mV2)*ln(-t/mV2)+2/3*ln(-(s+t)/mV2)*ln((mV2-u)/mV2)*
ln(-u/mV2)-1/4*ln((mV2-u)/mV2)*ln(-u/mV2)*ln(-t/mV2)-2/3*ln((mV2-s)/mV2)*ln(-s
/mV2)*ln(-mh2/mV2)+1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln(-(t+u)/mV2)*ln((mV2-s)/
mV2)+1/2*ln(-(s+t)/mV2)*ln((mV2-s)/mV2)*ln(-t/mV2)-1/2*ln(-(t+u)/mV2)*ln(-(s+t
)/mV2)*ln((mV2-s)/mV2)-1/2*ln(-(s+u)/mV2)*ln(-(s+t)/mV2)*ln((mV2-t)/mV2)+1/4*
ln(-(mV2*s+mV2*u-s*u)/mV2^2)*ln(-(s+t)/mV2)*ln((mV2-s)/mV2)+1/2*ln(-(s+t)/mV2)
*ln((mV2-t)/mV2)*ln(-s/mV2)+1/4*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln(-(t+u)/mV2)*ln
((mV2-t)/mV2)+1/2*ln(-(t+u)/mV2)*ln((mV2-t)/mV2)*ln(-u/mV2)-1/2*ln(-(t+u)/mV2)
*ln((mV2-u)/mV2)*ln((mV2-mh2)/mV2)-5/4*ln((mV2-t)/mV2)*ln((mV2-mh2)/mV2)*ln(-u
/mV2)+2*ln((mV2-mh2)/mV2)*ln(-u/mV2)*ln(-t/mV2)-1/2*ln(-(t+u)/mV2)*ln(-(s+u)/
mV2)*ln((mV2-u)/mV2)-1/2*ln(-(t+u)/mV2)*ln(-(s+u)/mV2)*ln((mV2-s)/mV2)-1/2*ln(
-(t+u)/mV2)*ln(-(s+t)/mV2)*ln((mV2-t)/mV2)-9/4*ln(-(t+u)/mV2)*ln((mV2-t)/mV2)*
ln(-t/mV2)-1/4*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln((mV2-t)/mV2)*ln(-u/mV2)-5/4*ln(
(mV2-u)/mV2)*ln((mV2-mh2)/mV2)*ln(-s/mV2)-9/4*ln(-(s+t)/mV2)*ln((mV2-s)/mV2)*
ln(-s/mV2)-1/4*ln((mV2-u)/mV2)*ln(-u/mV2)*ln(-s/mV2)+9/2*ln((mV2-t)/mV2)*ln((
mV2-mh2)/mV2)*ln(-t/mV2)+1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln(-(s+u)/mV2)*ln((
mV2-t)/mV2)-1/4*ln((mV2-t)/mV2)*ln(-t/mV2)*ln(-s/mV2)-5/4*ln((mV2-t)/mV2)*ln((
mV2-mh2)/mV2)*ln(-s/mV2)-1/4*ln(-(mV2*s+mV2*u-s*u)/mV2^2)*ln((mV2-u)/mV2)*ln(-
s/mV2)+1/4*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln(-(s+u)/mV2)*ln((mV2-s)/mV2)+2*ln((
mV2-mh2)/mV2)*ln(-u/mV2)*ln(-s/mV2)-1/2*ln(-(t+u)/mV2)*ln(-(s+t)/mV2)*ln((mV2-
u)/mV2)-2*ln(-(s+t)/mV2)*ln((mV2-mh2)/mV2)*ln(-t/mV2)+2/3*ln(-(s+u)/mV2)*ln((
mV2-t)/mV2)*ln(-t/mV2)-2/3*ln((mV2-u)/mV2)*ln(-u/mV2)*ln(-mh2/mV2)+9/2*ln((mV2
-s)/mV2)*ln((mV2-mh2)/mV2)*ln(-s/mV2)+1/4*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(-(s+
t)/mV2)*ln((mV2-t)/mV2)+1/4*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(-(s+u)/mV2)*ln((
mV2-u)/mV2)-1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln((mV2-t)/mV2)*ln((mV2-mh2)/mV2)
-1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln((mV2-s)/mV2)*ln((mV2-mh2)/mV2)-1/2*ln(-(s
+t)/mV2)*ln((mV2-t)/mV2)*ln((mV2-mh2)/mV2)+9/4*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln
((mV2-s)/mV2)*ln(-s/mV2)-1/2*ln(-(s+t)/mV2)*ln((mV2-s)/mV2)*ln((mV2-mh2)/mV2)-\
1/4*ln((mV2-t)/mV2)*ln(-u/mV2)*ln(-t/mV2)-1/4*ln(-(mV2*s+mV2*u-s*u)/mV2^2)*ln(
(mV2-s)/mV2)*ln(-u/mV2)+9/2*ln((mV2-u)/mV2)*ln((mV2-mh2)/mV2)*ln(-u/mV2)+9/4*
ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln((mV2-u)/mV2)*ln(-u/mV2)+1/2*ln(-(t+u)/mV2)*ln(
(mV2-s)/mV2)*ln((mV2-mh2)/mV2)-5/4*ln((mV2-s)/mV2)*ln((mV2-mh2)/mV2)*ln(-u/mV2
)+1/2*ln(-(mV2*s+mV2*u-s*u)/mV2^2)*ln(-(s+t)/mV2)*ln((mV2-u)/mV2)+1/4*ln(-(mV2
*s+mV2*u-s*u)/mV2^2)*ln(-(t+u)/mV2)*ln((mV2-u)/mV2)-1/2*ln(-(mV2*s+mV2*u-s*u)/
mV2^2)*ln((mV2-u)/mV2)*ln((mV2-mh2)/mV2)+2*ln((mV2-mh2)/mV2)*ln(-t/mV2)*ln(-s/
mV2)-9/4*ln(-(s+u)/mV2)*ln((mV2-s)/mV2)*ln(-s/mV2)+1/2*ln(-(mV2*t+mV2*u-t*u)/
mV2^2)*ln(-(s+t)/mV2)*ln((mV2-u)/mV2)+1/2*ln(-(s+u)/mV2)*ln((mV2-s)/mV2)*ln(-u
/mV2)-1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln((mV2-t)/mV2)*ln((mV2-mh2)/mV2)-1/2*
ln(-(t+u)/mV2)*ln((mV2-t)/mV2)*ln((mV2-mh2)/mV2)+1/2*ln(-(mV2*s+mV2*u-s*u)/mV2
^2)*ln(-(t+u)/mV2)*ln((mV2-s)/mV2)-2*ln(-(s+t)/mV2)*ln((mV2-mh2)/mV2)*ln(-s/
mV2)+9/4*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln((mV2-t)/mV2)*ln(-t/mV2)-9/4*ln(-(s+u)
/mV2)*ln((mV2-u)/mV2)*ln(-u/mV2)-2*ln(-(s+u)/mV2)*ln((mV2-mh2)/mV2)*ln(-u/mV2)
-1/4*ln((mV2-s)/mV2)*ln(-u/mV2)*ln(-s/mV2)+4*ln(-(s+u)/mV2)*ln(-u/mV2)*ln(-s/
mV2)+4*ln(-(s+t)/mV2)*ln(-t/mV2)*ln(-s/mV2)-ln(-(mV2*s+mV2*u-s*u)/mV2^2)*ln(-(
s+u)/mV2)*ln((mV2-s)/mV2)-ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln(-(s+t)/mV2)*ln((mV2-
s)/mV2)-ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(-(t+u)/mV2)*ln((mV2-t)/mV2)-ln(-(mV2*s
+mV2*t-s*t)/mV2^2)*ln(-(s+t)/mV2)*ln((mV2-t)/mV2)-ln(-(mV2*s+mV2*u-s*u)/mV2^2)
*ln(-(s+u)/mV2)*ln((mV2-u)/mV2)-ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(-(t+u)/mV2)*ln
((mV2-u)/mV2)-2*ln(-(t+u)/mV2)*ln((mV2-mh2)/mV2)*ln(-t/mV2)-1/4*ln(-(mV2*t+mV2
*u-t*u)/mV2^2)*ln((mV2-u)/mV2)*ln(-t/mV2)+2/3*ln(-(t+u)/mV2)*ln((mV2-s)/mV2)*
ln(-s/mV2)+1/2*ln(-(s+u)/mV2)*ln((mV2-t)/mV2)*ln((mV2-mh2)/mV2)+9/4*ln(-(mV2*t
+mV2*u-t*u)/mV2^2)*ln((mV2-t)/mV2)*ln(-t/mV2)-1/2*ln(-(mV2*s+mV2*u-s*u)/mV2^2)
*ln((mV2-s)/mV2)*ln((mV2-mh2)/mV2)+1/2*ln(-(s+t)/mV2)*ln((mV2-u)/mV2)*ln((mV2-
mh2)/mV2)-5/4*ln((mV2-s)/mV2)*ln((mV2-mh2)/mV2)*ln(-t/mV2)+1/2*ln(-(t+u)/mV2)*
ln((mV2-u)/mV2)*ln(-t/mV2)+4*ln(-(t+u)/mV2)*ln(-u/mV2)*ln(-t/mV2)+1/2*ln(-(s+u
)/mV2)*ln((mV2-u)/mV2)*ln(-s/mV2)-1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln((mV2-u)/
mV2)*ln((mV2-mh2)/mV2)-ln(-(t+u)/mV2)*ln(-s/mV2)^2-ln(-(s+u)/mV2)*ln(-t/mV2)^2
-ln(-(s+t)/mV2)*ln(-u/mV2)^2+5/12*ln(-(s+u)/mV2)*ln((mV2-u)/mV2)^2-1/4*ln(-(
mV2*t+mV2*u-t*u)/mV2^2)*ln((mV2-t)/mV2)^2-1/4*ln(-(mV2*s+mV2*t-s*t)/mV2^2)*ln(
(mV2-t)/mV2)^2-7/3*ln((mV2-s)/mV2)^2*ln((mV2-mh2)/mV2)+25/12*ln((mV2-s)/mV2)^2
*ln(-t/mV2)+1/4*ln((mV2-u)/mV2)*ln(-u/mV2)^2-1/2*ln(-(mV2*s+mV2*u-s*u)/mV2^2)^
2*ln((mV2-s)/mV2)+1/4*ln((mV2-s)/mV2)*ln(-s/mV2)^2+9/2*ln((mV2-s)/mV2)^2*ln(-
mh2/mV2)+2*ln((mV2-mh2)/mV2)^2*ln(-t/mV2)+25/12*ln((mV2-u)/mV2)^2*ln(-t/mV2)-\
37/6*ln((mV2-u)/mV2)^2*ln(-u/mV2)+25/12*ln((mV2-t)/mV2)^2*ln(-u/mV2)-37/6*ln((
mV2-t)/mV2)^2*ln(-t/mV2)+5/12*ln(-(s+t)/mV2)*ln((mV2-s)/mV2)^2-6*ln(-(s+t)/mV2
)*ln((mV2-u)/mV2)^2+5/12*ln((mV2-u)/mV2)*ln((mV2-mh2)/mV2)^2+25/12*ln((mV2-s)/
mV2)^2*ln(-u/mV2)+5/12*ln(-(s+t)/mV2)*ln((mV2-t)/mV2)^2-1/4*ln(-(mV2*s+mV2*t-s
*t)/mV2^2)*ln((mV2-s)/mV2)^2-1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)^2*ln((mV2-s)/mV2
)-7/3*ln((mV2-u)/mV2)^2*ln((mV2-mh2)/mV2)+1/2*ln(-(s+u)/mV2)*ln(-mh2/mV2)^2-2*
ln(-(t+u)/mV2)^2*ln(-u/mV2)-2*ln(-(t+u)/mV2)^2*ln(-t/mV2)-2*ln(-(s+u)/mV2)^2*
ln(-s/mV2)-2*ln(-(s+t)/mV2)^2*ln(-s/mV2)-2*ln(-(s+t)/mV2)^2*ln(-t/mV2)+1/2*ln(
-(t+u)/mV2)*ln(-mh2/mV2)^2-2*ln(-(s+u)/mV2)^2*ln(-u/mV2)+5/12*ln((mV2-t)/mV2)*
ln((mV2-mh2)/mV2)^2-1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)^2*ln((mV2-t)/mV2)-6*ln(-(
s+u)/mV2)*ln((mV2-t)/mV2)^2+5/12*ln(-(t+u)/mV2)*ln((mV2-t)/mV2)^2-1/2*ln(-(mV2
*s+mV2*u-s*u)/mV2^2)^2*ln((mV2-u)/mV2)+11/8*ln(-(t+u)/mV2)^2*ln((mV2-u)/mV2)+1
/6*Pi^2*(6*ln(-mh2/mV2)+2*ln(-s/mV2)+2*ln(-t/mV2)+2*ln(-u/mV2)-19/6*ln((mV2-s)
/mV2)-19/6*ln((mV2-t)/mV2)-19/6*ln((mV2-u)/mV2)-4*ln(-(s+t)/mV2)-4*ln(-(s+u)/
mV2)-4*ln(-(t+u)/mV2))+1/2*ln(-(s+t)/mV2)*ln(-mh2/mV2)^2+25/12*ln((mV2-u)/mV2)
^2*ln(-s/mV2)-7/3*ln((mV2-t)/mV2)^2*ln((mV2-mh2)/mV2)-1/4*ln(-(mV2*s+mV2*u-s*u
)/mV2^2)*ln((mV2-u)/mV2)^2-3*ln(-(t+u)/mV2)*ln((mV2-mh2)/mV2)^2+11/8*ln(-(s+u)
/mV2)^2*ln((mV2-s)/mV2)+11/8*ln(-(s+t)/mV2)^2*ln((mV2-s)/mV2)+1/3*ln((mV2-u)/
mV2)*ln(-mh2/mV2)^2-37/6*ln((mV2-s)/mV2)^2*ln(-s/mV2)+1/3*ln((mV2-s)/mV2)*ln(-
mh2/mV2)^2-1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)^2*ln((mV2-u)/mV2)+9/2*ln((mV2-u)/
mV2)^2*ln(-mh2/mV2)+9/2*ln((mV2-t)/mV2)^2*ln(-mh2/mV2)+2*ln(-(s+u)/mV2)^2*ln((
mV2-mh2)/mV2)+2*ln(-(t+u)/mV2)^2*ln((mV2-mh2)/mV2)-1/3*ln(-(t+u)/mV2)^2*ln((
mV2-s)/mV2)+25/12*ln((mV2-t)/mV2)^2*ln(-s/mV2)-1/4*ln(-(mV2*t+mV2*u-t*u)/mV2^2
)*ln((mV2-u)/mV2)^2+11/8*ln(-(t+u)/mV2)^2*ln((mV2-t)/mV2)+11/8*ln(-(s+u)/mV2)^
2*ln((mV2-u)/mV2)-1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)^2*ln((mV2-t)/mV2)-1/4*ln(-(
mV2*s+mV2*u-s*u)/mV2^2)*ln((mV2-s)/mV2)^2+5/12*ln(-(t+u)/mV2)*ln((mV2-u)/mV2)^
2+5/12*ln(-(s+u)/mV2)*ln((mV2-s)/mV2)^2-1/3*ln(-(s+t)/mV2)^2*ln((mV2-u)/mV2)+
11/8*ln(-(s+t)/mV2)^2*ln((mV2-t)/mV2)-1/3*ln(-(s+u)/mV2)^2*ln((mV2-t)/mV2)+1/4
*ln((mV2-t)/mV2)*ln(-t/mV2)^2-6*ln(-(t+u)/mV2)*ln((mV2-s)/mV2)^2-3*ln(-(s+u)/
mV2)*ln((mV2-mh2)/mV2)^2+2*ln((mV2-mh2)/mV2)^2*ln(-u/mV2)+2*ln((mV2-mh2)/mV2)^
2*ln(-s/mV2)+1/3*ln((mV2-t)/mV2)*ln(-mh2/mV2)^2-3*ln(-(s+t)/mV2)*ln((mV2-mh2)/
mV2)^2+5/12*ln((mV2-s)/mV2)*ln((mV2-mh2)/mV2)^2+2*ln(-(s+t)/mV2)^2*ln((mV2-mh2
)/mV2)-1/8*ln((2*mV2-mh2+r)/(2*mV2-mh2-r))^2*(ln((mh2-s)/mh2)+ln((mh2-t)/mh2)+
ln((mh2-u)/mh2)-9/2*ln(-mh2/mV2))+ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*(-12*polylog
(2,-(mh2+r)/(mh2-r))-polylog(2,1/2*(mh2+r)/(s+t))-polylog(2,1/2*(mh2+r)/(s+u))
-polylog(2,1/2*(mh2+r)/(t+u))+polylog(2,-mV2*(mh2+r)/(mh2-r)/(mV2-u))+polylog(
2,-mV2*(mh2+r)/(mV2-s)/(mh2-r))+polylog(2,-(mV2-s)/mV2*(mh2+r)/(mh2-r))-
polylog(2,1/2*(s+t)*(mh2+r)/mV2/mh2)-polylog(2,1/2*(s+u)*(mh2+r)/mV2/mh2)+
polylog(2,-mV2*(mh2+r)/(mV2-t)/(mh2-r))+polylog(2,-(mV2-t)/mV2*(mh2+r)/(mh2-r)
)+polylog(2,-(mV2-u)/mV2*(mh2+r)/(mh2-r))-polylog(2,1/2*(t+u)*(mh2+r)/mV2/mh2)
-polylog(2,-1/2*s*(mh2+r)/mh2/(mV2-s))+polylog(2,-1/2*s*(mh2-r)/mh2/(mV2-s))-
polylog(2,-1/2*u*(mh2+r)/mh2/(mV2-u))+polylog(2,-1/2*u*(mh2-r)/mh2/(mV2-u))-
polylog(2,-1/2*(mh2+r)*t/mh2/(mV2-t))+polylog(2,-1/2*(mh2-r)*t/mh2/(mV2-t)))+
ln((mV2-u)/mV2)*(9/4*polylog(2,-(mV2*s+t*u)/(mV2-mh2)/u)+9/4*polylog(2,-(mV2*t
+s*u)/(mV2-mh2)/u)+7/4*polylog(2,1/mV2*t*u/(t+u))+7/4*polylog(2,1/mV2*s*u/(s+u
))-3/4*polylog(2,(mV2*s+t*u)/s/(mV2-mh2))+11/6*polylog(2,-u^2/mh2/(mV2-u))+1/4
*polylog(2,-u^2/(mV2-u)/(t+u))+1/4*polylog(2,-u^2/(mV2-u)/(s+u))+2/3*polylog(2
,mV2*(s+t)/mh2/(mV2-u))-3/4*polylog(2,(mV2*t+s*u)/t/(mV2-mh2))-1/2*polylog(2,-
(s+t)/(mV2-mh2))-11/6*polylog(2,-mV2*u/(mV2-u)/(s+t))-23/6*polylog(2,u*(s+t)/
mV2/mh2)+9/4*polylog(2,(mV2*s+t*u)/(mV2-u)/s)+9/4*polylog(2,(mV2*t+s*u)/t/(mV2
-u))+19/6*polylog(2,-1/(s+t)*u))+ln((mV2-t)/mV2)*(9/4*polylog(2,-(mV2*u+s*t)/(
mV2-mh2)/t)+9/4*polylog(2,-(mV2*s+t*u)/(mV2-mh2)/t)+7/4*polylog(2,1/mV2*s*t/(s
+t))+7/4*polylog(2,1/mV2*t*u/(t+u))-3/4*polylog(2,(mV2*u+s*t)/u/(mV2-mh2))+11/
6*polylog(2,-t^2/mh2/(mV2-t))+1/4*polylog(2,-t^2/(mV2-t)/(s+t))+1/4*polylog(2,
-t^2/(mV2-t)/(t+u))+2/3*polylog(2,mV2*(s+u)/mh2/(mV2-t))-3/4*polylog(2,(mV2*s+
t*u)/s/(mV2-mh2))-1/2*polylog(2,-(s+u)/(mV2-mh2))-11/6*polylog(2,-mV2*t/(mV2-t
)/(s+u))-23/6*polylog(2,t*(s+u)/mV2/mh2)+9/4*polylog(2,(mV2*u+s*t)/u/(mV2-t))+
9/4*polylog(2,(mV2*s+t*u)/s/(mV2-t))+19/6*polylog(2,-1/(s+u)*t))+ln((mV2-u)/
mV2)*(-1/6*polylog(2,(2*mV2-mh2+rs)*mh2/(mh2-rs)/(mV2-mh2))+1/3*polylog(2,2*(s
+t)/(mh2-rs))-1/2*polylog(2,mV2*(mV2*s+t*u)*(mh2-rs-2*u)/(mV2*s+mV2*u-s*u)/(
mV2-mh2)/(2*mV2-mh2+rs))-1/2*polylog(2,(2*mV2-mh2+rs)*u/(mh2-rs)/(mV2-u))-1/3*
polylog(2,(mV2*s+t*u)*(mh2-rs)*u/(s+t)/(2*mV2-mh2+rs)/(mV2-u)/(s+u))+polylog(2
,-2*(s+t)*mV2*u/(mV2-u)/s/(mh2-rs))-1/6*polylog(2,1/2*s*(mh2-rs)/mV2*u/(s+u)/(
s+t))+polylog(2,-mV2*(mh2-rs-2*u)*u/(mV2*s+mV2*u-s*u)/(2*mV2-mh2+rs))-1/3*
polylog(2,2*(mV2*s+t*u)*mV2/(mV2-u)/s/(2*mV2-mh2+rs))+1/2*polylog(2,1/4/mV2*s*
(2*mV2-mh2+rs)*(mh2-rs)/(mV2-u)/(s+u))-1/2*polylog(2,(s+t)*(2*mV2-mh2+rs)/(mV2
-mh2)/(mh2-rs-2*u))+1/6*polylog(2,4*mV2*(s+t)*(mV2*s+t*u)/s/(mh2-rs)/(2*mV2-
mh2+rs)/(mV2-u))+1/2*polylog(2,-1/2*s*(mh2-rs-2*u)*u/(s+t)/(mV2*s+mV2*u-s*u))+
2/3*polylog(2,2*mV2/(2*mV2-mh2+rs))+1/2*polylog(2,-(2*mV2-mh2+rs)/mV2*u/(mh2-
rs-2*u))+1/6*polylog(2,4*(mV2*s+t*u)*mh2/s/(mh2-rs)/(2*mV2-mh2+rs))+1/3*
polylog(2,2*(mV2-mh2)/(2*mV2-mh2+rs))-2/3*polylog(2,2*(mV2*s+t*u)*mV2/(mV2-mh2
)/s/(2*mV2-mh2+rs)))+ln((mV2-mh2)/mV2)*(-2*polylog(2,(mV2*s+t*u)/s/mV2)-2*
polylog(2,(mV2*t+s*u)/mV2/t)-2*polylog(2,(mV2*u+s*t)/mV2/u)-2*polylog(2,-1/mV2
*(mV2*s+t*u)/(mV2-mh2))-2*polylog(2,-(mV2*t+s*u)/mV2/(mV2-mh2))-2*polylog(2,-(
mV2*u+s*t)/mV2/(mV2-mh2))+2*polylog(2,1/mV2*(mV2*s+t*u)/(s+t))+2*polylog(2,(
mV2*t+s*u)/mV2/(s+t))+2*polylog(2,1/mV2*(mV2*s+t*u)/(s+u))+2*polylog(2,(mV2*u+
s*t)/mV2/(s+u))+2*polylog(2,(mV2*t+s*u)/mV2/(t+u))+2*polylog(2,(mV2*u+s*t)/mV2
/(t+u))+4*polylog(2,-(s+t)/(mV2-mh2))+4*polylog(2,-(s+u)/(mV2-mh2))+4*polylog(
2,-(t+u)/(mV2-mh2)))+ln((mV2-s)/mV2)*(1/2*polylog(2,-2*t/(mh2-rs-2*t))+1/4*
polylog(2,-1/2*s*(mh2-rs-2*u)/(mV2-s)/(s+t))-1/4*polylog(2,-1/2*(mh2-rs-2*t)*(
mV2-s)/(mV2*s+mV2*t-s*t))+1/2*polylog(2,-1/2*s*(mh2-rs-2*u)*u/(s+t)/(mV2*s+mV2
*u-s*u))-1/4*polylog(2,-4*(mV2*s+mV2*t-s*t)*(s+u)*mV2/s/(mh2-rs)/(mh2-rs-2*t)/
(mV2-s))-1/4*polylog(2,-4*(mV2*s+mV2*u-s*u)*(s+t)*mV2/s/(mh2-rs)/(mh2-rs-2*u)/
(mV2-s))-1/2*polylog(2,-2*s*mV2/(mh2-rs)/(mV2-s))+1/4*polylog(2,2*(s+t)/(mh2-
rs-2*u))+1/4*polylog(2,2*(s+u)/(mh2-rs-2*t))-1/4*polylog(2,(mh2-rs)*s/(s+t)/(
mh2-rs-2*t))-1/4*polylog(2,(mh2-rs)*s/(s+u)/(mh2-rs-2*u))-1/4*polylog(2,(s+t)*
(mh2-rs-2*t)*mV2/(mV2*s+mV2*t-s*t)/(mh2-rs))-1/4*polylog(2,(s+u)*(mh2-rs-2*u)*
mV2/(mV2*s+mV2*u-s*u)/(mh2-rs))+1/2*polylog(2,-4*(mV2-s)*(s+u)*(s+t)/s/(mh2-rs
-2*t)/(mh2-rs))+1/2*polylog(2,-4*(mV2-s)*(s+u)*(s+t)/s/(mh2-rs-2*u)/(mh2-rs))+
1/2*polylog(2,1/2*s*(mh2-rs)/mV2/(s+u))+1/4*polylog(2,2*(mV2*s+mV2*u-s*u)/s/(
mh2-rs-2*u))+1/2*polylog(2,-2*u/(mh2-rs-2*u))+1/4*polylog(2,-1/2*s*(mh2-rs-2*t
)/(mV2-s)/(s+u))-1/4*polylog(2,-1/2*(mh2-rs-2*u)*(mV2-s)/(mV2*s+mV2*u-s*u))+1/
2*polylog(2,-1/2*s*(mh2-rs-2*t)*t/(s+u)/(mV2*s+mV2*t-s*t))+1/2*polylog(2,1/2*s
*(mh2-rs)/mV2/(s+t))+1/4*polylog(2,2*(mV2*s+mV2*t-s*t)/s/(mh2-rs-2*t)))+ln((
mV2-t)/mV2)*(-1/6*polylog(2,(2*mV2-mh2+rs)*mh2/(mh2-rs)/(mV2-mh2))+1/2*polylog
(2,-1/2*s*(mh2-rs-2*t)*t/(s+u)/(mV2*s+mV2*t-s*t))+1/6*polylog(2,4*mV2*(s+u)*(
mV2*s+t*u)/s/(mh2-rs)/(2*mV2-mh2+rs)/(mV2-t))-1/2*polylog(2,(s+u)*(2*mV2-mh2+
rs)/(mV2-mh2)/(mh2-rs-2*t))+1/2*polylog(2,1/4/mV2*s*(2*mV2-mh2+rs)*(mh2-rs)/(
mV2-t)/(s+t))-1/6*polylog(2,1/2*s*(mh2-rs)/mV2*t/(s+u)/(s+t))+polylog(2,-mV2*(
mh2-rs-2*t)*t/(mV2*s+mV2*t-s*t)/(2*mV2-mh2+rs))-1/2*polylog(2,(2*mV2-mh2+rs)*t
/(mh2-rs)/(mV2-t))-1/3*polylog(2,(mV2*s+t*u)*(mh2-rs)*t/(s+u)/(2*mV2-mh2+rs)/(
mV2-t)/(s+t))+1/3*polylog(2,2*(s+u)/(mh2-rs))-1/2*polylog(2,mV2*(mV2*s+t*u)*(
mh2-rs-2*t)/(mV2*s+mV2*t-s*t)/(mV2-mh2)/(2*mV2-mh2+rs))+polylog(2,-2*(s+u)*mV2
*t/s/(mh2-rs)/(mV2-t))-1/3*polylog(2,2*(mV2*s+t*u)*mV2/(mV2-t)/s/(2*mV2-mh2+rs
))+2/3*polylog(2,2*mV2/(2*mV2-mh2+rs))+1/2*polylog(2,-(2*mV2-mh2+rs)/mV2*t/(
mh2-rs-2*t))+1/6*polylog(2,4*(mV2*s+t*u)*mh2/s/(mh2-rs)/(2*mV2-mh2+rs))+1/3*
polylog(2,2*(mV2-mh2)/(2*mV2-mh2+rs))-2/3*polylog(2,2*(mV2*s+t*u)*mV2/(mV2-mh2
)/s/(2*mV2-mh2+rs)))+ln((mV2-s)/mV2)*(-1/6*polylog(2,(2*mV2-mh2+ru)*mh2/(mh2-
ru)/(mV2-mh2))+1/3*polylog(2,2*(t+u)/(mh2-ru))-1/2*polylog(2,mV2*(mV2*u+s*t)*(
mh2-ru-2*s)/(mV2*s+mV2*u-s*u)/(mV2-mh2)/(2*mV2-mh2+ru))-1/2*polylog(2,(2*mV2-
mh2+ru)*s/(mh2-ru)/(mV2-s))-1/3*polylog(2,(mV2*u+s*t)*(mh2-ru)*s/(t+u)/(2*mV2-
mh2+ru)/(mV2-s)/(s+u))+polylog(2,-2*(t+u)*mV2*s/(mV2-s)/u/(mh2-ru))-1/6*
polylog(2,1/2*u*(mh2-ru)/mV2*s/(s+u)/(t+u))+polylog(2,-mV2*(mh2-ru-2*s)*s/(mV2
*s+mV2*u-s*u)/(2*mV2-mh2+ru))-1/3*polylog(2,2*(mV2*u+s*t)*mV2/(mV2-s)/u/(2*mV2
-mh2+ru))+1/2*polylog(2,1/4/mV2*u*(2*mV2-mh2+ru)*(mh2-ru)/(mV2-s)/(s+u))-1/2*
polylog(2,(t+u)*(2*mV2-mh2+ru)/(mV2-mh2)/(mh2-ru-2*s))+1/6*polylog(2,4*mV2*(t+
u)*(mV2*u+s*t)/u/(mh2-ru)/(2*mV2-mh2+ru)/(mV2-s))+1/2*polylog(2,-1/2*u*(mh2-ru
-2*s)*s/(t+u)/(mV2*s+mV2*u-s*u))+2/3*polylog(2,2*mV2/(2*mV2-mh2+ru))+1/2*
polylog(2,-(2*mV2-mh2+ru)/mV2*s/(mh2-ru-2*s))+1/6*polylog(2,4*(mV2*u+s*t)*mh2/
u/(mh2-ru)/(2*mV2-mh2+ru))+1/3*polylog(2,2*(mV2-mh2)/(2*mV2-mh2+ru))-2/3*
polylog(2,2*(mV2*u+s*t)*mV2/(mV2-mh2)/u/(2*mV2-mh2+ru)))+ln((mV2-mh2)/mV2)*(2*
polylog(2,1/2*(2*mV2-mh2-rs)/(mV2-mh2))-2*polylog(2,2*(mV2-mh2)/(2*mV2-mh2+rs)
)-1/2*ln(2*(mV2-mh2)/(2*mV2-mh2+rs))^2+1/6*ln(2*(mV2-u)/(2*mV2-mh2+rs))^2+1/6*
ln(2*(mV2-t)/(2*mV2-mh2+rs))^2+1/6*ln(2*mV2/(2*mV2-mh2+rs))^2)+ln((mV2-u)/mV2)
*(1/2*polylog(2,-2*t/(mh2-ru-2*t))+1/4*polylog(2,-1/2*u*(mh2-ru-2*s)/(mV2-u)/(
t+u))-1/4*polylog(2,-1/2*(mh2-ru-2*t)*(mV2-u)/(mV2*t+mV2*u-t*u))+1/2*polylog(2
,-1/2*u*(mh2-ru-2*s)*s/(t+u)/(mV2*s+mV2*u-s*u))-1/4*polylog(2,-4*(mV2*t+mV2*u-
t*u)*(s+u)*mV2/u/(mh2-ru)/(mh2-ru-2*t)/(mV2-u))-1/4*polylog(2,-4*(mV2*s+mV2*u-
s*u)*(t+u)*mV2/u/(mh2-ru)/(mh2-ru-2*s)/(mV2-u))-1/2*polylog(2,-2*u*mV2/(mh2-ru
)/(mV2-u))+1/4*polylog(2,2*(t+u)/(mh2-ru-2*s))+1/4*polylog(2,2*(s+u)/(mh2-ru-2
*t))-1/4*polylog(2,(mh2-ru)*u/(t+u)/(mh2-ru-2*t))-1/4*polylog(2,(mh2-ru)*u/(s+
u)/(mh2-ru-2*s))-1/4*polylog(2,(t+u)*(mh2-ru-2*t)*mV2/(mV2*t+mV2*u-t*u)/(mh2-
ru))-1/4*polylog(2,(s+u)*(mh2-ru-2*s)*mV2/(mV2*s+mV2*u-s*u)/(mh2-ru))+1/2*
polylog(2,-4*(mV2-u)*(s+u)*(t+u)/u/(mh2-ru)/(mh2-ru-2*t))+1/2*polylog(2,-4*(
mV2-u)*(s+u)*(t+u)/u/(mh2-ru)/(mh2-ru-2*s))+1/2*polylog(2,1/2*u*(mh2-ru)/mV2/(
s+u))+1/4*polylog(2,2*(mV2*s+mV2*u-s*u)/u/(mh2-ru-2*s))+1/2*polylog(2,-2*s/(
mh2-ru-2*s))+1/4*polylog(2,-1/2*u*(mh2-ru-2*t)/(mV2-u)/(s+u))-1/4*polylog(2,-1
/2*(mh2-ru-2*s)*(mV2-u)/(mV2*s+mV2*u-s*u))+1/2*polylog(2,-1/2*u*(mh2-ru-2*t)*t
/(s+u)/(mV2*t+mV2*u-t*u))+1/2*polylog(2,1/2*u*(mh2-ru)/mV2/(t+u))+1/4*polylog(
2,2*(mV2*t+mV2*u-t*u)/u/(mh2-ru-2*t)))+ln((mV2-t)/mV2)*(-1/6*polylog(2,(2*mV2-
mh2+ru)*mh2/(mh2-ru)/(mV2-mh2))+1/2*polylog(2,-1/2*u*(mh2-ru-2*t)*t/(s+u)/(mV2
*t+mV2*u-t*u))+1/6*polylog(2,4*mV2*(s+u)*(mV2*u+s*t)/u/(mh2-ru)/(2*mV2-mh2+ru)
/(mV2-t))-1/2*polylog(2,(s+u)*(2*mV2-mh2+ru)/(mV2-mh2)/(mh2-ru-2*t))+1/2*
polylog(2,1/4/mV2*u*(2*mV2-mh2+ru)*(mh2-ru)/(mV2-t)/(t+u))-1/6*polylog(2,1/2*u
*(mh2-ru)/mV2*t/(s+u)/(t+u))+polylog(2,-mV2*(mh2-ru-2*t)*t/(mV2*t+mV2*u-t*u)/(
2*mV2-mh2+ru))-1/2*polylog(2,(2*mV2-mh2+ru)*t/(mh2-ru)/(mV2-t))-1/3*polylog(2,
(mV2*u+s*t)*(mh2-ru)*t/(s+u)/(2*mV2-mh2+ru)/(mV2-t)/(t+u))+1/3*polylog(2,2*(s+
u)/(mh2-ru))-1/2*polylog(2,mV2*(mV2*u+s*t)*(mh2-ru-2*t)/(mV2*t+mV2*u-t*u)/(mV2
-mh2)/(2*mV2-mh2+ru))+polylog(2,-2*(s+u)*mV2*t/u/(mh2-ru)/(mV2-t))-1/3*polylog
(2,2*(mV2*u+s*t)*mV2/(mV2-t)/u/(2*mV2-mh2+ru))+2/3*polylog(2,2*mV2/(2*mV2-mh2+
ru))+1/2*polylog(2,-(2*mV2-mh2+ru)/mV2*t/(mh2-ru-2*t))+1/6*polylog(2,4*(mV2*u+
s*t)*mh2/u/(mh2-ru)/(2*mV2-mh2+ru))+1/3*polylog(2,2*(mV2-mh2)/(2*mV2-mh2+ru))-\
2/3*polylog(2,2*(mV2*u+s*t)*mV2/(mV2-mh2)/u/(2*mV2-mh2+ru)))+ln((mV2-u)/mV2)*(
-1/6*polylog(2,(2*mV2-mh2+rt)*mh2/(mh2-rt)/(mV2-mh2))+1/3*polylog(2,2*(s+t)/(
mh2-rt))-1/2*polylog(2,mV2*(mV2*t+s*u)*(mh2-rt-2*u)/(mV2*t+mV2*u-t*u)/(mV2-mh2
)/(2*mV2-mh2+rt))-1/2*polylog(2,(2*mV2-mh2+rt)*u/(mh2-rt)/(mV2-u))-1/3*polylog
(2,(mV2*t+s*u)*(mh2-rt)*u/(s+t)/(2*mV2-mh2+rt)/(mV2-u)/(t+u))+polylog(2,-2*(s+
t)*mV2*u/(mV2-u)/t/(mh2-rt))-1/6*polylog(2,1/2*t*(mh2-rt)/mV2*u/(t+u)/(s+t))+
polylog(2,-mV2*(mh2-rt-2*u)*u/(mV2*t+mV2*u-t*u)/(2*mV2-mh2+rt))-1/3*polylog(2,
2*(mV2*t+s*u)*mV2/(mV2-u)/t/(2*mV2-mh2+rt))+1/2*polylog(2,1/4/mV2*t*(2*mV2-mh2
+rt)*(mh2-rt)/(mV2-u)/(t+u))-1/2*polylog(2,(s+t)*(2*mV2-mh2+rt)/(mV2-mh2)/(mh2
-rt-2*u))+1/6*polylog(2,4*mV2*(s+t)*(mV2*t+s*u)/t/(mh2-rt)/(2*mV2-mh2+rt)/(mV2
-u))+1/2*polylog(2,-1/2*t*(mh2-rt-2*u)*u/(s+t)/(mV2*t+mV2*u-t*u))+2/3*polylog(
2,2*mV2/(2*mV2-mh2+rt))+1/2*polylog(2,-(2*mV2-mh2+rt)/mV2*u/(mh2-rt-2*u))+1/6*
polylog(2,4*(mV2*t+s*u)*mh2/t/(mh2-rt)/(2*mV2-mh2+rt))+1/3*polylog(2,2*(mV2-
mh2)/(2*mV2-mh2+rt))-2/3*polylog(2,2*(mV2*t+s*u)*mV2/(mV2-mh2)/t/(2*mV2-mh2+rt
)))+ln((mV2-mh2)/mV2)*(2*polylog(2,1/2*(2*mV2-mh2-ru)/(mV2-mh2))-2*polylog(2,2
*(mV2-mh2)/(2*mV2-mh2+ru))-1/2*ln(2*(mV2-mh2)/(2*mV2-mh2+ru))^2+1/6*ln(2*(mV2-
s)/(2*mV2-mh2+ru))^2+1/6*ln(2*(mV2-t)/(2*mV2-mh2+ru))^2+1/6*ln(2*mV2/(2*mV2-
mh2+ru))^2)+ln((mV2-t)/mV2)*(1/2*polylog(2,-2*s/(mh2-rt-2*s))+1/4*polylog(2,-1
/2*t*(mh2-rt-2*u)/(mV2-t)/(s+t))-1/4*polylog(2,-1/2*(mh2-rt-2*s)*(mV2-t)/(mV2*
s+mV2*t-s*t))+1/2*polylog(2,-1/2*t*(mh2-rt-2*u)*u/(s+t)/(mV2*t+mV2*u-t*u))-1/4
*polylog(2,-4*(mV2*s+mV2*t-s*t)*(t+u)*mV2/t/(mh2-rt)/(mh2-rt-2*s)/(mV2-t))-1/4
*polylog(2,-4*(mV2*t+mV2*u-t*u)*(s+t)*mV2/t/(mh2-rt)/(mh2-rt-2*u)/(mV2-t))-1/2
*polylog(2,-2*t*mV2/(mh2-rt)/(mV2-t))+1/4*polylog(2,2*(s+t)/(mh2-rt-2*u))+1/4*
polylog(2,2*(t+u)/(mh2-rt-2*s))-1/4*polylog(2,(mh2-rt)*t/(s+t)/(mh2-rt-2*s))-1
/4*polylog(2,(mh2-rt)*t/(t+u)/(mh2-rt-2*u))-1/4*polylog(2,(s+t)*(mh2-rt-2*s)*
mV2/(mV2*s+mV2*t-s*t)/(mh2-rt))-1/4*polylog(2,(t+u)*(mh2-rt-2*u)*mV2/(mV2*t+
mV2*u-t*u)/(mh2-rt))+1/2*polylog(2,-4*(mV2-t)*(t+u)*(s+t)/t/(mh2-rt)/(mh2-rt-2
*s))+1/2*polylog(2,-4*(mV2-t)*(t+u)*(s+t)/t/(mh2-rt-2*u)/(mh2-rt))+1/2*polylog
(2,1/2*t*(mh2-rt)/mV2/(t+u))+1/4*polylog(2,2*(mV2*t+mV2*u-t*u)/t/(mh2-rt-2*u))
+1/2*polylog(2,-2*u/(mh2-rt-2*u))+1/4*polylog(2,-1/2*t*(mh2-rt-2*s)/(mV2-t)/(t
+u))-1/4*polylog(2,-1/2*(mh2-rt-2*u)*(mV2-t)/(mV2*t+mV2*u-t*u))+1/2*polylog(2,
-1/2*t*(mh2-rt-2*s)*s/(t+u)/(mV2*s+mV2*t-s*t))+1/2*polylog(2,1/2*t*(mh2-rt)/
mV2/(s+t))+1/4*polylog(2,2*(mV2*s+mV2*t-s*t)/t/(mh2-rt-2*s)))+ln((mV2-s)/mV2)*
(-1/6*polylog(2,(2*mV2-mh2+rt)*mh2/(mh2-rt)/(mV2-mh2))+1/2*polylog(2,-1/2*t*(
mh2-rt-2*s)*s/(t+u)/(mV2*s+mV2*t-s*t))+1/6*polylog(2,4*mV2*(t+u)*(mV2*t+s*u)/t
/(mh2-rt)/(2*mV2-mh2+rt)/(mV2-s))-1/2*polylog(2,(t+u)*(2*mV2-mh2+rt)/(mV2-mh2)
/(mh2-rt-2*s))+1/2*polylog(2,1/4/mV2*t*(2*mV2-mh2+rt)*(mh2-rt)/(mV2-s)/(s+t))-\
1/6*polylog(2,1/2*t*(mh2-rt)/mV2*s/(t+u)/(s+t))+polylog(2,-mV2*(mh2-rt-2*s)*s/
(mV2*s+mV2*t-s*t)/(2*mV2-mh2+rt))-1/2*polylog(2,(2*mV2-mh2+rt)*s/(mh2-rt)/(mV2
-s))-1/3*polylog(2,(mV2*t+s*u)*(mh2-rt)*s/(t+u)/(2*mV2-mh2+rt)/(mV2-s)/(s+t))+
1/3*polylog(2,2*(t+u)/(mh2-rt))-1/2*polylog(2,mV2*(mV2*t+s*u)*(mh2-rt-2*s)/(
mV2*s+mV2*t-s*t)/(mV2-mh2)/(2*mV2-mh2+rt))+polylog(2,-2*(t+u)*mV2*s/t/(mh2-rt)
/(mV2-s))-1/3*polylog(2,2*(mV2*t+s*u)*mV2/(mV2-s)/t/(2*mV2-mh2+rt))+2/3*
polylog(2,2*mV2/(2*mV2-mh2+rt))+1/2*polylog(2,-(2*mV2-mh2+rt)/mV2*s/(mh2-rt-2*
s))+1/6*polylog(2,4*(mV2*t+s*u)*mh2/t/(mh2-rt)/(2*mV2-mh2+rt))+1/3*polylog(2,2
*(mV2-mh2)/(2*mV2-mh2+rt))-2/3*polylog(2,2*(mV2*t+s*u)*mV2/(mV2-mh2)/t/(2*mV2-
mh2+rt)))+ln((mV2-mh2)/mV2)*(2*polylog(2,1/2*(2*mV2-mh2-rt)/(mV2-mh2))-2*
polylog(2,2*(mV2-mh2)/(2*mV2-mh2+rt))-1/2*ln(2*(mV2-mh2)/(2*mV2-mh2+rt))^2+1/6
*ln(2*(mV2-u)/(2*mV2-mh2+rt))^2+1/6*ln(2*(mV2-s)/(2*mV2-mh2+rt))^2+1/6*ln(2*
mV2/(2*mV2-mh2+rt))^2)+ln((mV2-s)/mV2)*(9/4*polylog(2,-(mV2*u+s*t)/(mV2-mh2)/s
)+9/4*polylog(2,-(mV2*t+s*u)/(mV2-mh2)/s)+7/4*polylog(2,1/mV2*s*t/(s+t))+7/4*
polylog(2,1/mV2*s*u/(s+u))-3/4*polylog(2,(mV2*u+s*t)/u/(mV2-mh2))+11/6*polylog
(2,-s^2/mh2/(mV2-s))+1/4*polylog(2,-s^2/(mV2-s)/(s+t))+1/4*polylog(2,-s^2/(mV2
-s)/(s+u))+2/3*polylog(2,mV2*(t+u)/mh2/(mV2-s))-3/4*polylog(2,(mV2*t+s*u)/t/(
mV2-mh2))-1/2*polylog(2,-(t+u)/(mV2-mh2))-11/6*polylog(2,-mV2*s/(mV2-s)/(t+u))
-23/6*polylog(2,s*(t+u)/mV2/mh2)+9/4*polylog(2,(mV2*u+s*t)/(mV2-s)/u)+9/4*
polylog(2,(mV2*t+s*u)/(mV2-s)/t)+19/6*polylog(2,-1/(t+u)*s))-polylog(3,(mV2-s)
*u/(mV2*s+mV2*u-s*u))+2*polylog(3,mV2*mh2/t/(s+u))+2*polylog(3,mV2*mh2/u/(s+t)
)+2*polylog(3,-mV2*t/(mV2-t)/(s+u))+2*polylog(3,mV2*mh2/s/(t+u))+2*polylog(3,(
mV2-u)/(mV2-mh2))-polylog(3,(mV2-s)*t/(mV2*s+mV2*t-s*t))+2*polylog(3,(mV2-t)/(
mV2-mh2))-polylog(3,1/2*t*(mh2-rt)/mV2/(t+u))-polylog(3,1/2*t*(mh2-rt)/mV2/(s+
t))-polylog(3,1/2*u*(mh2-ru)/mV2/(t+u))-polylog(3,1/2*u*(mh2-ru)/mV2/(s+u))+
polylog(3,mV2*t/(mV2*s+mV2*t-s*t))-2*polylog(3,-(mV2-s)*u/s/mV2)+polylog(3,mV2
*u/(mV2*s+mV2*u-s*u))-2*polylog(3,-(mV2-s)*t/s/mV2)+2*polylog(3,-mV2*u/(mV2-u)
/(s+t))-polylog(3,-(mV2*s+mV2*t-s*t)*(2*mV2-mh2+rs)/mV2^2/(mh2-rs-2*t))-
polylog(3,-(mV2*s+mV2*u-s*u)*(2*mV2-mh2+rs)/mV2^2/(mh2-rs-2*u))-polylog(3,1/2*
s*(mh2-rs)/mV2/(s+u))-polylog(3,1/2*s*(mh2-rs)/mV2/(s+t))+polylog(3,-4*(s+u)*(
mV2*s+mV2*t-s*t)/s/(mh2-rs-2*t)/(mh2-rs))+polylog(3,-4*(s+t)*(s+u)*mV2/s/(mh2-
rs)/(mh2-rs-2*t))+polylog(3,-4*(s+t)*(mV2*s+mV2*u-s*u)/s/(mh2-rs-2*u)/(mh2-rs)
)-polylog(3,-1/2*(mh2-rs)*(mh2-rs-2*t)*(mV2*s+t*u)/(mV2-t)/(s+u)/(s+t)/(2*mV2-
mh2+rs))+polylog(3,-1/2*(mh2-rs)*(mh2-rs-2*t)*(mV2*s+t*u)/mV2/(s+t)/(s+u)/(2*
mV2-mh2+rs))+polylog(3,4*mV2*(s+t)*(mV2*s+t*u)/s/(mh2-rs)/(2*mV2-mh2+rs)/(mV2-
u))+polylog(3,-1/2*s*(mh2-rs-2*t)/(mV2-s)/(s+u))+polylog(3,-1/2*s*(mh2-rs-2*u)
/(mV2-s)/(s+t))-polylog(3,2*(mV2-u)/(2*mV2-mh2+rs))+polylog(3,1/4/mV2*s*(2*mV2
-mh2+rs)*(mh2-rs)/(mV2-u)/(s+u))+polylog(3,1/4/mV2*s*(2*mV2-mh2+rs)*(mh2-rs)/(
mV2-t)/(s+t))+polylog(3,-2*(mV2*s+mV2*u-s*u)/(mh2-rs-2*u)/(mV2-s))+polylog(3,-\
2*(mV2*s+mV2*t-s*t)/(mh2-rs-2*t)/(mV2-s))-polylog(3,-1/2*(mV2-t)*s*(mh2-rs)*(
mh2-rs-2*t)/(s+u)/(mV2*s+mV2*t-s*t)/(2*mV2-mh2+rs))-polylog(3,-4*(mV2*s+mV2*t-
s*t)*(s+u)*mV2/s/(mh2-rs)/(mh2-rs-2*t)/(mV2-s))-polylog(3,-4*(mV2-s)*(s+u)*(s+
t)/s/(mh2-rs-2*t)/(mh2-rs))+polylog(3,-1/2*mV2*s*(mh2-rs)*(mh2-rs-2*t)/(s+u)/(
mV2*s+mV2*t-s*t)/(2*mV2-mh2+rs))-polylog(3,-1/2*(mh2-rs)*(mh2-rs-2*u)*(mV2*s+t
*u)/(mV2-u)/(s+t)/(s+u)/(2*mV2-mh2+rs))-polylog(3,2*(mV2*s+t*u)*mV2/(mV2-t)/s/
(2*mV2-mh2+rs))+2*polylog(3,2*(mV2*s+t*u)*mV2/(mV2-mh2)/s/(2*mV2-mh2+rs))-
polylog(3,2*(mV2-t)/(2*mV2-mh2+rs))+2*polylog(3,2*(mV2-mh2)/(2*mV2-mh2+rs))-
polylog(3,-1/mV2*(mV2*s+t*u)*(mh2-rs-2*t)/(s+u)/(2*mV2-mh2+rs))+polylog(3,-1/2
*mV2*s*(mh2-rs)*(mh2-rs-2*u)/(s+t)/(mV2*s+mV2*u-s*u)/(2*mV2-mh2+rs))+polylog(3
,-4*(s+t)*(s+u)*mV2/s/(mh2-rs)/(mh2-rs-2*u))-polylog(3,2*(mV2*s+t*u)*mV2/(mV2-
u)/s/(2*mV2-mh2+rs))+polylog(3,-1/2*mV2*t*(mh2-rt)*(mh2-rt-2*u)/(s+t)/(mV2*t+
mV2*u-t*u)/(2*mV2-mh2+rt))+polylog(3,-4*(t+u)*(s+t)*mV2/t/(mh2-rt)/(mh2-rt-2*u
))-polylog(3,2*(s+t)/(mh2-rs))-polylog(3,2*(s+u)/(mh2-rs))-polylog(3,-4*(mV2*s
+mV2*u-s*u)*(s+t)*mV2/s/(mh2-rs)/(mh2-rs-2*u)/(mV2-s))-polylog(3,-4*(mV2-s)*(s
+u)*(s+t)/s/(mh2-rs-2*u)/(mh2-rs))+polylog(3,-1/2*(mh2-rs)*(mh2-rs-2*u)*(mV2*s
+t*u)/mV2/(s+t)/(s+u)/(2*mV2-mh2+rs))-polylog(3,-1/2*(mV2-u)*s*(mh2-rs)*(mh2-
rs-2*u)/(s+t)/(mV2*s+mV2*u-s*u)/(2*mV2-mh2+rs))-polylog(3,-1/mV2*(mV2*s+t*u)*(
mh2-rs-2*u)/(s+t)/(2*mV2-mh2+rs))+2*polylog(3,2*(mV2*t+s*u)*mV2/(mV2-mh2)/t/(2
*mV2-mh2+rt))-polylog(3,2*(mV2-s)/(2*mV2-mh2+rt))-polylog(3,-1/mV2*(mV2*t+s*u)
*(mh2-rt-2*u)/(s+t)/(2*mV2-mh2+rt))+2*polylog(3,2*(mV2-mh2)/(2*mV2-mh2+rt))-
polylog(3,-1/2*(mh2-rt)*(mh2-rt-2*u)*(mV2*t+s*u)/(mV2-u)/(s+t)/(t+u)/(2*mV2-
mh2+rt))+polylog(3,-1/2*(mh2-rt)*(mh2-rt-2*u)*(mV2*t+s*u)/mV2/(t+u)/(s+t)/(2*
mV2-mh2+rt))-polylog(3,-1/2*(mV2-u)*t*(mh2-rt)*(mh2-rt-2*u)/(s+t)/(mV2*t+mV2*u
-t*u)/(2*mV2-mh2+rt))+polylog(3,4*mV2*(s+u)*(mV2*s+t*u)/s/(mh2-rs)/(2*mV2-mh2+
rs)/(mV2-t))-polylog(3,-1/mV2*(mV2*t+s*u)*(mh2-rt-2*s)/(t+u)/(2*mV2-mh2+rt))-
polylog(3,-4*(mV2-t)*(t+u)*(s+t)/t/(mh2-rt-2*u)/(mh2-rt))+polylog(3,-1/2*t*(
mh2-rt-2*u)/(mV2-t)/(s+t))-polylog(3,2*(s+t)/(mh2-rt))-polylog(3,2*(t+u)/(mh2-
rt))+polylog(3,4*mV2*(t+u)*(mV2*t+s*u)/t/(mh2-rt)/(2*mV2-mh2+rt)/(mV2-s))-
polylog(3,-1/2*(mh2-rt)*(mh2-rt-2*s)*(mV2*t+s*u)/(mV2-s)/(t+u)/(s+t)/(2*mV2-
mh2+rt))+polylog(3,-1/2*(mh2-rt)*(mh2-rt-2*s)*(mV2*t+s*u)/mV2/(t+u)/(s+t)/(2*
mV2-mh2+rt))+polylog(3,4*mV2*(s+t)*(mV2*t+s*u)/t/(mh2-rt)/(2*mV2-mh2+rt)/(mV2-
u))-polylog(3,2*(mV2*t+s*u)*mV2/(mV2-s)/t/(2*mV2-mh2+rt))-polylog(3,-1/2*(mV2-
s)*t*(mh2-rt)*(mh2-rt-2*s)/(t+u)/(mV2*s+mV2*t-s*t)/(2*mV2-mh2+rt))-polylog(3,-\
4*(mV2*s+mV2*t-s*t)*(t+u)*mV2/t/(mh2-rt)/(mh2-rt-2*s)/(mV2-t))-polylog(3,-4*(
mV2-t)*(t+u)*(s+t)/t/(mh2-rt)/(mh2-rt-2*s))+polylog(3,-1/2*mV2*t*(mh2-rt)*(mh2
-rt-2*s)/(t+u)/(mV2*s+mV2*t-s*t)/(2*mV2-mh2+rt))+polylog(3,-4*(t+u)*(mV2*s+mV2
*t-s*t)/t/(mh2-rt)/(mh2-rt-2*s))+polylog(3,-4*(t+u)*(s+t)*mV2/t/(mh2-rt)/(mh2-
rt-2*s))+polylog(3,-4*(s+t)*(mV2*t+mV2*u-t*u)/t/(mh2-rt-2*u)/(mh2-rt))+polylog
(3,1/4/mV2*t*(2*mV2-mh2+rt)*(mh2-rt)/(mV2-u)/(t+u))-polylog(3,-4*(mV2*t+mV2*u-
t*u)*(s+t)*mV2/t/(mh2-rt)/(mh2-rt-2*u)/(mV2-t))-polylog(3,2*(mV2-s)/(2*mV2-mh2
+ru))+polylog(3,1/4/mV2*t*(2*mV2-mh2+rt)*(mh2-rt)/(mV2-s)/(s+t))+polylog(3,-2*
(mV2*t+mV2*u-t*u)/(mh2-rt-2*u)/(mV2-t))+polylog(3,-2*(mV2*s+mV2*t-s*t)/(mh2-rt
-2*s)/(mV2-t))-polylog(3,-(mV2*t+mV2*u-t*u)*(2*mV2-mh2+rt)/mV2^2/(mh2-rt-2*u))
-polylog(3,-(mV2*s+mV2*t-s*t)*(2*mV2-mh2+rt)/mV2^2/(mh2-rt-2*s))-polylog(3,2*(
mV2*t+s*u)*mV2/(mV2-u)/t/(2*mV2-mh2+rt))+polylog(3,-1/2*t*(mh2-rt-2*s)/(mV2-t)
/(t+u))-polylog(3,2*(mV2-u)/(2*mV2-mh2+rt))-polylog(3,-1/2*(mV2-s)*u*(mh2-ru)*
(mh2-ru-2*s)/(t+u)/(mV2*s+mV2*u-s*u)/(2*mV2-mh2+ru))-polylog(3,-4*(mV2*s+mV2*u
-s*u)*(t+u)*mV2/u/(mh2-ru)/(mh2-ru-2*s)/(mV2-u))-polylog(3,-4*(mV2-u)*(s+u)*(t
+u)/u/(mh2-ru)/(mh2-ru-2*s))-polylog(3,-1/mV2*(mV2*u+s*t)*(mh2-ru-2*t)/(s+u)/(
2*mV2-mh2+ru))+polylog(3,-1/2*mV2*u*(mh2-ru)*(mh2-ru-2*s)/(t+u)/(mV2*s+mV2*u-s
*u)/(2*mV2-mh2+ru))+polylog(3,-4*(s+u)*(t+u)*mV2/u/(mh2-ru)/(mh2-ru-2*s))-
polylog(3,2*(mV2*u+s*t)*mV2/(mV2-t)/u/(2*mV2-mh2+ru))+2*polylog(3,2*(mV2*u+s*t
)*mV2/(mV2-mh2)/u/(2*mV2-mh2+ru))-polylog(3,2*(mV2-t)/(2*mV2-mh2+ru))-polylog(
3,2*(s+u)/(mh2-ru))+polylog(3,4*mV2*(s+u)*(mV2*u+s*t)/u/(mh2-ru)/(2*mV2-mh2+ru
)/(mV2-t))-polylog(3,-1/2*(mh2-ru)*(mh2-ru-2*t)*(mV2*u+s*t)/(mV2-t)/(s+u)/(t+u
)/(2*mV2-mh2+ru))+polylog(3,-1/2*(mh2-ru)*(mh2-ru-2*t)*(mV2*u+s*t)/mV2/(t+u)/(
s+u)/(2*mV2-mh2+ru))+polylog(3,4*mV2*(t+u)*(mV2*u+s*t)/u/(mh2-ru)/(2*mV2-mh2+
ru)/(mV2-s))+2*polylog(3,2*(mV2-mh2)/(2*mV2-mh2+ru))-polylog(3,-1/mV2*(mV2*u+s
*t)*(mh2-ru-2*s)/(t+u)/(2*mV2-mh2+ru))-polylog(3,-1/2*(mh2-ru)*(mh2-ru-2*s)*(
mV2*u+s*t)/(mV2-s)/(t+u)/(s+u)/(2*mV2-mh2+ru))+polylog(3,-1/2*(mh2-ru)*(mh2-ru
-2*s)*(mV2*u+s*t)/mV2/(t+u)/(s+u)/(2*mV2-mh2+ru))-polylog(3,-4*(mV2*t+mV2*u-t*
u)*(s+u)*mV2/u/(mh2-ru)/(mh2-ru-2*t)/(mV2-u))-polylog(3,-4*(mV2-u)*(s+u)*(t+u)
/u/(mh2-ru)/(mh2-ru-2*t))+polylog(3,-1/2*mV2*u*(mh2-ru)*(mh2-ru-2*t)/(s+u)/(
mV2*t+mV2*u-t*u)/(2*mV2-mh2+ru))+polylog(3,-4*(s+u)*(mV2*t+mV2*u-t*u)/u/(mh2-
ru)/(mh2-ru-2*t))+polylog(3,-4*(s+u)*(t+u)*mV2/u/(mh2-ru)/(mh2-ru-2*t))+
polylog(3,-4*(t+u)*(mV2*s+mV2*u-s*u)/u/(mh2-ru)/(mh2-ru-2*s))+polylog(3,1/4/
mV2*u*(2*mV2-mh2+ru)*(mh2-ru)/(mV2-s)/(s+u))+polylog(3,-1/2*u*(mh2-ru-2*s)/(
mV2-u)/(t+u))-polylog(3,2*(t+u)/(mh2-ru))+polylog(3,-1/2*u*(mh2-ru-2*t)/(mV2-u
)/(s+u))-4*polylog(3,-1/2*(mh2-r)*t/mh2/(mV2-t))-4*polylog(3,-1/2*u*(mh2-r)/
mh2/(mV2-u))+polylog(3,1/4/mV2*u*(2*mV2-mh2+ru)*(mh2-ru)/(mV2-t)/(t+u))+
polylog(3,-2*(mV2*s+mV2*u-s*u)/(mh2-ru-2*s)/(mV2-u))+polylog(3,-2*(mV2*t+mV2*u
-t*u)/(mh2-ru-2*t)/(mV2-u))-polylog(3,-(mV2*s+mV2*u-s*u)*(2*mV2-mh2+ru)/mV2^2/
(mh2-ru-2*s))-polylog(3,-(mV2*t+mV2*u-t*u)*(2*mV2-mh2+ru)/mV2^2/(mh2-ru-2*t))-
polylog(3,-1/2*(mV2-t)*u*(mh2-ru)*(mh2-ru-2*t)/(s+u)/(mV2*t+mV2*u-t*u)/(2*mV2-
mh2+ru))-4*polylog(3,-1/2*s*(mh2-r)/mh2/(mV2-s))-24*polylog(3,-(mh2+r)/(mh2-r)
)-4*polylog(3,-1/2*(mh2+r)*t/mh2/(mV2-t))-4*polylog(3,-1/2*u*(mh2+r)/mh2/(mV2-
u))-4*polylog(3,-1/2*s*(mh2+r)/mh2/(mV2-s))-4*polylog(3,1/2*(t+u)*(mh2+r)/mV2/
mh2)-4*polylog(3,1/2*(s+u)*(mh2+r)/mV2/mh2)-polylog(3,2*(mV2*u+s*t)*mV2/(mV2-s
)/u/(2*mV2-mh2+ru))-4*polylog(3,1/2*(s+t)*(mh2+r)/mV2/mh2)-2*polylog(3,t^2/(
mV2*s+mV2*t-s*t))-2*polylog(3,s^2/(mV2*s+mV2*u-s*u))+2*polylog(3,-(mV2-u)/mV2*
(mh2+r)/(mh2-r))+2*polylog(3,-(mV2-t)/mV2*(mh2+r)/(mh2-r))+2*polylog(3,-mV2*(
mh2+r)/(mV2-t)/(mh2-r))+2*polylog(3,-(mV2-s)/mV2*(mh2+r)/(mh2-r))+2*polylog(3,
-mV2*(mh2+r)/(mV2-s)/(mh2-r))+2*polylog(3,-mV2*(mh2+r)/(mh2-r)/(mV2-u))+
polylog(3,mV2*t/(mV2*t+mV2*u-t*u))+polylog(3,mV2*u/(mV2*t+mV2*u-t*u))+polylog(
3,mV2*s/(mV2*s+mV2*u-s*u))-2*polylog(3,s^2/(mV2*s+mV2*t-s*t))+2*polylog(3,-mV2
*s/(mV2-s)/(t+u))+polylog(3,mV2*s/(mV2*s+mV2*t-s*t))-polylog(3,(mV2*s+t*u)/(
mV2-u)/(s+u))-polylog(3,(mV2*s+t*u)/(mV2-t)/(s+t))-2*polylog(3,t^2/(mV2*t+mV2*
u-t*u))+polylog(3,(mV2*u+s*t)/mV2/(t+u))+4*polylog(3,-t*u/(mV2*t+mV2*u-t*u))+
polylog(3,(mV2*t+s*u)/mV2/(t+u))-2*polylog(3,-(mV2-u)*s/mV2/u)-2*polylog(3,-t*
(mV2-u)/mV2/u)-2*polylog(3,-u*(mV2-t)/mV2/t)-2*polylog(3,u^2/(mV2*t+mV2*u-t*u)
)+polylog(3,1/mV2*(mV2*s+t*u)/(s+u))-2*polylog(3,u^2/(mV2*s+mV2*u-s*u))+
polylog(3,(mV2*t+s*u)/mV2/(s+t))+polylog(3,1/mV2*(mV2*s+t*u)/(s+t))+2*polylog(
3,(mV2-s)/(mV2-mh2))-2*polylog(3,-s*(mV2-t)/mV2/t)+4*polylog(3,-s*t/(mV2*s+mV2
*t-s*t))+4*polylog(3,-s*u/(mV2*s+mV2*u-s*u))-polylog(3,(mV2-u)*s/(mV2*s+mV2*u-
s*u))+polylog(3,(mV2*u+s*t)/mV2/(s+u))-polylog(3,(mV2*t+s*u)/(mV2-s)/(s+t))-
polylog(3,(mV2-t)*s/(mV2*s+mV2*t-s*t))-polylog(3,(mV2-t)*u/(mV2*t+mV2*u-t*u))-
polylog(3,(mV2*u+s*t)/(mV2-t)/(t+u))-polylog(3,(mV2*u+s*t)/(mV2-s)/(s+u))-
polylog(3,(mV2-u)*t/(mV2*t+mV2*u-t*u))-polylog(3,(mV2*t+s*u)/(mV2-u)/(t+u))+1/
3*ln(-t/mV2)^3-5/4*ln(-mh2/mV2)^3+1/3*ln(-u/mV2)^3+1/3*ln(-s/mV2)^3-ln(-t/mV2)
^2*ln(-s/mV2)+ln(-u/mV2)^2*ln(-mh2/mV2)-ln(-t/mV2)*ln(-s/mV2)^2+ln(-t/mV2)^2*
ln(-mh2/mV2)+ln(-s/mV2)^2*ln(-mh2/mV2)-ln(-u/mV2)*ln(-s/mV2)^2-ln(-u/mV2)^2*ln
(-t/mV2)-ln(-u/mV2)^2*ln(-s/mV2)-ln(-u/mV2)*ln(-t/mV2)^2+11/2*ln((mV2-mh2)/mV2
)^3+41/12*ln((mV2-u)/mV2)^3+41/12*ln((mV2-s)/mV2)^3+41/12*ln((mV2-t)/mV2)^3+2*
polylog(3,-(t+u)/(mV2-mh2))+2*polylog(3,(mV2*u+s*t)/u/(mV2-t))+2*polylog(3,(
mV2*u+s*t)/(mV2-s)/u)+2*polylog(3,(mV2*t+s*u)/t/(mV2-u))+2*polylog(3,(mV2*s+t*
u)/s/(mV2-t))+2*polylog(3,(mV2*s+t*u)/(mV2-u)/s)+2*polylog(3,(mV2*t+s*u)/(mV2-
s)/t)-2*polylog(3,mV2/(mV2-t))-2*polylog(3,mV2/(mV2-s))-2*polylog(3,(mV2*s+t*u
)/s/(mV2-mh2))-2*polylog(3,(mV2*t+s*u)/t/(mV2-mh2))-2*polylog(3,(mV2*u+s*t)/u/
(mV2-mh2))-2*polylog(3,(mV2*s+t*u)/s/mV2)+2*polylog(3,-(s+t)/(mV2-mh2))+2*
polylog(3,-(s+u)/(mV2-mh2))-2*polylog(3,mV2/(mV2-u))-2*polylog(3,(mV2*t+s*u)/
mV2/t)-2*polylog(3,(mV2*u+s*t)/mV2/u)+4*polylog(3,s/mV2)+4*polylog(3,t/mV2)+4*
polylog(3,u/mV2):


MPL3 := 1/2*ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*(-6*ln(-t*(r+rt)/mV2^2)-2*ln(t*(
mh2-rt-2*u)/mV2^2)-2*ln(t*(mh2-rt-2*s)/mV2^2)-2*ln(u*(mh2-ru-2*t)/mV2^2)-2*ln(
u*(mh2-ru-2*s)/mV2^2)-2*ln(s*(mh2-rs-2*u)/mV2^2)-4*ln(s*(mh2-rs)/mV2^2)-2*ln(s
*(mh2-rs-2*t)/mV2^2)-6*ln((r+mh2-2*t)/mV2)-6*ln((r+mh2-2*s)/mV2)-6*ln((r+mh2-2
*u)/mV2)-4*ln(t*(mh2-rt)/mV2^2)-4*ln(u*(mh2-ru)/mV2^2)-6*ln(-u*(r+ru)/mV2^2)-6
*ln(-s*(r+rs)/mV2^2)+2*ln(-(mV2*mh2-s*u-t*u)/mV2^2)+2*ln(-(mV2*mh2-s*t-t*u)/
mV2^2)+2*ln(-(mV2*mh2-s*t-s*u)/mV2^2)+8*ln(-(mV2*s+mV2*u-s*u)/mV2^2)+8*ln(-(
mV2*s+mV2*t-s*t)/mV2^2)+8*ln(-(mV2*t+mV2*u-t*u)/mV2^2)+3*ln((2*mV2-mh2+r)/(2*
mV2-mh2-r))+3*ln(-mh2/mV2)+4*ln((mV2-u)/mV2)+4*ln((mV2-t)/mV2)+4*ln((mV2-s)/
mV2)+3*ln((mV2-mh2)/mV2)+13*ln(-s/mV2)+13*ln(-u/mV2)+13*ln(-t/mV2))*ln(2)+36*
ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*ln(2)^2-1/2*Pi^2*ln((mV2-s)/mV2)-1/2*Pi^2*ln((
mV2-t)/mV2)-1/2*Pi^2*ln((mV2-u)/mV2)+2*ln((mV2-mh2)/mV2)*Pi^2+2*((1/4*ln((mV2-
u)/mV2)+1/4*ln((mV2-t)/mV2)+1/4*ln((mV2-s)/mV2))*ln((mV2-mh2)/mV2)-3/4*ln((mV2
-s)/mV2)^2-3/4*ln((mV2-u)/mV2)^2-3/4*ln((mV2-t)/mV2)^2)*ln(-mh2/mV2)+2*(-3/16*
ln(-s/mV2)-3/16*ln(-t/mV2)-3/16*ln(-u/mV2)+1/8*ln(-t*(r+rt)/mV2^2)+1/8*ln(-u*(
r+ru)/mV2^2)+1/8*ln(-s*(r+rs)/mV2^2)-3/8*ln((r+mh2-2*t)/mV2)-3/8*ln((r+mh2-2*u
)/mV2)-3/8*ln((r+mh2-2*s)/mV2)+11/32*ln((mV2-u)/mV2)+11/32*ln((mV2-s)/mV2)+11/
32*ln((mV2-t)/mV2)-27/32*ln((mV2-mh2)/mV2)+3/16*ln(-(mV2*mh2-s*t-s*u)/mV2^2)+3
/16*ln(-(mV2*mh2-s*t-t*u)/mV2^2)+3/16*ln(-(mV2*mh2-s*u-t*u)/mV2^2))*ln((2*mV2-
mh2+r)/(2*mV2-mh2-r))^2+2*(1/2*ln((mV2-t)/mV2)^2-1/2*ln((mV2-mh2)/mV2)^2+1/2*
ln((mV2-u)/mV2)^2+1/2*ln((mV2-s)/mV2)^2)*ln(-s/mV2)+2*(1/2*ln((mV2-t)/mV2)^2-1
/2*ln((mV2-mh2)/mV2)^2+1/2*ln((mV2-u)/mV2)^2+1/2*ln((mV2-s)/mV2)^2)*ln(-t/mV2)
+2*(1/2*ln((mV2-t)/mV2)^2-1/2*ln((mV2-mh2)/mV2)^2+1/2*ln((mV2-u)/mV2)^2+1/2*ln
((mV2-s)/mV2)^2)*ln(-u/mV2)+2*(1/2*ln(-(s+u)/mV2)+1/2*ln(-(s+t)/mV2)-1/4*ln((
mV2-s)/mV2)-1/4*ln((mV2-u)/mV2)-1/4*ln((mV2-t)/mV2)+1/2*ln(-(t+u)/mV2))*ln((
mV2-mh2)/mV2)^2+2*(-1/2*ln(-(mV2*s+mV2*u-s*u)/mV2^2)+1/4*ln(-(t+u)/mV2)-1/2*ln
(-(mV2*s+mV2*t-s*t)/mV2^2))*ln((mV2-s)/mV2)^2+2*(-1/2*ln(-(mV2*t+mV2*u-t*u)/
mV2^2)+1/4*ln(-(s+t)/mV2)-1/2*ln(-(mV2*s+mV2*u-s*u)/mV2^2))*ln((mV2-u)/mV2)^2-
ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*polylog(2,t/mV2)-ln((2*mV2-mh2+r)/(2*mV2-mh2-r
))*polylog(2,s/mV2)-ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*polylog(2,u/mV2)+2*(3*ln((
mV2-mh2)/mV2)+1/4*ln((mV2-u)/mV2)+1/4*ln((mV2-t)/mV2)+1/4*ln((mV2-s)/mV2))*
polylog(2,mh2/mV2)+2*(-21/2*ln(2)^2+1/4*Pi^2)*ln((2*mV2-mh2+r)/(2*mV2-mh2-r))+
2*(-1/4*ln(-(t+u)/mV2)^2-1/4*ln(-(s+u)/mV2)^2-1/4*ln(-(s+t)/mV2)^2+1/4*ln(t*(
mh2-rt)/mV2^2)^2+1/4*ln(s*(mh2-rs)/mV2^2)^2+1/4*ln(u*(mh2-ru)/mV2^2)^2-9/8*ln(
(mV2-mh2)/mV2)^2+5/8*ln((mV2-s)/mV2)^2+5/8*ln((mV2-u)/mV2)^2+5/8*ln((mV2-t)/
mV2)^2+(1/8*ln((mV2-u)/mV2)+1/8*ln((mV2-t)/mV2)+1/8*ln(u*(mh2-ru)/mV2^2)+1/8*
ln(s*(mh2-rs)/mV2^2)+1/8*ln(t*(mh2-rt)/mV2^2)+1/8*ln(-u*(r+ru)/mV2^2)+1/8*ln(-
s*(r+rs)/mV2^2)+1/8*ln(-t*(r+rt)/mV2^2)+1/8*ln((mV2-s)/mV2)+1/2*ln(-(s+u)/mV2)
+1/2*ln(-(t+u)/mV2)+1/2*ln(-(s+t)/mV2)-1/4*ln(t*(mh2-rt-2*s)/mV2^2)-1/4*ln(s*(
mh2-rs-2*u)/mV2^2)-1/4*ln(t*(mh2-rt-2*u)/mV2^2)-1/4*ln(u*(mh2-ru-2*s)/mV2^2)-1
/4*ln(s*(mh2-rs-2*t)/mV2^2)-1/4*ln(u*(mh2-ru-2*t)/mV2^2)+1/2*ln(-(mV2*t+mV2*u-
t*u)/mV2^2)+1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)+1/2*ln(-(mV2*s+mV2*u-s*u)/mV2^2))
*ln((mV2-mh2)/mV2)+(1/8*ln((mV2-s)/mV2)-1/4*ln(s*(mh2-rs)/mV2^2)+3/8*ln(-s/mV2
)+3/2*ln((mV2-mh2)/mV2)+1/8*ln((mV2-t)/mV2)+1/8*ln((mV2-u)/mV2)+3/8*ln(-u/mV2)
+3/8*ln(-t/mV2)-1/4*ln(t*(mh2-rt)/mV2^2)-1/4*ln(u*(mh2-ru)/mV2^2))*ln(-mh2/mV2
)+(1/4*ln(t*(mh2-rt-2*u)/mV2^2)+1/4*ln(s*(mh2-rs-2*u)/mV2^2)-1/4*ln(-(mV2*mh2-
s*t-t*u)/mV2^2)-1/4*ln(-(mV2*mh2-s*t-s*u)/mV2^2)+1/2*ln(-(mV2*mh2-s*u-t*u)/mV2
^2)-1/4*ln(s*(mh2-rs-2*t)/mV2^2)+ln(-(mV2*s+mV2*t-s*t)/mV2^2)-1/4*ln(t*(mh2-rt
-2*s)/mV2^2))*ln(-(s+t)/mV2)+(-1/4*ln(u*(mh2-ru-2*t)/mV2^2)-1/4*ln(u*(mh2-ru-2
*s)/mV2^2)+1/2*ln((mV2-u)/mV2)-3/4*ln((r+mh2-2*u)/mV2)-1/4*ln(-(mV2*mh2-s*u-t*
u)/mV2^2)-5/8*ln((mV2-mh2)/mV2)-1/2*ln(-(s+t)/mV2)+1/2*ln(-(mV2*mh2-s*t-s*u)/
mV2^2)-1/2*ln(u*(mh2-ru)/mV2^2)+1/2*ln(-(mV2*mh2-s*t-t*u)/mV2^2)+1/2*ln(-(mV2*
t+mV2*u-t*u)/mV2^2)+1/2*ln(-(mV2*s+mV2*u-s*u)/mV2^2)-3/4*ln((r+mh2-2*t)/mV2)-3
/4*ln((r+mh2-2*s)/mV2))*ln(-u/mV2)+(1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)-1/4*ln(-(
mV2*mh2-s*u-t*u)/mV2^2))*ln(t*(mh2-rt-2*u)/mV2^2)+(1/4*ln(u*(mh2-ru-2*t)/mV2^2
)-1/4*ln(-(mV2*mh2-s*t-s*u)/mV2^2)+1/4*ln(-(mV2*mh2-s*u-t*u)/mV2^2))*ln(u*(mh2
-ru-2*s)/mV2^2)+(-1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)+1/4*ln(-(mV2*mh2-s*u-t*u)/
mV2^2))*ln(u*(mh2-ru-2*t)/mV2^2)+(-1/4*ln(s*(mh2-rs-2*t)/mV2^2)-1/4*ln(s*(mh2-
rs-2*u)/mV2^2)-3/4*ln((r+mh2-2*s)/mV2)-1/4*ln(-(mV2*mh2-s*t-s*u)/mV2^2)+1/2*ln
(-(mV2*mh2-s*u-t*u)/mV2^2)-3/4*ln((r+mh2-2*u)/mV2)-1/2*ln(s*(mh2-rs)/mV2^2)+1/
2*ln((mV2-s)/mV2)+1/2*ln(-(mV2*mh2-s*t-t*u)/mV2^2)-3/4*ln((r+mh2-2*t)/mV2)-5/8
*ln((mV2-mh2)/mV2)-1/2*ln(-(t+u)/mV2)+1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)+1/2*ln(
-(mV2*s+mV2*u-s*u)/mV2^2))*ln(-s/mV2)+(-1/8*ln(-u*(r+ru)/mV2^2)-1/8*ln(-t*(r+
rt)/mV2^2)+3/8*ln(-(s+t)/mV2)+3/8*ln(-(s+u)/mV2)-1/8*ln(-(mV2*mh2-s*t-s*u)/mV2
^2)-3/8*ln(s*(mh2-rs)/mV2^2)+1/8*ln(-s*(r+rs)/mV2^2)-3/8*ln(s*(mh2-rs-2*t)/mV2
^2)-3/8*ln(s*(mh2-rs-2*u)/mV2^2)-7/8*ln(-(t+u)/mV2)+1/8*ln(-(mV2*s+mV2*u-s*u)/
mV2^2)-1/8*ln(t*(mh2-rt)/mV2^2)-1/8*ln(u*(mh2-ru)/mV2^2)+1/4*ln(u*(mh2-ru-2*s)
/mV2^2)+1/4*ln(t*(mh2-rt-2*s)/mV2^2)+1/8*ln(-(mV2*s+mV2*t-s*t)/mV2^2))*ln((mV2
-s)/mV2)+(1/4*ln(t*(mh2-rt-2*u)/mV2^2)-1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)-1/2*ln
(-(mV2*t+mV2*u-t*u)/mV2^2)+1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)+1/4*ln(t*(mh2-rt-2
*s)/mV2^2))*ln(t*(mh2-rt)/mV2^2)+(-1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)-1/4*ln(-(
mV2*mh2-s*t-s*u)/mV2^2)-1/4*ln(-(mV2*mh2-s*u-t*u)/mV2^2))*ln(-t*(r+rt)/mV2^2)+
(-1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)-1/4*ln(-(mV2*mh2-s*t-s*u)/mV2^2)-1/4*ln(-(
mV2*mh2-s*u-t*u)/mV2^2))*ln(-s*(r+rs)/mV2^2)+(-1/8*ln(-u*(r+ru)/mV2^2)-1/8*ln(
-s*(r+rs)/mV2^2)+3/8*ln(-(t+u)/mV2)+3/8*ln(-(s+t)/mV2)-1/8*ln(-(mV2*mh2-s*t-t*
u)/mV2^2)-7/8*ln(-(s+u)/mV2)-3/8*ln(t*(mh2-rt)/mV2^2)+1/8*ln(-(mV2*s+mV2*t-s*t
)/mV2^2)+1/8*ln(-(mV2*t+mV2*u-t*u)/mV2^2)+1/8*ln(-t*(r+rt)/mV2^2)-1/8*ln(u*(
mh2-ru)/mV2^2)-1/8*ln(s*(mh2-rs)/mV2^2)+1/4*ln(u*(mh2-ru-2*t)/mV2^2)+1/4*ln(s*
(mh2-rs-2*t)/mV2^2)-3/8*ln(t*(mh2-rt-2*u)/mV2^2)-3/8*ln(t*(mh2-rt-2*s)/mV2^2))
*ln((mV2-t)/mV2)+(-1/4*ln(t*(mh2-rt-2*u)/mV2^2)-1/4*ln(t*(mh2-rt-2*s)/mV2^2)+1
/2*ln((mV2-t)/mV2)-3/4*ln((r+mh2-2*s)/mV2)-1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)-3/
4*ln((r+mh2-2*t)/mV2)-1/2*ln(-(s+u)/mV2)-5/8*ln((mV2-mh2)/mV2)+1/2*ln(-(mV2*
mh2-s*u-t*u)/mV2^2)-3/4*ln((r+mh2-2*u)/mV2)-1/2*ln(t*(mh2-rt)/mV2^2)+1/2*ln(-(
mV2*mh2-s*t-s*u)/mV2^2)+1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)+1/2*ln(-(mV2*s+mV2*t-
s*t)/mV2^2))*ln(-t/mV2)+(-1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)-1/4*ln(-(mV2*mh2-s*
t-s*u)/mV2^2)-1/4*ln(-(mV2*mh2-s*u-t*u)/mV2^2))*ln(-u*(r+ru)/mV2^2)+(-1/2*ln(t
*(mh2-rt-2*u)/mV2^2)-1/2*ln(s*(mh2-rs-2*u)/mV2^2)+1/2*ln(-(mV2*s+mV2*u-s*u)/
mV2^2)+1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2))*ln(-(mV2*s+mV2*t-s*t)/mV2^2)+(-1/2*ln
(s*(mh2-rs-2*t)/mV2^2)-1/2*ln(u*(mh2-ru-2*t)/mV2^2)+1/2*ln(-(mV2*t+mV2*u-t*u)/
mV2^2))*ln(-(mV2*s+mV2*u-s*u)/mV2^2)+(1/4*ln(s*(mh2-rs-2*u)/mV2^2)+1/4*ln(-(
mV2*mh2-s*t-s*u)/mV2^2)+1/4*ln(s*(mh2-rs-2*t)/mV2^2)-1/2*ln(-(mV2*s+mV2*t-s*t)
/mV2^2)-1/2*ln(-(mV2*s+mV2*u-s*u)/mV2^2))*ln(s*(mh2-rs)/mV2^2)+(1/2*ln(-u*(r+
ru)/mV2^2)+1/2*ln(-s*(r+rs)/mV2^2)+1/2*ln(-t*(r+rt)/mV2^2))*ln((r+mh2-2*u)/mV2
)+(1/4*ln(s*(mh2-rs-2*u)/mV2^2)-1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)+1/4*ln(-(mV2*
mh2-s*t-s*u)/mV2^2))*ln(s*(mh2-rs-2*t)/mV2^2)+(1/4*ln(-(mV2*mh2-s*t-s*u)/mV2^2
)-1/4*ln(-(mV2*mh2-s*u-t*u)/mV2^2))*ln(s*(mh2-rs-2*u)/mV2^2)+(1/4*ln(t*(mh2-rt
-2*u)/mV2^2)-1/4*ln(-(mV2*mh2-s*t-s*u)/mV2^2)+1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)
)*ln(t*(mh2-rt-2*s)/mV2^2)+(-1/2*ln(t*(mh2-rt-2*s)/mV2^2)-1/2*ln(u*(mh2-ru-2*s
)/mV2^2))*ln(-(mV2*t+mV2*u-t*u)/mV2^2)+(1/4*ln(u*(mh2-ru-2*t)/mV2^2)-1/2*ln(-(
mV2*t+mV2*u-t*u)/mV2^2)-1/2*ln(-(mV2*s+mV2*u-s*u)/mV2^2)+1/4*ln(-(mV2*mh2-s*u-
t*u)/mV2^2)+1/4*ln(u*(mh2-ru-2*s)/mV2^2))*ln(u*(mh2-ru)/mV2^2)+(1/4*ln(s*(mh2-
rs-2*t)/mV2^2)+1/4*ln(u*(mh2-ru-2*t)/mV2^2)-1/4*ln(-(mV2*mh2-s*u-t*u)/mV2^2)-1
/4*ln(-(mV2*mh2-s*t-s*u)/mV2^2)+1/2*ln(-(mV2*mh2-s*t-t*u)/mV2^2)-1/4*ln(s*(mh2
-rs-2*u)/mV2^2)+ln(-(mV2*s+mV2*u-s*u)/mV2^2)-1/4*ln(u*(mh2-ru-2*s)/mV2^2))*ln(
-(s+u)/mV2)+(ln(-(mV2*t+mV2*u-t*u)/mV2^2)+1/4*ln(u*(mh2-ru-2*s)/mV2^2)+1/4*ln(
t*(mh2-rt-2*s)/mV2^2)-1/4*ln(-(mV2*mh2-s*t-t*u)/mV2^2)-1/4*ln(-(mV2*mh2-s*u-t*
u)/mV2^2)+1/2*ln(-(mV2*mh2-s*t-s*u)/mV2^2)-1/4*ln(u*(mh2-ru-2*t)/mV2^2)-1/4*ln
(t*(mh2-rt-2*u)/mV2^2))*ln(-(t+u)/mV2)+(1/2*ln(-u*(r+ru)/mV2^2)+1/2*ln(-s*(r+
rs)/mV2^2)+1/2*ln(-t*(r+rt)/mV2^2))*ln((r+mh2-2*s)/mV2)+(1/2*ln(-u*(r+ru)/mV2^
2)+1/2*ln(-s*(r+rs)/mV2^2)+1/2*ln(-t*(r+rt)/mV2^2))*ln((r+mh2-2*t)/mV2)+(-1/8*
ln(-t*(r+rt)/mV2^2)-1/8*ln(-s*(r+rs)/mV2^2)-1/8*ln(-(mV2*mh2-s*u-t*u)/mV2^2)+3
/8*ln(-(s+u)/mV2)+3/8*ln(-(t+u)/mV2)-7/8*ln(-(s+t)/mV2)-3/8*ln(u*(mh2-ru)/mV2^
2)+1/8*ln(-u*(r+ru)/mV2^2)-1/8*ln(s*(mh2-rs)/mV2^2)-1/8*ln(t*(mh2-rt)/mV2^2)+1
/4*ln(s*(mh2-rs-2*u)/mV2^2)+1/4*ln(t*(mh2-rt-2*u)/mV2^2)+1/8*ln(-(mV2*t+mV2*u-
t*u)/mV2^2)+1/8*ln(-(mV2*s+mV2*u-s*u)/mV2^2)-3/8*ln(u*(mh2-ru-2*s)/mV2^2)-3/8*
ln(u*(mh2-ru-2*t)/mV2^2))*ln((mV2-u)/mV2)+1/2*ln(-s/mV2)^2+1/2*ln(-u/mV2)^2+1/
2*ln(-t/mV2)^2)*ln((2*mV2-mh2+r)/(2*mV2-mh2-r))+2*(-1/2*ln(-(mV2*t+mV2*u-t*u)/
mV2^2)-1/2*ln(-(mV2*s+mV2*t-s*t)/mV2^2)+1/4*ln(-(s+u)/mV2))*ln((mV2-t)/mV2)^2+
3/2*ln((mV2-s)/mV2)*polylog(2,s*(t+u)/mV2/mh2)+3/2*ln((mV2-u)/mV2)*polylog(2,-
mV2*u/(mV2-u)/(s+t))+3/2*ln((mV2-t)/mV2)*polylog(2,-mV2*t/(mV2-t)/(s+u))+3/2*
ln((mV2-s)/mV2)*polylog(2,-mV2*s/(mV2-s)/(t+u))-3/2*ln((mV2-u)/mV2)*polylog(2,
(mh2+r)/(s+t)/(mh2-r)*u)+ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*polylog(2,-(mV2-u)*(s
+t)/mV2/u)+ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*polylog(2,-(mV2-t)*(s+u)/mV2/t)+3/4
*ln((mV2-s)/mV2)*polylog(2,-1/2*(2*mV2-mh2-ru)/mV2*(mh2-r)*(r+mh2-2*s)/(mh2+ru
-2*s)/(mh2+r))+3/4*ln((mV2-s)/mV2)*polylog(2,-1/2*(2*mV2-mh2-rt)/mV2*(mh2-r)*(
r+mh2-2*s)/(mh2+rt-2*s)/(mh2+r))+3/4*ln((mV2-u)/mV2)*polylog(2,-1/2*(2*mV2-mh2
-rs)/mV2*(mh2-r)*(r+mh2-2*u)/(mh2+rs-2*u)/(mh2+r))+3/4*ln((mV2-u)/mV2)*polylog
(2,-1/2*(2*mV2-mh2-rt)/mV2*(mh2-r)*(r+mh2-2*u)/(mh2+rt-2*u)/(mh2+r))+3/4*ln((
mV2-t)/mV2)*polylog(2,-1/2*(2*mV2-mh2-rs)/mV2*(mh2-r)*(r+mh2-2*t)/(mh2+rs-2*t)
/(mh2+r))+3/4*ln((mV2-t)/mV2)*polylog(2,-1/2*(2*mV2-mh2-ru)/mV2*(mh2-r)*(r+mh2
-2*t)/(mh2+ru-2*t)/(mh2+r))+ln((mV2-u)/mV2)*polylog(2,-(r-rs)*(mV2-u)*(mh2+r)/
mV2/(mh2-rs-2*u)/(mh2-r))+ln((mV2-u)/mV2)*polylog(2,-(r-rt)*(mV2-u)*(mh2+r)/
mV2/(mh2-rt-2*u)/(mh2-r))+ln((mV2-t)/mV2)*polylog(2,-(r-rs)*(mV2-t)*(mh2+r)/
mV2/(mh2-rs-2*t)/(mh2-r))+ln((mV2-t)/mV2)*polylog(2,-(r-ru)*(mV2-t)*(mh2+r)/
mV2/(mh2-ru-2*t)/(mh2-r))+ln((mV2-s)/mV2)*polylog(2,-(r-ru)*(mV2-s)*(mh2+r)/
mV2/(mh2-ru-2*s)/(mh2-r))+ln((mV2-s)/mV2)*polylog(2,-(r-rt)*(mV2-s)*(mh2+r)/
mV2/(mh2-rt-2*s)/(mh2-r))-1/4*ln((mV2-u)/mV2)*polylog(2,-1/2*(2*mV2-mh2-rs)/
mV2*(mh2-r-2*u)*(mh2+r)/(mh2+rs-2*u)/(mh2-r))-1/4*ln((mV2-u)/mV2)*polylog(2,-1
/2*(2*mV2-mh2-rt)/mV2*(mh2-r-2*u)*(mh2+r)/(mh2+rt-2*u)/(mh2-r))-1/4*ln((mV2-t)
/mV2)*polylog(2,-1/2*(2*mV2-mh2-rs)/mV2*(mh2-r-2*t)*(mh2+r)/(mh2+rs-2*t)/(mh2-
r))+ln((mV2-u)/mV2)*polylog(2,mV2*(mh2-ru-2*s)*(mh2-ru-2*t)/(mV2-u)/(r+ru)/(
mh2+ru))+ln((mV2-t)/mV2)*polylog(2,mV2*(mh2-rt-2*u)*(mh2-rt-2*s)/(mV2-t)/(r+rt
)/(mh2+rt))+ln((mV2-s)/mV2)*polylog(2,mV2*(mh2-rs-2*u)*(mh2-rs-2*t)/(mV2-s)/(r
+rs)/(mh2+rs))+3/2*ln((mV2-u)/mV2)*polylog(2,-u/(mV2-u))+3/2*ln((mV2-t)/mV2)*
polylog(2,-t/(mV2-t))+ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*polylog(2,-1/(s+u)*t)+ln
((2*mV2-mh2+r)/(2*mV2-mh2-r))*polylog(2,-1/(t+u)*s)-ln((2*mV2-mh2+r)/(2*mV2-
mh2-r))*polylog(2,-(mV2-s)/mV2*(mh2+r)/(mh2-r))-ln((2*mV2-mh2+r)/(2*mV2-mh2-r)
)*polylog(2,-(mV2-u)/mV2*(mh2+r)/(mh2-r))-ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*
polylog(2,-(mV2-t)/mV2*(mh2+r)/(mh2-r))+ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*
polylog(2,-mV2*(mh2+r)/(mV2-s)/(mh2-r))+ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*
polylog(2,-mV2*(mh2+r)/(mh2-r)/(mV2-u))+ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*
polylog(2,-mV2*(mh2+r)/(mV2-t)/(mh2-r))+1/2*ln((mV2-mh2)/mV2)*polylog(2,-(mh2-
r)/(r-rs))+1/2*ln((mV2-mh2)/mV2)*polylog(2,-(mh2-r)/(r-rt))+1/2*ln((mV2-mh2)/
mV2)*polylog(2,-(mh2-r)/(r-ru))-ln((mV2-mh2)/mV2)*polylog(2,1/mV2*(r-rs)*(mV2-
mh2)*(mh2+r)/(mh2+rs)/(mh2-r))-ln((mV2-mh2)/mV2)*polylog(2,1/mV2*(r-rt)*(mV2-
mh2)*(mh2+r)/(mh2+rt)/(mh2-r))-ln((mV2-mh2)/mV2)*polylog(2,1/mV2*(r-ru)*(mV2-
mh2)*(mh2+r)/(mh2+ru)/(mh2-r))-ln((mV2-mh2)/mV2)*polylog(2,-(mh2+rs)*(mh2+r)*
mV2/(mh2-r)/(mV2-mh2)/(r+rs))-ln((mV2-mh2)/mV2)*polylog(2,-(mh2+rt)*(mh2+r)*
mV2/(mh2-r)/(mV2-mh2)/(r+rt))-ln((mV2-mh2)/mV2)*polylog(2,-(mh2+ru)*(mh2+r)*
mV2/(mh2-r)/(mV2-mh2)/(r+ru))+ln((2*mV2-mh2+r)/(2*mV2-mh2-r))*polylog(2,-(mV2-
s)*(t+u)/mV2/s)+2*(-1/2*ln((mV2-u)/mV2)-1/4*ln((mV2-mh2)/mV2))*polylog(2,1/2*(
2*mV2-mh2-ru)*(mh2-r-2*u)*(mh2+r)/mV2/(r-ru)/(mh2-r))+2*(-1/2*ln((mV2-t)/mV2)-\
1/4*ln((mV2-mh2)/mV2))*polylog(2,1/2*(2*mV2-mh2-rt)*(mh2-r-2*t)*(mh2+r)/mV2/(r
-rt)/(mh2-r))+2*(1/4*ln((mV2-u)/mV2)+1/4*ln((mV2-mh2)/mV2))*polylog(2,-1/2*(2*
mV2-mh2-ru)*(mh2-r)*(r+mh2-2*u)/mV2/(mh2+r)/(r+ru))+2*(-1/4*ln((mV2-mh2)/mV2)+
1/4*ln((mV2-t)/mV2))*polylog(2,-(mh2-r-2*t)/(r+rs))+2*(1/4*ln((mV2-t)/mV2)+1/4
*ln((mV2-mh2)/mV2))*polylog(2,-1/2*(2*mV2-mh2-rt)*(mh2-r)*(r+mh2-2*t)/mV2/(mh2
+r)/(r+rt))+2*(1/8*ln((mV2-s)/mV2)-1/2*ln((mV2-mh2)/mV2)+1/8*ln((mV2-u)/mV2))*
polylog(2,-1/2*(2*mV2-mh2-rt)*(2*mV2-mh2+r)/mV2*(mh2+r)/(2*mV2-mh2-r)/(mh2-rt)
)+2*(1/4*ln((mV2-mh2)/mV2)+1/4*ln((mV2-s)/mV2))*polylog(2,1/2*(2*mV2-mh2-rs)*(
mh2-rs)*(r+mh2-2*s)/mV2/(mh2+rs-2*t)/(mh2+rs-2*u))+2*(1/4*ln((mV2-u)/mV2)-1/4*
ln((mV2-mh2)/mV2))*polylog(2,-(mh2-r-2*u)/(r+rs))+2*(1/4*ln((mV2-u)/mV2)-1/4*
ln((mV2-mh2)/mV2))*polylog(2,-(mh2-r-2*u)/(r+rt))+2*(1/4*ln((mV2-mh2)/mV2)-1/8
*ln((mV2-u)/mV2)-1/8*ln((mV2-s)/mV2))*polylog(2,-1/2*(2*mV2-mh2-rt)*(mh2+r)^2/
mV2/(mh2-r)/(mh2-rt))+2*(1/8*ln((mV2-s)/mV2)-1/2*ln((mV2-mh2)/mV2)+1/8*ln((mV2
-t)/mV2))*polylog(2,-1/2*(2*mV2-mh2-ru)*(2*mV2-mh2+r)/mV2*(mh2+r)/(2*mV2-mh2-r
)/(mh2-ru))+2*(1/4*ln((mV2-t)/mV2)+1/4*ln((mV2-mh2)/mV2))*polylog(2,1/2*(2*mV2
-mh2-rt)*(mh2-rt)*(r+mh2-2*t)/mV2/(mh2+rt-2*s)/(mh2+rt-2*u))+2*(-1/4*ln((mV2-
mh2)/mV2)+1/4*ln((mV2-t)/mV2))*polylog(2,-(mh2-r-2*t)/(r+ru))+2*(1/4*ln((mV2-
mh2)/mV2)+1/4*ln((mV2-s)/mV2))*polylog(2,-1/2*(2*mV2-mh2-rs)*(mh2-r)*(r+mh2-2*
s)/mV2/(mh2+r)/(r+rs))+2*(-1/2*ln((mV2-t)/mV2)-1/4*ln((mV2-mh2)/mV2))*polylog(
2,1/2*(2*mV2-mh2-rt)*(mh2-r-2*t)*(mh2-rt)/mV2/(mh2+rt-2*s)/(mh2+rt-2*u))+2*(-1
/2*ln((mV2-mh2)/mV2)+1/8*ln((mV2-u)/mV2)+1/8*ln((mV2-t)/mV2))*polylog(2,-1/2*(
2*mV2-mh2-rs)*(2*mV2-mh2+r)/mV2*(mh2+r)/(2*mV2-mh2-r)/(mh2-rs))+2*(-1/4*ln((
mV2-mh2)/mV2)-1/2*ln((mV2-s)/mV2))*polylog(2,1/2*(2*mV2-mh2-rs)*(mh2-r-2*s)*(
mh2+r)/mV2/(r-rs)/(mh2-r))+2*(-1/4*ln((mV2-mh2)/mV2)-1/2*ln((mV2-s)/mV2))*
polylog(2,1/2*(2*mV2-mh2-rs)*(mh2-r-2*s)*(mh2-rs)/mV2/(mh2+rs-2*t)/(mh2+rs-2*u
))+2*(1/4*ln((mV2-mh2)/mV2)-1/8*ln((mV2-s)/mV2)-1/8*ln((mV2-t)/mV2))*polylog(2
,-1/2*(2*mV2-mh2-ru)*(mh2+r)^2/mV2/(mh2-r)/(mh2-ru))+2*(1/4*ln((mV2-mh2)/mV2)-\
3/8*ln((mV2-u)/mV2))*polylog(2,(r+mh2-2*u)/(mh2+rt-2*u))+2*(1/4*ln((mV2-mh2)/
mV2)-3/8*ln((mV2-u)/mV2))*polylog(2,(r+mh2-2*u)/(mh2+rs-2*u))+2*(1/4*ln((mV2-
mh2)/mV2)-1/2*ln((mV2-u)/mV2))*polylog(2,(r+mh2-2*u)/(r-rt))+2*(1/4*ln((mV2-
mh2)/mV2)-1/2*ln((mV2-u)/mV2))*polylog(2,(r+mh2-2*u)/(r-rs))+2*(1/4*ln((mV2-
mh2)/mV2)-3/8*ln((mV2-t)/mV2))*polylog(2,(r+mh2-2*t)/(mh2+ru-2*t))+2*(1/4*ln((
mV2-mh2)/mV2)-3/8*ln((mV2-t)/mV2))*polylog(2,(r+mh2-2*t)/(mh2+rs-2*t))+2*(1/4*
ln((mV2-mh2)/mV2)-1/2*ln((mV2-t)/mV2))*polylog(2,(r+mh2-2*t)/(r-ru))+2*(1/4*ln
((mV2-mh2)/mV2)-3/8*ln((mV2-s)/mV2))*polylog(2,(r+mh2-2*s)/(mh2+rt-2*s))+2*(1/
4*ln((mV2-mh2)/mV2)-1/2*ln((mV2-s)/mV2))*polylog(2,(r+mh2-2*s)/(r-ru))+2*(1/4*
ln((mV2-mh2)/mV2)-1/2*ln((mV2-s)/mV2))*polylog(2,(r+mh2-2*s)/(r-rt))+2*(-1/4*
ln((mV2-mh2)/mV2)+1/8*ln((mV2-u)/mV2))*polylog(2,(mh2-r-2*u)/(mh2+rt-2*u))+2*(
-1/4*ln((mV2-mh2)/mV2)+1/8*ln((mV2-u)/mV2))*polylog(2,(mh2-r-2*u)/(mh2+rs-2*u)
)+2*(-1/4*ln((mV2-mh2)/mV2)+1/8*ln((mV2-t)/mV2))*polylog(2,(mh2-r-2*t)/(mh2+ru
-2*t))+2*(-1/4*ln((mV2-mh2)/mV2)+1/8*ln((mV2-t)/mV2))*polylog(2,(mh2-r-2*t)/(
mh2+rs-2*t))+2*(-1/4*ln((mV2-mh2)/mV2)+1/8*ln((mV2-s)/mV2))*polylog(2,(mh2-r-2
*s)/(mh2+ru-2*s))+2*(-1/4*ln((mV2-mh2)/mV2)+1/8*ln((mV2-s)/mV2))*polylog(2,(
mh2-r-2*s)/(mh2+rt-2*s))+2*(1/8*ln((mV2-s)/mV2)+1/8*ln((mV2-t)/mV2))*polylog(2
,(mh2+r)/(mh2-ru))+2*(1/8*ln((mV2-u)/mV2)+1/8*ln((mV2-s)/mV2))*polylog(2,(mh2+
r)/(mh2-rt))+2*(1/8*ln((mV2-u)/mV2)+1/8*ln((mV2-t)/mV2))*polylog(2,(mh2+r)/(
mh2-rs))+2*(-1/2*ln((mV2-s)/mV2)-1/2*ln((mV2-u)/mV2)-1/2*ln((mV2-t)/mV2))*
polylog(2,-mV2*(mh2+r)/(mV2-mh2)/(mh2-r))+2*(-1/2*ln((mV2-u)/mV2)-1/4*ln((mV2-
mh2)/mV2))*polylog(2,1/2*(2*mV2-mh2-ru)*(mh2-r-2*u)*(mh2-ru)/mV2/(mh2+ru-2*t)/
(mh2+ru-2*s))+2*(-3/4*ln((mV2-u)/mV2)-3/4*ln((mV2-t)/mV2)-3/4*ln((mV2-s)/mV2))
*polylog(2,1/2*(mh2-r)/mV2)-3/2*ln((mV2-t)/mV2)*polylog(2,2*(s+u)/(mh2+r))-3/2
*ln((mV2-s)/mV2)*polylog(2,2*(t+u)/(mh2+r))-3*ln((mV2-s)/mV2)*polylog(2,-2*mV2
*s/(mV2-s)/(mh2-r))-3*ln((mV2-u)/mV2)*polylog(2,-2*mV2*u/(mh2-r)/(mV2-u))-3/2*
ln((mV2-u)/mV2)*polylog(2,2/(mh2-r)*u)-3/2*ln((mV2-t)/mV2)*polylog(2,2/(mh2-r)
*t)-3/2*ln((mV2-s)/mV2)*polylog(2,2/(mh2-r)*s)-3/2*ln((mV2-u)/mV2)*polylog(2,2
*(s+t)/(mh2+r))-3/2*ln((mV2-s)/mV2)*polylog(2,(mh2+r)/(mh2-r)/(t+u)*s)+ln((mV2
-s)/mV2)*polylog(2,-(mV2-s)*(mh2+rs)/mV2*(r-rs)/(mh2-rs-2*u)/(mh2-rs-2*t))-1/4
*ln((mV2-t)/mV2)*polylog(2,-1/2*(2*mV2-mh2-ru)/mV2*(mh2-r-2*t)*(mh2+r)/(mh2+ru
-2*t)/(mh2-r))-1/4*ln((mV2-s)/mV2)*polylog(2,-1/2*(2*mV2-mh2-ru)/mV2*(mh2-r-2*
s)*(mh2+r)/(mh2+ru-2*s)/(mh2-r))-1/4*ln((mV2-s)/mV2)*polylog(2,-1/2*(2*mV2-mh2
-rt)/mV2*(mh2-r-2*s)*(mh2+r)/(mh2+rt-2*s)/(mh2-r))-1/2*ln((mV2-mh2)/mV2)*
polylog(2,1/2*(2*mV2-mh2-rs)*(mh2+r)/(r+rs)/(mV2-mh2))-1/2*ln((mV2-mh2)/mV2)*
polylog(2,1/2*(2*mV2-mh2-rt)*(mh2+r)/(r+rt)/(mV2-mh2))-1/2*ln((mV2-mh2)/mV2)*
polylog(2,1/2*(2*mV2-mh2-ru)*(mh2+r)/(r+ru)/(mV2-mh2))+ln((mV2-u)/mV2)*polylog
(2,(mh2+r)*(mh2-rs-2*u)*mV2/(mh2-r)/(mV2-u)/(r+rs))+ln((mV2-u)/mV2)*polylog(2,
(mh2+r)*(mh2-rt-2*u)*mV2/(mh2-r)/(mV2-u)/(r+rt))+ln((mV2-t)/mV2)*polylog(2,(
mh2+r)*(mh2-rs-2*t)*mV2/(mh2-r)/(mV2-t)/(r+rs))+ln((mV2-t)/mV2)*polylog(2,(mh2
+r)*(mh2-ru-2*t)*mV2/(mh2-r)/(mV2-t)/(r+ru))+ln((mV2-s)/mV2)*polylog(2,(mh2+r)
*(mh2-ru-2*s)*mV2/(mh2-r)/(mV2-s)/(r+ru))+ln((mV2-s)/mV2)*polylog(2,(mh2+r)*(
mh2-rt-2*s)*mV2/(mh2-r)/(mV2-s)/(r+rt))+1/2*ln((mV2-s)/mV2)*polylog(2,-1/2*(
mh2-r-2*s)*(2*mV2-mh2-rt)/(mV2-s)/(r+rt))+1/2*ln((mV2-u)/mV2)*polylog(2,-1/2*(
mh2-r-2*u)*(2*mV2-mh2-rs)/(mV2-u)/(r+rs))+1/2*ln((mV2-u)/mV2)*polylog(2,-1/2*(
mh2-r-2*u)*(2*mV2-mh2-rt)/(mV2-u)/(r+rt))+1/2*ln((mV2-t)/mV2)*polylog(2,-1/2*(
mh2-r-2*t)*(2*mV2-mh2-rs)/(mV2-t)/(r+rs))+1/2*ln((mV2-t)/mV2)*polylog(2,-1/2*(
mh2-r-2*t)*(2*mV2-mh2-ru)/(mV2-t)/(r+ru))+1/2*ln((mV2-s)/mV2)*polylog(2,-1/2*(
mh2-r-2*s)*(2*mV2-mh2-ru)/(mV2-s)/(r+ru))+12*ln((mV2-mh2)/mV2)*polylog(2,-1/2*
(mh2+r)/(mV2-mh2))+ln((mV2-u)/mV2)*polylog(2,-(mV2-u)*(mh2+ru)/mV2*(r-ru)/(mh2
-ru-2*s)/(mh2-ru-2*t))+ln((mV2-t)/mV2)*polylog(2,-(mV2-t)*(mh2+rt)/mV2*(r-rt)/
(mh2-rt-2*u)/(mh2-rt-2*s))+1/2*ln((mV2-u)/mV2)*polylog(2,-(mh2-r)*(r+mh2-2*u)*
mV2/(mh2+r)/(mV2-u)/(r+ru))+1/2*ln((mV2-t)/mV2)*polylog(2,-(mh2-r)*(r+mh2-2*t)
*mV2/(mh2+r)/(mV2-t)/(r+rt))+1/2*ln((mV2-s)/mV2)*polylog(2,-(mh2-r)*(r+mh2-2*s
)*mV2/(mh2+r)/(mV2-s)/(r+rs))-3/2*ln((mV2-t)/mV2)*polylog(2,(mh2+r)/(mh2-r)/(s
+u)*t)+3/2*ln((mV2-s)/mV2)*polylog(2,-s/(mV2-s))-1/2*ln((mV2-u)/mV2)*polylog(2
,-(mh2-ru)*(r+mh2-2*u)*(mh2-r)/(mh2+r)/(mh2+ru-2*s)/(mh2+ru-2*t))-1/2*ln((mV2-
t)/mV2)*polylog(2,-(mh2-rt)*(r+mh2-2*t)*(mh2-r)/(mh2+r)/(mh2+rt-2*s)/(mh2+rt-2
*u))-1/2*ln((mV2-s)/mV2)*polylog(2,-(mh2-rs)*(r+mh2-2*s)*(mh2-r)/(mh2+r)/(mh2+
rs-2*u)/(mh2+rs-2*t))+ln((mV2-u)/mV2)*polylog(2,-(mh2-ru)*(mh2+r)*(mh2-r-2*u)/
(mh2+ru-2*s)/(mh2+ru-2*t)/(mh2-r))+ln((mV2-t)/mV2)*polylog(2,-(mh2-rt)*(mh2+r)
*(mh2-r-2*t)/(mh2+rt-2*s)/(mh2+rt-2*u)/(mh2-r))+ln((mV2-s)/mV2)*polylog(2,-(
mh2-rs)*(mh2+r)*(mh2-r-2*s)/(mh2+rs-2*u)/(mh2+rs-2*t)/(mh2-r))+3/2*ln((mV2-u)/
mV2)*polylog(2,u*(s+t)/mV2/mh2)+3/2*ln((mV2-t)/mV2)*polylog(2,t*(s+u)/mV2/mh2)
-3*ln((mV2-t)/mV2)*polylog(2,-2*mV2*t/(mV2-t)/(mh2-r))+ln((2*mV2-mh2+r)/(2*mV2
-mh2-r))*polylog(2,-1/(s+t)*u)+2*(-1/4*ln((mV2-mh2)/mV2)+1/4*ln((mV2-s)/mV2))*
polylog(2,-(mh2-r-2*s)/(r+rt))+2*(-1/4*ln((mV2-mh2)/mV2)+1/4*ln((mV2-s)/mV2))*
polylog(2,-(mh2-r-2*s)/(r+ru))+2*(1/4*ln((mV2-u)/mV2)+1/4*ln((mV2-mh2)/mV2))*
polylog(2,1/2*(2*mV2-mh2-ru)*(mh2-ru)*(r+mh2-2*u)/mV2/(mh2+ru-2*t)/(mh2+ru-2*s
))+2*(1/4*ln((mV2-mh2)/mV2)-1/8*ln((mV2-s)/mV2)-1/8*ln((mV2-t)/mV2))*polylog(2
,(mh2-r)/(mh2-ru))+2*(1/4*ln((mV2-mh2)/mV2)-1/8*ln((mV2-u)/mV2)-1/8*ln((mV2-s)
/mV2))*polylog(2,(mh2-r)/(mh2-rt))+2*(1/4*ln((mV2-mh2)/mV2)-1/8*ln((mV2-u)/mV2
)-1/8*ln((mV2-t)/mV2))*polylog(2,-1/2*(2*mV2-mh2-rs)*(mh2+r)^2/mV2/(mh2-r)/(
mh2-rs))+2*(1/4*ln((mV2-mh2)/mV2)-1/8*ln((mV2-u)/mV2)-1/8*ln((mV2-t)/mV2))*
polylog(2,(mh2-r)/(mh2-rs))+2*(1/4*ln((mV2-mh2)/mV2)-1/2*ln((mV2-t)/mV2))*
polylog(2,(r+mh2-2*t)/(r-rs))+2*(1/4*ln((mV2-mh2)/mV2)-3/8*ln((mV2-s)/mV2))*
polylog(2,(r+mh2-2*s)/(mh2+ru-2*s))+polylog(3,(mh2+rs)/(r+rs))+polylog(3,mV2*(
mh2-ru-2*s)*(mh2-ru-2*t)/(mV2-u)/(r+ru)/(mh2+ru))+polylog(3,mV2*(mh2-rs-2*u)*(
mh2-rs-2*t)/(mV2-s)/(r+rs)/(mh2+rs))+polylog(3,1/mV2*(r-rt)*(mV2-mh2)*(mh2+r)/
(mh2+rt)/(mh2-r))-polylog(3,(mh2-r)/(mh2-ru))-polylog(3,(mh2-r)/(mh2-rt))+
polylog(3,(mh2+r)/(mh2-rt))+polylog(3,(mh2+r)/(mh2-ru))+polylog(3,(r-rt)*(mh2+
rt)*(mh2+r)/(mh2-rt-2*s)/(mh2-rt-2*u)/(mh2-r))-polylog(3,-(r-rs)*(mV2-t)*(mh2+
r)/mV2/(mh2-rs-2*t)/(mh2-r))+polylog(3,(r-rs)*(mh2+rs)*(mh2+r)/(mh2-rs-2*t)/(
mh2-rs-2*u)/(mh2-r))+polylog(3,1/mV2*(r-ru)*(mV2-mh2)*(mh2+r)/(mh2+ru)/(mh2-r)
)-polylog(3,-(mh2-ru-2*t)/(r+ru))-polylog(3,-(mh2-ru-2*s)/(r+ru))-polylog(3,-(
mh2-rt-2*u)/(r+rt))-polylog(3,-(mh2-rt-2*s)/(r+rt))+polylog(3,(mh2+rt)/(r+rt))
-polylog(3,-(r-ru)/(mh2+ru))-polylog(3,-(r-rt)/(mh2+rt))+polylog(3,(mh2+r)*(
mh2-ru-2*t)*mV2/(mh2-r)/(mV2-t)/(r+ru))+polylog(3,(mh2+r)*(mh2-ru-2*s)*mV2/(
mh2-r)/(mV2-s)/(r+ru))+polylog(3,(mh2+r)*(mh2-rt-2*u)*mV2/(mh2-r)/(mV2-u)/(r+
rt))+polylog(3,(mh2+r)*(mh2-rt-2*s)*mV2/(mh2-r)/(mV2-s)/(r+rt))+polylog(3,(mh2
+r)*(mh2-rs-2*u)*mV2/(mh2-r)/(mV2-u)/(r+rs))+polylog(3,(mh2+r)*(mh2-rs-2*t)*
mV2/(mh2-r)/(mV2-t)/(r+rs))+polylog(3,(r-ru)*(mh2+ru)*(mh2+r)/(mh2-ru-2*t)/(
mh2-ru-2*s)/(mh2-r))-polylog(3,-(r-rs)*(mV2-u)*(mh2+r)/mV2/(mh2-rs-2*u)/(mh2-r
))-polylog(3,-(mh2+r)*(mh2-ru-2*s)*(mh2-ru-2*t)/(mh2+ru)/(r+ru)/(mh2-r))-
polylog(3,-(mh2+r)*(mh2-rt-2*u)*(mh2-rt-2*s)/(mh2+rt)/(r+rt)/(mh2-r))-polylog(
3,-(mh2+r)*(mh2-rs-2*u)*(mh2-rs-2*t)/(mh2+rs)/(r+rs)/(mh2-r))-polylog(3,-(mh2+
ru)*(mh2+r)*mV2/(mh2-r)/(mV2-mh2)/(r+ru))-polylog(3,-(mh2+rt)*(mh2+r)*mV2/(mh2
-r)/(mV2-mh2)/(r+rt))-polylog(3,-(mh2+rs)*(mh2+r)*mV2/(mh2-r)/(mV2-mh2)/(r+rs)
)-polylog(3,-(mV2-t)*(mh2+rt)/mV2*(r-rt)/(mh2-rt-2*u)/(mh2-rt-2*s))-polylog(3,
-(mV2-u)*(mh2+ru)/mV2*(r-ru)/(mh2-ru-2*s)/(mh2-ru-2*t))-6*polylog(3,-(mh2+r)*(
mV2-mh2)/mV2/(mh2-r))+polylog(3,(r-rs)/(mh2-rs-2*u))+polylog(3,(r-rs)/(mh2-rs-\
2*t))+polylog(3,(mh2+ru)/(r+ru))-polylog(3,-(mV2-s)*(mh2+rs)/mV2*(r-rs)/(mh2-
rs-2*u)/(mh2-rs-2*t))-polylog(3,-(mh2-rs-2*u)/(r+rs))-polylog(3,-(mh2-rs-2*t)/
(r+rs))+polylog(3,mV2*(mh2-rt-2*u)*(mh2-rt-2*s)/(mV2-t)/(r+rt)/(mh2+rt))+
polylog(3,(r-rt)/(mh2-rt-2*s))-polylog(3,-(r-rs)/(mh2+rs))-polylog(3,(mh2-r)/(
mh2-rs))+6*polylog(3,-mV2*(mh2+r)/(mV2-mh2)/(mh2-r))-polylog(3,-(mh2-r)/(r-ru)
)-polylog(3,-(mh2-r)/(r-rt))-polylog(3,-(mh2-r)/(r-rs))+polylog(3,(mh2+r)/(r+
rt))-polylog(3,(mh2-r-2*s)/(mh2+rt-2*s))+polylog(3,(mh2+r)/(r+rs))+polylog(3,(
r+mh2-2*u)/(mh2+rt-2*u))+polylog(3,(r+mh2-2*u)/(mh2+rs-2*u))+polylog(3,(r+mh2-\
2*t)/(mh2+ru-2*t))+polylog(3,(r+mh2-2*s)/(mh2+ru-2*s))+polylog(3,(r+mh2-2*t)/(
mh2+rs-2*t))+polylog(3,(r-ru)/(mh2-ru-2*t))+polylog(3,(r-ru)/(mh2-ru-2*s))+
polylog(3,(r+mh2-2*s)/(mh2+rt-2*s))+polylog(3,(r-rt)/(mh2-rt-2*u))+polylog(3,1
/mV2*(r-rs)*(mV2-mh2)*(mh2+r)/(mh2+rs)/(mh2-r))-polylog(3,(mh2-r-2*u)*(mh2+r)*
mV2/(mh2-r)/(mV2-u)/(r-ru))-polylog(3,(mh2-r-2*t)*(mh2+r)*mV2/(mh2-r)/(mV2-t)/
(r-rt))-polylog(3,(mh2-r-2*s)*(mh2+r)*mV2/(mh2-r)/(mV2-s)/(r-rs))-polylog(3,-(
mh2-ru)*(mh2+r)*(mh2-r-2*u)/(mh2+ru-2*s)/(mh2+ru-2*t)/(mh2-r))-polylog(3,-(mh2
-rt)*(mh2+r)*(mh2-r-2*t)/(mh2+rt-2*s)/(mh2+rt-2*u)/(mh2-r))-polylog(3,(mh2-r-2
*t)/(mh2+rs-2*t))-polylog(3,(mh2-r-2*s)/(mh2+ru-2*s))-polylog(3,-(r-rt)*(mV2-u
)*(mh2+r)/mV2/(mh2-rt-2*u)/(mh2-r))-polylog(3,-(r-rt)*(mV2-s)*(mh2+r)/mV2/(mh2
-rt-2*s)/(mh2-r))-polylog(3,(mh2-r-2*t)/(mh2+ru-2*t))-polylog(3,-(mh2-rs)*(mh2
+r)*(mh2-r-2*s)/(mh2+rs-2*u)/(mh2+rs-2*t)/(mh2-r))+polylog(3,-(mh2-ru)*(r+mh2-\
2*u)*(mh2-r)/(mh2+r)/(mh2+ru-2*s)/(mh2+ru-2*t))+polylog(3,-(mh2-rt)*(r+mh2-2*t
)*(mh2-r)/(mh2+r)/(mh2+rt-2*s)/(mh2+rt-2*u))+polylog(3,-(mh2-rs)*(r+mh2-2*s)*(
mh2-r)/(mh2+r)/(mh2+rs-2*u)/(mh2+rs-2*t))-polylog(3,(mh2-r-2*u)/(mh2+rt-2*u))+
polylog(3,(mh2+r)/(mh2-rs))-polylog(3,(mh2-r-2*u)/(mh2+rs-2*u))-polylog(3,1/2*
(2*mV2-mh2-rt)*(r+mh2-2*s)/(mV2-s)/(r-rt))-polylog(3,1/2*(2*mV2-mh2-rs)*(r+mh2
-2*u)/(mV2-u)/(r-rs))-polylog(3,1/2*(2*mV2-mh2-rs)*(r+mh2-2*t)/(mV2-t)/(r-rs))
+polylog(3,-1/2*(mh2-r-2*t)*(2*mV2-mh2-ru)/(mV2-t)/(r+ru))+polylog(3,-(mh2-r)*
(r+mh2-2*u)*mV2/(mh2+r)/(mV2-u)/(r+ru))+polylog(3,-(mh2-r)*(r+mh2-2*t)*mV2/(
mh2+r)/(mV2-t)/(r+rt))+polylog(3,-(mh2-r)*(r+mh2-2*s)*mV2/(mh2+r)/(mV2-s)/(r+
rs))-polylog(3,-(r-ru)*(mV2-t)*(mh2+r)/mV2/(mh2-ru-2*t)/(mh2-r))-polylog(3,-(r
-ru)*(mV2-s)*(mh2+r)/mV2/(mh2-ru-2*s)/(mh2-r))-polylog(3,-(mh2-r-2*u)/(r+rs))-
polylog(3,-(mh2-r-2*u)/(r+rt))-polylog(3,-(mh2-r-2*t)/(r+ru))-polylog(3,-(mh2-
r-2*t)/(r+rs))+polylog(3,-1/2*(mh2-r)*(2*mV2-mh2-rt)/(r-rt)/(mV2-mh2))+polylog
(3,-1/2*(mh2-r)*(2*mV2-mh2-rs)/(r-rs)/(mV2-mh2))-polylog(3,1/2*(2*mV2-mh2-ru)*
(r+mh2-2*t)/(mV2-t)/(r-ru))-polylog(3,1/2*(2*mV2-mh2-ru)*(r+mh2-2*s)/(mV2-s)/(
r-ru))-polylog(3,1/2*(2*mV2-mh2-rt)*(r+mh2-2*u)/(mV2-u)/(r-rt))-polylog(3,-1/2
*(2*mV2-mh2-rs)*(mh2+r)^2/mV2/(mh2-r)/(mh2-rs))-polylog(3,1/2*(2*mV2-mh2-ru)*(
mh2+r)/(r+ru)/(mV2-mh2))-polylog(3,1/2*(2*mV2-mh2-rt)*(mh2+r)/(r+rt)/(mV2-mh2)
)-polylog(3,1/2*(2*mV2-mh2-rs)*(mh2+r)/(r+rs)/(mV2-mh2))+polylog(3,-1/2*(mh2-r
-2*s)*(2*mV2-mh2-ru)/(mV2-s)/(r+ru))+polylog(3,-1/2*(mh2-r-2*u)*(2*mV2-mh2-rt)
/(mV2-u)/(r+rt))+polylog(3,-1/2*(mh2-r-2*s)*(2*mV2-mh2-rt)/(mV2-s)/(r+rt))+
polylog(3,-1/2*(mh2-r-2*u)*(2*mV2-mh2-rs)/(mV2-u)/(r+rs))+polylog(3,-1/2*(mh2-
r-2*t)*(2*mV2-mh2-rs)/(mV2-t)/(r+rs))+polylog(3,(r+mh2-2*u)/(r-rt))+polylog(3,
(r+mh2-2*u)/(r-rs))+polylog(3,(r+mh2-2*t)/(r-ru))+polylog(3,(r+mh2-2*t)/(r-rs)
)-polylog(3,-(mh2-r-2*s)/(r+ru))-polylog(3,-(mh2-r-2*s)/(r+rt))-polylog(3,-1/2
*(2*mV2-mh2-ru)*(mh2+r)^2/mV2/(mh2-r)/(mh2-ru))-polylog(3,-1/2*(2*mV2-mh2-rt)*
(mh2+r)^2/mV2/(mh2-r)/(mh2-rt))+polylog(3,1/2*(2*mV2-mh2-rs)*(mh2-r-2*s)*(mh2-
rs)/mV2/(mh2+rs-2*t)/(mh2+rs-2*u))+polylog(3,1/2*(2*mV2-mh2-ru)*(mh2-r-2*u)*(
mh2+r)/mV2/(r-ru)/(mh2-r))+polylog(3,1/2*(2*mV2-mh2-rt)*(mh2-r-2*t)*(mh2+r)/
mV2/(r-rt)/(mh2-r))+polylog(3,1/2*(2*mV2-mh2-rs)*(mh2-r-2*s)*(mh2+r)/mV2/(r-rs
)/(mh2-r))+polylog(3,-1/2*(2*mV2-mh2-ru)*(2*mV2-mh2+r)/mV2*(mh2+r)/(2*mV2-mh2-
r)/(mh2-ru))+polylog(3,-1/2*(mh2-r)*(2*mV2-mh2-ru)/(r-ru)/(mV2-mh2))-polylog(3
,-1/2*(2*mV2-mh2-rt)*(mh2-r)*(r+mh2-2*t)/mV2/(mh2+r)/(r+rt))-polylog(3,-1/2*(2
*mV2-mh2-rs)*(mh2-r)*(r+mh2-2*s)/mV2/(mh2+r)/(r+rs))-polylog(3,-1/2*(2*mV2-mh2
-ru)/mV2*(mh2-r)*(r+mh2-2*t)/(mh2+ru-2*t)/(mh2+r))-polylog(3,-1/2*(2*mV2-mh2-
ru)/mV2*(mh2-r)*(r+mh2-2*s)/(mh2+ru-2*s)/(mh2+r))-polylog(3,-1/2*(2*mV2-mh2-rt
)/mV2*(mh2-r)*(r+mh2-2*u)/(mh2+rt-2*u)/(mh2+r))+polylog(3,(r+mh2-2*s)/(r-ru))+
polylog(3,(r+mh2-2*s)/(r-rt))+polylog(3,1/2*(2*mV2-mh2-ru)*(mh2-r-2*u)*(mh2-ru
)/mV2/(mh2+ru-2*t)/(mh2+ru-2*s))+polylog(3,1/2*(2*mV2-mh2-rt)*(mh2-r-2*t)*(mh2
-rt)/mV2/(mh2+rt-2*s)/(mh2+rt-2*u))-polylog(3,1/2*(2*mV2-mh2-ru)*(mh2-ru)*(r+
mh2-2*u)/mV2/(mh2+ru-2*t)/(mh2+ru-2*s))-polylog(3,1/2*(2*mV2-mh2-rt)*(mh2-rt)*
(r+mh2-2*t)/mV2/(mh2+rt-2*s)/(mh2+rt-2*u))-polylog(3,1/2*(2*mV2-mh2-rs)*(mh2-
rs)*(r+mh2-2*s)/mV2/(mh2+rs-2*t)/(mh2+rs-2*u))+polylog(3,-1/2*(2*mV2-mh2-ru)/
mV2*(mh2-r-2*t)*(mh2+r)/(mh2+ru-2*t)/(mh2-r))+polylog(3,-1/2*(2*mV2-mh2-ru)/
mV2*(mh2-r-2*s)*(mh2+r)/(mh2+ru-2*s)/(mh2-r))+polylog(3,-1/2*(2*mV2-mh2-rt)/
mV2*(mh2-r-2*u)*(mh2+r)/(mh2+rt-2*u)/(mh2-r))+polylog(3,-1/2*(2*mV2-mh2-rt)*(2
*mV2-mh2+r)/mV2*(mh2+r)/(2*mV2-mh2-r)/(mh2-rt))+polylog(3,-1/2*(2*mV2-mh2-rs)*
(2*mV2-mh2+r)/mV2*(mh2+r)/(2*mV2-mh2-r)/(mh2-rs))-polylog(3,-1/2*(2*mV2-mh2-ru
)*(mh2-r)*(r+mh2-2*u)/mV2/(mh2+r)/(r+ru))+polylog(3,-1/2*(2*mV2-mh2-rt)/mV2*(
mh2-r-2*s)*(mh2+r)/(mh2+rt-2*s)/(mh2-r))+polylog(3,-1/2*(2*mV2-mh2-rs)/mV2*(
mh2-r-2*u)*(mh2+r)/(mh2+rs-2*u)/(mh2-r))+polylog(3,-1/2*(2*mV2-mh2-rs)/mV2*(
mh2-r-2*t)*(mh2+r)/(mh2+rs-2*t)/(mh2-r))+polylog(3,(mh2+r)/(r+ru))-polylog(3,-\
1/2*(2*mV2-mh2-rt)/mV2*(mh2-r)*(r+mh2-2*s)/(mh2+rt-2*s)/(mh2+r))-polylog(3,-1/
2*(2*mV2-mh2-rs)/mV2*(mh2-r)*(r+mh2-2*u)/(mh2+rs-2*u)/(mh2+r))-polylog(3,-1/2*
(2*mV2-mh2-rs)/mV2*(mh2-r)*(r+mh2-2*t)/(mh2+rs-2*t)/(mh2+r))-3/16*ln((2*mV2-
mh2+r)/(2*mV2-mh2-r))^3+2*polylog(3,-(mV2-u)/mV2*(mh2+r)/(mh2-r))+2*polylog(3,
-(mV2-t)/mV2*(mh2+r)/(mh2-r))-2*polylog(3,-mV2*(mh2+r)/(mV2-t)/(mh2-r))+2*
polylog(3,-(mV2-s)/mV2*(mh2+r)/(mh2-r))-2*polylog(3,-mV2*(mh2+r)/(mV2-s)/(mh2-
r))-2*polylog(3,-mV2*(mh2+r)/(mh2-r)/(mV2-u))+13/4*ln((mV2-mh2)/mV2)^3+25/12*
ln((mV2-u)/mV2)^3+25/12*ln((mV2-s)/mV2)^3+25/12*ln((mV2-t)/mV2)^3:


==> anc/amplitudes/pppEuc/roots_def_Eucl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{r -> Sqrt[(s + t + u)*(-4*mV2 + s + t + u)], 
 rtu -> -(Sqrt[(t + u)*(-4*mV2 + t + u)]/(t + u)), 
 ru -> -(Sqrt[u*(-4*mV2*(s + u)*(t + u) + u*(s + t + u)^2)]/u), 
 rt -> -(Sqrt[t*(-4*mV2*(s + t)*(t + u) + t*(s + t + u)^2)]/t), 
 rst -> -(Sqrt[(s + t)*(-4*mV2 + s + t)]/(s + t)), 
 rsu -> -(Sqrt[(s + u)*(-4*mV2 + s + u)]/(s + u)), 
 rs -> -(Sqrt[s*(-4*mV2*(s + t)*(s + u) + s*(s + t + u)^2)]/s)}


==> anc/amplitudes/pppPhys/pppPhys.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-16 + ((I/3)*Pi^3*(16 - (9*s)/mV2 - (9*t)/mV2 - (9*u)/mV2))/
  (s/mV2 + t/mV2 + u/mV2) + 
 ((4*I)*Pi*(2 - (2*s)/mV2 - (3*t)/mV2 - (3*u)/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
 (2*mV2*Pi^2*((2*s)/mV2 + (t*u)/mV2^2))/(3*s*(s/mV2 + t/mV2 + u/mV2)) - 
 ((22 - (7*s)/mV2 - (7*t)/mV2 - (7*u)/mV2)*Log[(mV2 - t)/mV2]^3)/
  (6*(s/mV2 + t/mV2 + u/mV2)) - ((22 - (7*s)/mV2 - (7*t)/mV2 - (7*u)/mV2)*
   Log[(mV2 - u)/mV2]^3)/(6*(s/mV2 + t/mV2 + u/mV2)) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + rt)*t)/mV2^2)]^2*
   Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
 ((76 - (31*s)/mV2 - (31*t)/mV2 - (31*u)/mV2)*Log[-((mV2 - s - t - u)/mV2)]^
    3)/(6*(s/mV2 + t/mV2 + u/mV2)) + Log[(mV2*s + mV2*t - s*t)/mV2^2]^2*
  (((-I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2)) + 
 Log[2]^2*(((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
   (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - t)/mV2])/(s/mV2 + t/mV2 + u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2])/
    (s/mV2 + t/mV2 + u/mV2) + (16*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)) + 
 Log[(s + t)/(mV2 - u)]*
  (((4*I)*mV2^2*Pi*((2*s*t)/mV2^2 + (s^2*u)/mV2^3 + (t^2*u)/mV2^3))/
    (s*t*(s/mV2 + t/mV2 + u/mV2)) - 
   (4*mV2^2*((2*s*t)/mV2^2 + (s^2*u)/mV2^3 + (t^2*u)/mV2^3)*
     Log[-((mV2 - s - t - u)/(mV2 - u))])/(s*t*(s/mV2 + t/mV2 + u/mV2))) - 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)]^2)/
  (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
 Log[(mV2*s + mV2*t - s*t)/mV2^2]*((-3*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
    (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
   Log[-((mV2 - s - t - u)/mV2)]*(((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)) - 
   ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2)) + Log[-(((r + rt)*t)/mV2^2)]*
  Log[-((mV2 - s - t - u)/mV2)]*(((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
    (s/mV2 + t/mV2 + u/mV2)) - (I*Pi*(2 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   Log[(s + u)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2) + 
 (((4*I)*mV2^2*Pi*((s^2*t)/mV2^3 + (2*s*u)/mV2^2 + (t*u^2)/mV2^3))/
    (s*u*(s/mV2 + t/mV2 + u/mV2)) - 
   (4*mV2^2*((s^2*t)/mV2^3 + (2*s*u)/mV2^2 + (t*u^2)/mV2^3)*
     Log[-((mV2 - s - t - u)/(mV2 - t))])/(s*u*(s/mV2 + t/mV2 + u/mV2)))*
  Log[(s + u)/(mV2 - t)] + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   Log[-((s*(rs - s - t + u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)]^2*
   Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) - 
 ((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^
    2)/(s/mV2 + t/mV2 + u/mV2) - 
 (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^3)/
  (s/mV2 + t/mV2 + u/mV2) + Log[-((t + u)/mV2)]^2*
  (((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
    (s/mV2 + t/mV2 + u/mV2)) + Log[(s + t)/mV2]^2*
  ((I*Pi*(18 - (7*s)/mV2 - (7*t)/mV2 - (7*u)/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
   ((14 - (9*s)/mV2 - (9*t)/mV2 - (9*u)/mV2)*Log[(mV2 - u)/mV2])/
    (2*(s/mV2 + t/mV2 + u/mV2)) - ((10 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
     Log[-((mV2 - s - t - u)/mV2)])/(2*(s/mV2 + t/mV2 + u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
    (s/mV2 + t/mV2 + u/mV2)) + Log[-(t/mV2)]^2*
  ((-6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2])/
    (s/mV2 + t/mV2 + u/mV2) + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
    (s/mV2 + t/mV2 + u/mV2)) + Log[s/mV2]^2*
  ((-3*I)*Pi + (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2])/
    (s/mV2 + t/mV2 + u/mV2) + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - u)/mV2])/(s/mV2 + t/mV2 + u/mV2) - 
   (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + (12*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)) + 
 Log[(s + t + u)/mV2]*((2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
    (s/mV2 + t/mV2 + u/mV2) - ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) - 
   (10*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
    (s/mV2 + t/mV2 + u/mV2)) + Log[-((t + u)/mV2)]*
  ((-8*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
   ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t + u)/mV2]*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
    (s/mV2 + t/mV2 + u/mV2)) + (Pi^2*(2 - s/mV2 - t/mV2 - u/mV2)*
   Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2) - 
 ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)]*
   Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2) + 
 (I*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2]^2)/
  (s/mV2 + t/mV2 + u/mV2) + Log[-((mV2 - s)/mV2)]^2*
  ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[s/mV2])/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/mV2])/(s/mV2 + t/mV2 + u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2)) + 
 (3*Pi^2*(12 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2)*Log[(mV2*s + t*u)/mV2^2])/
  (2*(s/mV2 + t/mV2 + u/mV2)) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   Log[-((s*(rs - s - t - u))/mV2^2)]*Log[(mV2*s + t*u)/mV2^2])/
  (s/mV2 + t/mV2 + u/mV2) + I*Pi*Log[(mV2*s + t*u)/mV2^2]^2 + 
 Log[(mV2 - t)/mV2]^2*((-4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(s + t)/mV2])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2) - (5*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2 - s - t - u)/mV2)])/(2*(s/mV2 + t/mV2 + u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/(s/mV2 + t/mV2 + u/mV2) + 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
    (2*(s/mV2 + t/mV2 + u/mV2)) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
   ((4 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*t + mV2*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(2*(s/mV2 + t/mV2 + u/mV2)) - 
   ((8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*Log[(mV2*s + t*u)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2)) + Log[(mV2 - u)/mV2]^2*
  ((-5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
    (2*(s/mV2 + t/mV2 + u/mV2)) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/(s/mV2 + t/mV2 + u/mV2) + 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
    (2*(s/mV2 + t/mV2 + u/mV2)) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2) + ((4 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2*t + s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
    (2*(s/mV2 + t/mV2 + u/mV2)) - ((8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
     Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
 Log[-((s*(rs - s + t - u))/mV2^2)]*((8*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
    (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
 Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)]*
  ((-8*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
   ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
 Log[(s + u)/mV2]*(-(Pi^2*(14 - (9*s)/mV2 - (9*t)/mV2 - (9*u)/mV2))/
    (2*(s/mV2 + t/mV2 + u/mV2)) + ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
   ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + ((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
 Log[-((mV2 - s - t - u)/mV2)]^2*
  ((2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/(s/mV2 + t/mV2 + u/mV2) + 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t + u)/mV2])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(3 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
 Log[-(u/mV2)]*((-2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
    (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
    (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
    (s/mV2 + t/mV2 + u/mV2) - ((2*I)*Pi*(4 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
 Log[2]*(Log[s/mV2]*(((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2 - t)/mV2])/(s/mV2 + t/mV2 + u/mV2) + 
     (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2)) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((r + rt)*t)/mV2^2)]*Log[-((mV2 - s - t - u)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + Log[(mV2*s + mV2*t - s*t)/mV2^2]*
    (((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[(s + t)/mV2]*
    (((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[-(t/mV2)]*(((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2 - u)/mV2])/(s/mV2 + t/mV2 + u/mV2) + 
     (20*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2)) + ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((10*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
    (s/mV2 + t/mV2 + u/mV2) - ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2) + 
   Log[-((mV2 - s)/mV2)]*(((28*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[s/mV2])/
      (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) - (10*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(s + t)/mV2])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (16*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2) + Log[-((mV2 - s - t - u)/mV2)]*
    (((-44*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (24*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (16*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (16*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + (20*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[(mV2 - t)/mV2]*
    (((20*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s + t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[(mV2 - u)/mV2]*(((20*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(2*mV2 + rs - s - t - u))/
          mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t*(rt - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2))) + Log[(s + t)/mV2]*
  (-(Pi^2*(30 - (17*s)/mV2 - (17*t)/mV2 - (17*u)/mV2))/
    (2*(s/mV2 + t/mV2 + u/mV2)) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2 - u)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) - ((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2) + 
   Log[-((mV2 - s - t - u)/mV2)]*(((-14*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(2*mV2 + rs - s - t - u))/
          mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[(mV2 - u)/mV2]*
    (((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     ((2 + s/mV2 + t/mV2 + u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(2*mV2 + rs - s - t - u))/
          mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2))) + 
 Log[s/mV2]*((Pi^2*(28 - (19*s)/mV2 - (19*t)/mV2 - (19*u)/mV2))/
    (2*(s/mV2 + t/mV2 + u/mV2)) - 
   ((4*I)*mV2^2*Pi*((s*t^2)/mV2^3 + (t*u)/mV2^2 + (s*u^2)/mV2^3))/
    (t*u*(s/mV2 + t/mV2 + u/mV2)) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((r + rt)*t)/mV2^2)]*Log[-((mV2 - s - t - u)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*Log[-((mV2 - s - t - u)/mV2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + Log[-(t/mV2)]*
    (((4*I)*Pi)/(s/mV2 + t/mV2 + u/mV2) + 2*Log[(mV2 - u)/mV2] + 
     (4*(5 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
       Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[(mV2*s + mV2*t - s*t)/mV2^2]*(((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[(s + t)/mV2]*(((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2 - u)/mV2])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2)) + ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
   ((4*I)*Pi*(3 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((10*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
    (s/mV2 + t/mV2 + u/mV2) - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) - 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t + u)/mV2]*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + Log[-((t + u)/mV2)]*
    (((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
      (s/mV2 + t/mV2 + u/mV2)) - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2) + 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2) + Log[(mV2 - t)/mV2]*
    (((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + mV2*t - s*t)/mV2^2])/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     2*Log[-(u/mV2)] - (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(3 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[(mV2 - u)/mV2]*(((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(2*mV2 + rs - s - t - u))/
          mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(3 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[-((mV2 - s - t - u)/mV2)]*
    (((-8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(3 - (2*s)/mV2 - (2*t)/mV2 - (2*u)/mV2)*Log[-(u/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((r + ru)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (8*(3 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2))) + Log[-(t/mV2)]*
  ((-2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]^2)/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((r + rt)*t)/mV2^2)]*Log[-((mV2 - s - t - u)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((mV2 - s - t - u)/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   Log[(mV2*s + mV2*t - s*t)/mV2^2]*(((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[(s + t)/mV2]*(((-6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)) - 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + Log[(s + u)/mV2]*
    (((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
      (s/mV2 + t/mV2 + u/mV2)) - (2*I)*Pi*Log[(mV2*s + t*u)/mV2^2] + 
   Log[-((mV2 - s - t - u)/mV2)]*(((-10*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) - (12*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     2*Log[-(u/mV2)] - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((r + ru)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(4 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*t + mV2*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + 2*Log[(mV2*s + t*u)/mV2^2]) + 
   Log[(mV2 - u)/mV2]*(((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(4 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2))) + 
 (((-4*I)*mV2*Pi*(s/mV2 + (t*u)/mV2^2))/(s*(s/mV2 + t/mV2 + u/mV2)) + 
   (4*mV2*(s/mV2 + (t*u)/mV2^2)*
     Log[-((mV2*(mV2 - s - t - u))/((mV2 - t)*(mV2 - u)))])/
    (s*(s/mV2 + t/mV2 + u/mV2)))*Log[(mV2*s + t*u)/((mV2 - t)*(mV2 - u))] + 
 (((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
   (4*mV2^2*((s*t^2)/mV2^3 + (t*u)/mV2^2 + (s*u^2)/mV2^3))/
    (t*u*(s/mV2 + t/mV2 + u/mV2)))*PolyLog[2, 1 - s/mV2] + 
 (((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
   (4*mV2^2*((s^2*t)/mV2^3 + (s*u)/mV2^2 + (t*u^2)/mV2^3))/
    (s*u*(s/mV2 + t/mV2 + u/mV2)))*PolyLog[2, t/mV2] - 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, t/(mV2*(s/mV2 + t/mV2 - (s*t)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - 
 (4*mV2^2*((s*t)/mV2^2 + (s^2*u)/mV2^3 + (t^2*u)/mV2^3)*PolyLog[2, u/mV2])/
  (s*t*(s/mV2 + t/mV2 + u/mV2)) + 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -((t*u)/(mV2*s))])/
  (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, -(u/(mV2*(s/mV2 + t/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*mV2^2*((s^2*t)/mV2^3 + (2*s*u)/mV2^2 + (t*u^2)/mV2^3)*
   PolyLog[2, (1 - s/mV2 - t/mV2 - u/mV2)/(1 - t/mV2)])/
  (s*u*(s/mV2 + t/mV2 + u/mV2)) - 
 (4*mV2^2*((2*s*t)/mV2^2 + (s^2*u)/mV2^3 + (t^2*u)/mV2^3)*
   PolyLog[2, (1 - s/mV2 - t/mV2 - u/mV2)/(1 - u/mV2)])/
  (s*t*(s/mV2 + t/mV2 + u/mV2)) + 
 (4*mV2*(s/mV2 + (t*u)/mV2^2)*PolyLog[2, (1 - s/mV2 - t/mV2 - u/mV2)/
     ((1 - t/mV2)*(1 - u/mV2))])/(s*(s/mV2 + t/mV2 + u/mV2)) + 
 ((4*I)*Pi*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, -(t/(mV2*(s/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, ((1 - t/mV2)*u)/(mV2*(s/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, -((mV2*(t/mV2 + u/mV2))/s)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*mV2^2*((s*t^2)/mV2^3 + (2*t*u)/mV2^2 + (s*u^2)/mV2^3)*
   PolyLog[2, (t/mV2 + u/mV2)/(1 - s/mV2)])/(t*u*(s/mV2 + t/mV2 + u/mV2)) - 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, -((mV2*(1 - s/mV2)*(t/mV2 + u/mV2))/s)])/
  (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, -((mV2^2*(1 - s/mV2)*(s/mV2 + t/mV2 + u/mV2))/s^2)])/
  (s/mV2 + t/mV2 + u/mV2) + Log[(r - s - t - u)/(r + s + t + u)]*
  ((2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(3*(s/mV2 + t/mV2 + u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 1 - s/mV2])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, t/mV2])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, u/mV2])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(u/(mV2*(s/mV2 + t/mV2)*(1 - u/mV2)))])/
    (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(r/mV2 - s/mV2 - t/mV2 - u/mV2)/(2*(s/mV2 + t/mV2))])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(t/(mV2*(1 - t/mV2)*(s/mV2 + u/mV2)))])/
    (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(r/mV2 - s/mV2 - t/mV2 - u/mV2)/(2*(s/mV2 + u/mV2))])/
    (s/mV2 + t/mV2 + u/mV2) - (16*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(r/mV2 - s/mV2 - t/mV2 - u/mV2)/(2*(t/mV2 + u/mV2))])/
    (s/mV2 + t/mV2 + u/mV2) + (12*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((mV2*(t/mV2 + u/mV2))/s)])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2*(1 - s/mV2)*(t/mV2 + u/mV2))/s)])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2^2*(1 - s/mV2)*(s/mV2 + t/mV2 + u/mV2))/s^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((mV2^2*(1 - t/mV2)*(s/mV2 + t/mV2 + u/mV2))/t^2)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (mV2*(s/mV2 + t/mV2 + u/mV2))/u])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2^2*(1 - u/mV2)*(s/mV2 + t/mV2 + u/mV2))/u^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (s/mV2 + t/mV2 + u/mV2)/(s/mV2 + u/mV2)])/
    (s/mV2 + t/mV2 + u/mV2) - (32*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (r/mV2 - s/mV2 - t/mV2 - u/mV2)/(r/mV2 + s/mV2 + t/mV2 + 
        u/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(mV2*(t/mV2 + u/mV2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(2*t)])/(s/mV2 + t/mV2 + u/mV2) - 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(2*u)])/
    (s/mV2 + t/mV2 + u/mV2)) - 
 (4*mV2*((s*t)/mV2^2 + u/mV2)*PolyLog[2, ((s*t)/mV2^2 + u/mV2)/
     ((1 - s/mV2)*(1 - t/mV2))])/(u*(s/mV2 + t/mV2 + u/mV2)) + 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)/
     (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*mV2*(t/mV2 + (s*u)/mV2^2)*
   PolyLog[2, (t/mV2 + (s*u)/mV2^2)/((1 - s/mV2)*(1 - u/mV2))])/
  (t*(s/mV2 + t/mV2 + u/mV2)) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, (2*s*(1 - t/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - 
       (s*u)/mV2^2))/(mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - 
       (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
     (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
     (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, (2*s*(1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))/(mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - 
       (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
       (s*t)/mV2^2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
     (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, -(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
     (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 ((2*I)*Pi*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, s/(mV2*(s/mV2 + (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
     (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, -(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
     (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 Log[-((mV2 - s - t - u)/mV2)]*
  (-(Pi^2*(44 - (21*s)/mV2 - (21*t)/mV2 - (21*u)/mV2))/
    (2*(s/mV2 + t/mV2 + u/mV2)) - (12*(1 - s/mV2 - t/mV2 - u/mV2))/
    (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t - u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)]^
      2)/(s/mV2 + t/mV2 + u/mV2) + ((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
   (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s + t - u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((r + ru)*u)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   ((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s - t - u)*u)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   ((6 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2)*Log[(s + u)/mV2]^2)/
    (2*(s/mV2 + t/mV2 + u/mV2)) + 
   (((-12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2))*
    Log[-((t + u)/mV2)] + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t + u)/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t + u)/mV2]^2)/
    (s/mV2 + t/mV2 + u/mV2) + ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
    (s/mV2 + t/mV2 + u/mV2) - ((4 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*t + mV2*u)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   ((4 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + s*u)/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2) - 
   ((36 - (11*s)/mV2 - (11*t)/mV2 - (11*u)/mV2)*Log[(mV2*s + t*u)/mV2^2]^2)/
    (2*(s/mV2 + t/mV2 + u/mV2)) + Log[(s + u)/mV2]*
    (((-14*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(2*mV2 + rs - s - t - u))/
          mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)]*
    (((-8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[-((s*(rs - s + t - u))/mV2^2)]*
    (((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[-((s*(rs - s - t - u))/mV2^2)]*
    (((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[-(u/mV2)]*
    (((-10*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(4 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + s*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, t/mV2])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (mV2*(s/mV2 + t/mV2))/s])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      t/(mV2*(s/mV2 + t/mV2 - (s*t)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -((t*u)/(mV2*s))])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(u/(mV2*(s/mV2 + t/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(t/(mV2*(s/mV2 + u/mV2)))])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, ((1 - t/mV2)*u)/(mV2*(s/mV2 + u/mV2))])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (mV2*(s/mV2 + u/mV2))/s])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -((mV2*(t/mV2 + u/mV2))/s)])/
    (s/mV2 + t/mV2 + u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, u/(mV2*((s*t)/mV2^2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, t/(mV2*(t/mV2 + (s*u)/mV2^2))])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (2*s*(1 - t/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - 
         (s*u)/mV2^2))/(mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - 
         (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
       (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
       (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (2*s*(1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))/(mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - 
         (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
         (s*t)/mV2^2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, s/(mV2*(s/mV2 + (t*u)/mV2^2))])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (2*t)/(mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
         (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*t)/(mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(mV2*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
          u^2/mV2^2))/(2*u)])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/(2*u)])/
    (s/mV2 + t/mV2 + u/mV2)) + Log[(mV2 - t)/mV2]*
  ((4*(1 - t/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
   (37*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(6*(s/mV2 + t/mV2 + u/mV2)) + 
   ((4*I)*mV2*Pi*((s*t)/mV2^2 + u/mV2))/(u*(s/mV2 + t/mV2 + u/mV2)) - 
   (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t)/mV2^2]^2)/
    (s/mV2 + t/mV2 + u/mV2) - (4*mV2*(s/mV2 + (t*u)/mV2^2)*
     Log[(mV2 - u)/mV2])/(s*(s/mV2 + t/mV2 + u/mV2)) + 
   ((4 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)]^2)/
    (2*(s/mV2 + t/mV2 + u/mV2)) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t - u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)]^
      2)/(s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s + t - u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   Log[(mV2*s + mV2*t - s*t)/mV2^2]*(((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(2*mV2 + rs - s - t - u))/
          mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2)) - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(u/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s - t - u)*u)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s + t - u)*u)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   ((14 - (9*s)/mV2 - (9*t)/mV2 - (9*u)/mV2)*Log[(s + u)/mV2]^2)/
    (2*(s/mV2 + t/mV2 + u/mV2)) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t*(rt - s - t + u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   (((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t*(rt - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2))*
    Log[-((t + u)/mV2)] + (5*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t + u)/mV2)]^2)/(2*(s/mV2 + t/mV2 + u/mV2)) + 
   (((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2))*Log[-((mV2*t + mV2*u - t*u)/mV2^2)] + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)]^2)/
    (2*(s/mV2 + t/mV2 + u/mV2)) + Log[-((t*(rt - s - t + u))/mV2^2)]*
    ((2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[(s + t)/mV2]*(((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2 - s - t - u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t*(rt - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)) - 
   ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2) + (3*(4 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + t*u)/mV2^2]^2)/(2*(s/mV2 + t/mV2 + u/mV2)) + 
   Log[-((mV2 - s - t - u)/mV2)]*
    (-(((2 + s/mV2 + t/mV2 + u/mV2)*Log[(s + u)/mV2])/
       (s/mV2 + t/mV2 + u/mV2)) + ((8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
       Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[-((s*(rs - s - t - u))/mV2^2)]*
    (((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[-((s*(rs - s + t - u))/mV2^2)]*
    (((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)]*
    (((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[(s + u)/mV2]*
    (((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[-(t/mV2)]*
    (((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + mV2*t - s*t)/mV2^2])/(s/mV2 + t/mV2 + u/mV2) + 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
      (s/mV2 + t/mV2 + u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[-(u/mV2)]*
    (((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s + t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      t/(mV2*(s/mV2 + t/mV2 - (s*t)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(u/t)])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((t*u)/(mV2*s))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(t/(mV2*(1 - t/mV2)*(s/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, ((1 - t/mV2)*u)/
       (mV2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (mV2*(s/mV2 + u/mV2))/s])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((mV2^2*(1 - t/mV2)*(s/mV2 + t/mV2 + u/mV2))/t^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, u/(mV2*((s*t)/mV2^2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*s*(1 - t/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - 
         (s*u)/mV2^2))/(mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - 
         (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*s*(1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))/(mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - 
         (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
         (s*t)/mV2^2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
       (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
       (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
       (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, s/(mV2*(s/mV2 + (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
       (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(mV2*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
       (2*u)])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
       (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
       (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
         u^2/mV2^2))/(2*u)])/(s/mV2 + t/mV2 + u/mV2)) + 
 ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[2, (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
     (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 Log[(mV2 - u)/mV2]*((4*(1 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
   (37*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(6*(s/mV2 + t/mV2 + u/mV2)) + 
   ((4*I)*mV2*Pi*(t/mV2 + (s*u)/mV2^2))/(t*(s/mV2 + t/mV2 + u/mV2)) + 
   ((4 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)]^2)/
    (2*(s/mV2 + t/mV2 + u/mV2)) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t - u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)]^
      2)/(s/mV2 + t/mV2 + u/mV2) - ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) - (9*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s - t - u)*u)/mV2^2)]*Log[-(((ru - s + t - u)*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s + t - u)*u)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t*(rt - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + 
   (((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s + t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2))*
    Log[-((t + u)/mV2)] + (5*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t + u)/mV2)]^2)/(2*(s/mV2 + t/mV2 + u/mV2)) + 
   ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + mV2*u - s*u)/mV2^2]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   (((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s + t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2))*
    Log[-((mV2*t + mV2*u - t*u)/mV2^2)] + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)]^2)/
    (2*(s/mV2 + t/mV2 + u/mV2)) + Log[(s + u)/mV2]*
    (((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s + t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)) - 
   ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2) + (3*(4 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + t*u)/mV2^2]^2)/(2*(s/mV2 + t/mV2 + u/mV2)) + 
   Log[-((mV2 - s - t - u)/mV2)]*
    ((-2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
      (s/mV2 + t/mV2 + u/mV2) + ((8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
       Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[-((s*(rs - s - t - u))/mV2^2)]*
    (((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[-((s*(rs - s - t + u))/mV2^2)]*
    (((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[-((s*(2*mV2 + rs - s - t - u))/mV2^2)]*
    (((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + t*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   Log[-(u/mV2)]*(((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(s + u)/mV2])/(s/mV2 + t/mV2 + u/mV2) - 
     (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2) + 
     (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + t*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (mV2*(s/mV2 + t/mV2))/s])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(t/u)])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((t*u)/(mV2*s))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(u/(mV2*(s/mV2 + t/mV2)*(1 - u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (t*(1 - u/mV2))/
       (mV2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -((mV2^2*(1 - u/mV2)*(s/mV2 + t/mV2 + u/mV2))/u^2)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (2*s*(1 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - 
         (s*u)/mV2^2))/(mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - 
         (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
         (s*t)/mV2^2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      u/(mV2*(s/mV2 + u/mV2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
   (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, t/(mV2*(t/mV2 + (s*u)/mV2^2))])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (2*s*(1 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
         (s*u)/mV2^2))/(mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - 
         (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
         (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(mV2*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/
       (2*t)])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
       (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
       (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, s/(mV2*(s/mV2 + (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/(2*t)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
       (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
       (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
       (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
       (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)) + 
 Log[-((mV2 - s)/mV2)]*((4*(1 - s/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
   (Pi^2*(12 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2))/
    (3*(s/mV2 + t/mV2 + u/mV2)) + ((4 - s/mV2 - t/mV2 - u/mV2)*Log[s/mV2]^2)/
    (2*(s/mV2 + t/mV2 + u/mV2)) - (4*mV2*((s*t)/mV2^2 + u/mV2)*
     Log[(mV2 - t)/mV2])/(u*(s/mV2 + t/mV2 + u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(t/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/mV2]^2)/
    (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + mV2*t - s*t)/mV2^2]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   (4*mV2*(t/mV2 + (s*u)/mV2^2)*Log[(mV2 - u)/mV2])/
    (t*(s/mV2 + t/mV2 + u/mV2)) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) - ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
   (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
   Log[(mV2*s + mV2*t - s*t)/mV2^2]*(((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-(((ru - s - t - u)*u)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   (((10*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) - 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2))*Log[(s + u)/mV2] + 
   ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2) - 
   (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + 
   (((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2))*
    Log[-((t + u)/mV2)] - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
     Log[-((t + u)/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   Log[(s + t)/mV2]*(((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
      (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)) + 
   ((4 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*t + mV2*u)/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + Log[-(t/mV2)]*
    (((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*t + mV2*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)) + 
   ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
    (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
     Log[(mV2*s + mV2*u - s*u)/mV2^2]^2)/(s/mV2 + t/mV2 + u/mV2) + 
   Log[-((s*(rs - s - t + u))/mV2^2)]*
    (((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2)) + Log[s/mV2]*
    (((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (4*mV2^2*((s*t^2)/mV2^3 + (t*u)/mV2^2 + (s*u^2)/mV2^3))/
      (t*u*(s/mV2 + t/mV2 + u/mV2)) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-(t/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t)/mV2^2])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
      (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(s + u)/mV2])/(s/mV2 + t/mV2 + u/mV2) + 
     (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
       Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)) + 
   ((4 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + s*u)/mV2^2)]^2)/
    (s/mV2 + t/mV2 + u/mV2) + Log[-(u/mV2)]*
    (((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2) + 
     (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
      (s/mV2 + t/mV2 + u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
       Log[-((mV2*t + s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 1 - s/mV2])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (mV2*(s/mV2 + t/mV2))/s])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (mV2*(s/mV2 + u/mV2))/s])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((mV2*(1 - s/mV2)*(t/mV2 + u/mV2))/s)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -((mV2^2*(1 - s/mV2)*(s/mV2 + t/mV2 + u/mV2))/s^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, u/(mV2*((s*t)/mV2^2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)/
       (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, t/(mV2*(t/mV2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
       (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
       (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
       (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
       (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*t)/(mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
       (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (2*t)/(mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
    (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, -(mV2*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
          u^2/mV2^2))/(2*u)])/(s/mV2 + t/mV2 + u/mV2) - 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      -(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
       (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
   (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
      (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/(2*u)])/
    (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
     PolyLog[2, (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
       (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)) - 
 ((4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, mV2/s])/(s/mV2 + t/mV2 + u/mV2) + 
 ((12 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 1 - s/mV2])/
  (s/mV2 + t/mV2 + u/mV2) + ((4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((mV2*(1 - s/mV2))/s)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, mV2/t])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(12 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2)*PolyLog[3, t/mV2])/
  (s/mV2 + t/mV2 + u/mV2) + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((1 - s/mV2)*t)/s)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (1 - t/mV2)^(-1)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, t/(s*(-1 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(s/mV2 + t/mV2))/s])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((mV2^2*(1 - s/mV2)*(s/mV2 + t/mV2))/s^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(s/mV2 + t/mV2))/t])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2^2*(s/mV2 + t/mV2))/(s*t)])/
  (s/mV2 + t/mV2 + u/mV2) - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((mV2^2*(1 - t/mV2)*(s/mV2 + t/mV2))/t^2)])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, t/(mV2*(s/mV2 + t/mV2 - (s*t)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*t)/(mV2*(s/mV2 + t/mV2 - (s*t)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (s/mV2 + t/mV2)/(s/mV2 + t/mV2 - (s*t)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*(s/mV2 + t/mV2))/(s/mV2 + t/mV2 - (s*t)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - t/mV2)*(s/mV2 + t/mV2))/(s/mV2 + t/mV2 - (s*t)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, mV2/u])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((mV2*s)/(t*u))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(t/u)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -((mV2*t)/(s*u))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, t/((-1 + t/mV2)*u)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(12 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2)*PolyLog[3, u/mV2])/
  (s/mV2 + t/mV2 + u/mV2) + (6*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((1 - s/mV2)*u)/s)])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(u/t)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -((mV2*u)/(s*t))])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*u)/(mV2*s))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(u/(mV2*(s/mV2 + t/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (1 - u/mV2)^(-1)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(s/mV2 + t/mV2))/
     (t*(1 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(u/(mV2*(s/mV2 + t/mV2)*(1 - u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) + 
 ((6 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (1 - u/mV2)/(s/mV2 + t/mV2)])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (t*(1 - u/mV2))/(mV2*(s/mV2 + t/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*(1 - u/mV2))/((s/mV2 + t/mV2)*u))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (1 - t/mV2)/(1 - s/mV2 - t/mV2 - u/mV2)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (1 - u/mV2)/(1 - s/mV2 - t/mV2 - u/mV2)])/
  (s/mV2 + t/mV2 + u/mV2) - ((4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - t/mV2)*(1 - u/mV2))/(1 - s/mV2 - t/mV2 - u/mV2)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(8 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, 1 - s/mV2 - t/mV2 - u/mV2])/(s/mV2 + t/mV2 + u/mV2) - 
 (3*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (1 - s/mV2 - t/mV2 - u/mV2)/
     (1 - t/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
 ((14 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2)*
   PolyLog[3, -((1 - s/mV2 - t/mV2 - u/mV2)/(s/mV2 + t/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (t*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*(1 - t/mV2)*
      (s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((u*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*(s/mV2 + t/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) - (3*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (1 - s/mV2 - t/mV2 - u/mV2)/(1 - u/mV2)])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(2*t)])/
  (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(r/mV2 - s/mV2 - t/mV2 - u/mV2)/(2*(s/mV2 + t/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(2*u)])/
  (s/mV2 + t/mV2 + u/mV2) + (16*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (r/mV2 - s/mV2 - t/mV2 - u/mV2)/
     (2*(1 - s/mV2 - t/mV2 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, u/(s*(-1 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, u/(t*(-1 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(t/(mV2*(s/mV2 + u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(t/(mV2*(1 - t/mV2)*(s/mV2 + u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) + ((6 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (1 - t/mV2)/(s/mV2 + u/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((1 - t/mV2)*u)/
     (mV2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(((1 - t/mV2)*u)/(t*(s/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 ((14 - (5*s)/mV2 - (5*t)/mV2 - (5*u)/mV2)*
   PolyLog[3, -((1 - s/mV2 - t/mV2 - u/mV2)/(s/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*(s/mV2 + u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (u*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*(1 - u/mV2)*
      (s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(r/mV2 - s/mV2 - t/mV2 - u/mV2)/
     (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(s/mV2 + u/mV2))/s])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((mV2^2*(1 - s/mV2)*(s/mV2 + u/mV2))/s^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(s/mV2 + u/mV2))/u])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2^2*(s/mV2 + u/mV2))/(s*u)])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(s/mV2 + u/mV2))/((1 - t/mV2)*u)])/
  (s/mV2 + t/mV2 + u/mV2) - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((mV2^2*(1 - u/mV2)*(s/mV2 + u/mV2))/u^2)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*t)/(mV2*(t/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((1 - s/mV2)*t)/(s*(t/mV2 + u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(t^2/(mV2^2*(1 - t/mV2)*(t/mV2 + u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*u)/(mV2*(t/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((1 - s/mV2)*u)/(s*(t/mV2 + u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (t*u)/(mV2^2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (s*u)/(mV2^2*(s/mV2 + t/mV2)*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(u^2/(mV2^2*(1 - u/mV2)*(t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((1 - s/mV2 - t/mV2 - u/mV2)/(t/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*(s/mV2 + t/mV2)*
       (t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (s*u*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2^2*(s/mV2 + t/mV2)*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (16*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(r/mV2 - s/mV2 - t/mV2 - u/mV2)/
     (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (s*t)/(mV2^2*(s/mV2 + u/mV2)*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (s*t*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2^2*(s/mV2 + u/mV2)*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((u*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*(s/mV2 + u/mV2)*
       (t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 (8*PolyLog[3, -((mV2*(t/mV2 + u/mV2))/s)])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((mV2*(1 - s/mV2)*(t/mV2 + u/mV2))/s)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(t/mV2 + u/mV2))/
     ((1 - s/mV2)*t)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(t/mV2 + u/mV2))/
     ((1 - s/mV2)*u)])/(s/mV2 + t/mV2 + u/mV2) - 
 4*PolyLog[3, -((t/mV2 + u/mV2)/(1 - s/mV2 - t/mV2 - u/mV2))] + 
 (4*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(t/mV2 + u/mV2))/
     (s*(-1 + s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (s/mV2 + t/mV2 + u/mV2)^(-1)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((1 - s/mV2 - t/mV2 - u/mV2)/(s/mV2 + t/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(s/mV2 + t/mV2 + u/mV2))/s])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((mV2^2*(1 - s/mV2)*(s/mV2 + t/mV2 + u/mV2))/s^2)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(s/mV2 + t/mV2 + u/mV2))/t])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((mV2^2*(1 - t/mV2)*(s/mV2 + t/mV2 + u/mV2))/t^2)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (s/mV2 + t/mV2 + u/mV2)/(s/mV2 + t/mV2)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(s/mV2 + t/mV2 + u/mV2))/u])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (mV2*(s/mV2 + t/mV2 + u/mV2))/
     ((s/mV2 + t/mV2)*u)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((mV2^2*(1 - u/mV2)*(s/mV2 + t/mV2 + u/mV2))/u^2)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (s/mV2 + t/mV2 + u/mV2)/(s/mV2 + u/mV2)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(s/mV2 + t/mV2 + u/mV2))/(t*(s/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (s/mV2 + t/mV2 + u/mV2)/(t/mV2 + u/mV2)])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(s/mV2 + t/mV2 + u/mV2))/(s*(t/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (t*(s/mV2 + t/mV2 + u/mV2))/(mV2*(s/mV2 + t/mV2)*
      (t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (u*(s/mV2 + t/mV2 + u/mV2))/
     (mV2*(s/mV2 + u/mV2)*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 - s/mV2 - t/mV2 - u/mV2)/
     (r/mV2 + s/mV2 + t/mV2 + u/mV2)])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((s*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(mV2*(t/mV2 + u/mV2)*
       (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(2*t)])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(2*u)])/(s/mV2 + t/mV2 + u/mV2) + 
 (16*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, -(r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     (2*(1 - s/mV2 - t/mV2 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (16*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
     (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((s*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(mV2*(r/mV2 - s/mV2 - t/mV2 - 
        u/mV2)*(t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(((1 - s/mV2)*t)/(mV2*((s*t)/mV2^2 + u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, u/(mV2*((s*t)/mV2^2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((1 - s/mV2)*u)/
     (mV2*((s*t)/mV2^2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((1 - t/mV2)*u)/
     (mV2*((s*t)/mV2^2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((t*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*((s*t)/mV2^2 + u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (u*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*((s*t)/mV2^2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((mV2*((s*t)/mV2^2 + u/mV2))/(s*(1 - t/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((s*t)/mV2^2 + u/mV2)/(1 - s/mV2 - t/mV2 - u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((mV2*((s*t)/mV2^2 + u/mV2))/
      (s*(1 - s/mV2 - t/mV2 - u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)/
     (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)/
     (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
     (2*s*(1 - t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
     (2*s*(1 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
     (2*s*(1 - s/mV2 - t/mV2 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
     (2*s*(1 - t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
     (2*s*(1 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
     (2*s*(1 - s/mV2 - t/mV2 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(((s/mV2 + t/mV2)*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - 
        (s*u)/mV2^2))/((1 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
        (s*t)/mV2^2 - (s*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(((s/mV2 + u/mV2)*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - 
        (s*u)/mV2^2))/((1 - t/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
        (s*t)/mV2^2 - (s*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((s/mV2 + t/mV2 - (s*t)/mV2^2)*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - 
       (s*t)/mV2^2 - (s*u)/mV2^2))/(-((rs*s)/mV2^2) - s^2/mV2^2 + 
      (s*t)/mV2^2 - (s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)/
     (2*(1 - s/mV2)*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)/
     (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - 
       (s*u)/mV2^2))/(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - 
      (s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*s*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
     (mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (2*s*(1 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - 
       (s*u)/mV2^2))/(mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - 
       (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
       (s*t)/mV2^2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)/
     (2*(1 - s/mV2)*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    u/(mV2*(s/mV2 + u/mV2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((1 - s/mV2)*u)/
     (mV2*(s/mV2 + u/mV2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (s/mV2 + u/mV2)/
     (s/mV2 + u/mV2 - (s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((1 - s/mV2)*(s/mV2 + u/mV2))/
     (s/mV2 + u/mV2 - (s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((1 - u/mV2)*(s/mV2 + u/mV2))/
     (s/mV2 + u/mV2 - (s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)*
       (s/mV2 + u/mV2 - (s*u)/mV2^2))/(-((rs*s)/mV2^2) + s^2/mV2^2 + 
       (s*t)/mV2^2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, t/(mV2*(t/mV2 + (s*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*t)/(mV2*(t/mV2 + (s*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((1 - s/mV2)*u)/(mV2*(t/mV2 + (s*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (t*(1 - u/mV2))/(mV2*(t/mV2 + (s*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (t*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*(t/mV2 + (s*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((u*(1 - s/mV2 - t/mV2 - u/mV2))/
      (mV2*(t/mV2 + (s*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(4 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((mV2*(t/mV2 + (s*u)/mV2^2))/(s*(1 - u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t/mV2 + (s*u)/mV2^2)/(1 - s/mV2 - t/mV2 - u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2*(t/mV2 + (s*u)/mV2^2))/(s*(-1 + s/mV2 + t/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - 
       (s*u)/mV2^2)*(s/mV2 + u/mV2 - (s*u)/mV2^2))/
     (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)/
     (2*(1 - s/mV2)*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)/
     (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - 
       (s*u)/mV2^2))/(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + 
      (s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*s*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
     (mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (2*s*(1 - t/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - 
       (s*u)/mV2^2))/(mV2*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - 
       (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(((s/mV2 + t/mV2 - (s*t)/mV2^2)*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - 
        (s*t)/mV2^2 - (s*u)/mV2^2))/(-((rs*s)/mV2^2) + s^2/mV2^2 - 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)/
     (2*(1 - s/mV2)*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((s/mV2 + t/mV2)*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - 
       (s*u)/mV2^2))/((1 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((s/mV2 + u/mV2)*((2*s)/mV2 - (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - 
       (s*u)/mV2^2))/((1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
     (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
     (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
     (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))/(-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - 
      (s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*s*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
     (mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (2*s*(1 - t/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))/(mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - 
       (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
       (s*t)/mV2^2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
     (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))/(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + 
      (s*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*s*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
     (mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)*
      (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (2*s*(1 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + 
       (s*u)/mV2^2))/(mV2*((2*s)/mV2 + (rs*s)/mV2^2 - s^2/mV2^2 - 
       (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
       (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (12*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/(2*t)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2^2*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - 
        (t*u)/mV2^2))/(2*s*t)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2^2*(-1 + t/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - 
        (t*u)/mV2^2))/(2*t^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
     (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2^2*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/
     (2*t*u)])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(1 - u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - 
       (t*u)/mV2^2))/(2*(s/mV2 + t/mV2)*u)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
     (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(1 - s/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - 
       (t*u)/mV2^2))/(2*s*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
        t^2/mV2^2 - (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
       (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
       t^2/mV2^2 - (t*u)/mV2^2))/(((r*t)/mV2^2 - (rt*t)/mV2^2)*
      (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - 
       (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/(((r*t)/mV2^2 - (rt*t)/mV2^2)*
      (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
        t^2/mV2^2 - (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
       (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
     (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - t/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - 
       (t*u)/mV2^2))/(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - 
      (t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)/
     (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)/
     ((1 - t/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - 
       (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, s/(mV2*(s/mV2 + (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(3 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(((1 - t/mV2)*u)/(mV2*(s/mV2 + (t*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(3 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*(1 - u/mV2))/(mV2*(s/mV2 + (t*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) - ((4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - t/mV2)*(1 - u/mV2))/(s/mV2 + (t*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + ((4 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((1 - s/mV2 - t/mV2 - u/mV2)/(s/mV2 + (t*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, (s*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*(s/mV2 + (t*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(3 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*(1 - s/mV2 - t/mV2 - u/mV2))/
      (mV2*(s/mV2 + (t*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(3 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -((u*(1 - s/mV2 - t/mV2 - u/mV2))/(mV2*(s/mV2 + (t*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, (mV2*(s/mV2 + (t*u)/mV2^2))/(s*(1 - t/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, (mV2*(s/mV2 + (t*u)/mV2^2))/(s*(1 - u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(8 - (3*s)/mV2 - (3*t)/mV2 - (3*u)/mV2)*
   PolyLog[3, (mV2*(s/mV2 + (t*u)/mV2^2))/(s*(1 - s/mV2 - t/mV2 - u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (2*t)/(mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (-2*t*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
      (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (2*t*(s/mV2 + t/mV2 + u/mV2))/
     (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (t*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
     (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
     (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
       t^2/mV2^2 - (t*u)/mV2^2))/(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
      (t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2)/
     (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2)/
     ((1 - t/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (12*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/(2*t)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2^2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))/(2*s*t)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2^2*(-1 + t/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))/(2*t^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
     (2*(s/mV2 + t/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2^2*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
     (2*t*u)])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2*(1 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
        (t*u)/mV2^2))/(2*(s/mV2 + t/mV2)*u)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
     (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2*(1 - s/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
        (t*u)/mV2^2))/(2*s*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
       t^2/mV2^2 + (t*u)/mV2^2))/(((r*t)/mV2^2 - (rt*t)/mV2^2)*
      (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
        t^2/mV2^2 + (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
       (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + 
        (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
       (r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
       t^2/mV2^2 + (t*u)/mV2^2))/(((r*t)/mV2^2 - (rt*t)/mV2^2)*
      (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
     (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
       t^2/mV2^2 + (t*u)/mV2^2))/(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - 
      (t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
 ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
     (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - t/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + 
       (t*u)/mV2^2))/(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + 
      (t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*t)/(mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-2*t*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((t*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
      (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (2*t*(s/mV2 + t/mV2 + u/mV2))/
     (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (t*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
     (mV2*((rt*t)/mV2^2 + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (12*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(mV2*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
        u^2/mV2^2))/(2*u)])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2^2*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
     (2*s*u)])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2^2*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
     (2*t*u)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2^2*(-1 + u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
        u^2/mV2^2))/(2*u^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
     (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(1 - t/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
       u^2/mV2^2))/(2*t*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
     (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(1 - s/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
       u^2/mV2^2))/(2*s*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - 
       (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
      (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - 
       (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
     ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - 
        (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
      ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - 
        (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
       (r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
     (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
       u^2/mV2^2))/(-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + 
      u^2/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)/
     (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)/
     ((1 - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
       u^2/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*u)/(mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-2*u*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
      (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (2*u*(s/mV2 + t/mV2 + u/mV2))/
     (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (u*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
     (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
     (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - 
       (t*u)/mV2^2 - u^2/mV2^2))/(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
      (t*u)/mV2^2 + u^2/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2)/
     (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) - ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2)/
     ((1 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (12*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/(2*u)])/
  (s/mV2 + t/mV2 + u/mV2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (mV2^2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))/(2*s*u)])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2^2*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
     (2*t*u)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (mV2^2*(-1 + u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))/(2*u^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
     (2*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2*(1 - t/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
        u^2/mV2^2))/(2*t*(s/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
     (2*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    -(mV2*(1 - s/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
        u^2/mV2^2))/(2*s*(t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2) + 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
       (t*u)/mV2^2 + u^2/mV2^2))/((r/mV2 + s/mV2 + t/mV2 + u/mV2)*
      ((r*u)/mV2^2 - (ru*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2) - 
 (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
       (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
      (r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + 
        (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
       (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
        (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
      ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
     (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
       (t*u)/mV2^2 + u^2/mV2^2))/(-((ru*u)/mV2^2) - (s*u)/mV2^2 - 
      (t*u)/mV2^2 - u^2/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) - 
 ((2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
     (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2)])/
  (s/mV2 + t/mV2 + u/mV2) + ((2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, ((1 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
       u^2/mV2^2))/(-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - 
      u^2/mV2^2)])/(s/mV2 + t/mV2 + u/mV2) + 
 (r*((((13*I)/3)*Pi^3*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^
      2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s)/mV2)]^3)/
     (3*(s/mV2 + t/mV2 + u/mV2)^2) + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      Log[-(((r + rs)*s)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2]^3)/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      Log[(mV2 - u)/mV2]^3)/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      Log[-((s*(rs - s - t - u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      Log[-((t*(rt - s - t - u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (4*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 + 
    ((2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2)*
     Log[-((s*(rs - s + t - u))/mV2^2)] + 
    ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)]^
       2)/(s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      Log[-(((r + ru)*u)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      Log[-(((ru - s - t - u)*u)/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (4*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru + s - t - u)*u)/mV2^2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 + 
    ((2*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2)*
     Log[-((s*(rs - s - t + u))/mV2^2)] + 
    ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)]^
       2)/(s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      Log[(mV2*s + mV2*t - s*t)/mV2^2]^2*
      Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)]^2*
      Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t + u)/mV2]^2*
      Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (28*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^3)/
     (3*(s/mV2 + t/mV2 + u/mV2)^2) + Log[-(((r + rt)*t)/mV2^2)]^2*
     (((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2) + Log[s/mV2]^2*
     (((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (7*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2) + Log[(s + t)/mV2]^2*
     (((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2) + Log[(s + u)/mV2]^2*
     (((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2) + Log[-((mV2 - s - t - u)/mV2)]^2*
     (((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(s + u)/mV2])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
    Log[-(t/mV2)]^2*(((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
       (s/mV2 + t/mV2 + u/mV2)^2 + (10*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
    Log[-(u/mV2)]^2*(((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
       (s/mV2 + t/mV2 + u/mV2)^2 + (10*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
    Log[2]^2*(((-16*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
       (s/mV2 + t/mV2 + u/mV2)^2 + (68*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) - 
    (3*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
     (s/mV2 + t/mV2 + u/mV2)^2 + Log[-((mV2 - s)/mV2)]^2*
     (((-5*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[s/mV2])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/mV2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2*s + mV2*t - s*t)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2) + 
    Log[-(u/mV2)]*((Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^
        2 + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (((-18*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + ru)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2)*
       Log[(r - s - t - u)/(r + s + t + u)] + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t + u)/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      Log[-((t + u)/mV2)]*(((-8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2) + Log[-(((r + ru)*u)/mV2^2)]*
     ((4*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2) + Log[-(t/mV2)]*
     ((Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - u)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2 - s - t - u)/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t + u)/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      Log[-(((r + rt)*t)/mV2^2)]*(((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
      Log[-((t + u)/mV2)]*(((-8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
      Log[-(u/mV2)]*(((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 + Log[(r - s - t - u)/(r + s + t + u)]*
       (((-18*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + ru)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
         (s/mV2 + t/mV2 + u/mV2)^2)) + Log[-(((r + rs)*s)/mV2^2)]*
     ((-8*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(t/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/mV2])/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - u)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(s + u)/mV2])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t)/mV2^2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + Log[(r - s - t - u)/(r + s + t + u)]*
       (((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
         (s/mV2 + t/mV2 + u/mV2)^2)) + Log[(r - s - t - u)/(r + s + t + u)]^2*
     (((-7*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r + s + t - u)/mV2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru + s - t - u)*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru - s + t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s - t + u)/mV2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s + t + u)/mV2])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
    Log[(mV2 - t)/mV2]^2*(((-I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(t/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t)/mV2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2*s + mV2*t - s*t)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
    Log[(mV2 - u)/mV2]^2*(((-I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(s + u)/mV2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (5*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2) + Log[-(((r + rt)*t)/mV2^2)]*
     ((4*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      Log[-(u/mV2)]*(((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
      Log[(mV2*s + mV2*t - s*t)/mV2^2]*
       (((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[-((t + u)/mV2)]*
       (((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s - t - u)/(r + s + t + u)]*
        Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
    Log[s/mV2]*((3*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^
        2 - ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2*s + mV2*t - s*t)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (10*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(t/mV2)]*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (10*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(u/mV2)]*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(s + t + u)/mV2]*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s - t - u)/(r + s + t + u)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      Log[-(((r + rt)*t)/mV2^2)]*(((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
      Log[-(((r + rs)*s)/mV2^2)]*(((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
      Log[(s + t)/mV2]*(((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
      Log[(s + u)/mV2]*(((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 + Log[(r - s - t - u)/(r + s + t + u)]*
       (((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2)) + Log[(s + t)/mV2]*
     (-((Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2) + 
      ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2 - s - t - u)/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + rt)*t)/mV2^2)]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t)/mV2^2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - u)/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t + u)/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + Log[(s + u)/mV2]*
       (((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[(r - s - t - u)/(r + s + t + u)]*
       (((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2)) + 
    Log[(mV2*s + mV2*t - s*t)/mV2^2]*((-3*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(s + u)/mV2]*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t + u)/mV2)]*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s - t - u)/(r + s + t + u)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      Log[-(u/mV2)]*(((-4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
      Log[(r - s - t - u)/(r + s + t + u)]*
       (((-8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2)) + 
    Log[(s + u)/mV2]*(-((Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
        (s/mV2 + t/mV2 + u/mV2)^2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t + u)/mV2)]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + t + u)/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (3*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + Log[(r - s - t - u)/(r + s + t + u)]*
       (((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru + s - t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s + t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t + u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2)) + Log[-((t + u)/mV2)]*
     ((-6*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(s + t + u)/mV2]*Log[(r - s - t - u)/(r + s + t + u)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s - t - u)/(r + s + t + u)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      Log[(r - s - t - u)/(r + s + t + u)]*
       (((-24*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru + s - t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s + t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2)) + 
    Log[2]*((-6*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s)/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2 - s)/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2 - t)/mV2]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2 - u)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2 - s - t - u)/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((mV2 - s - t - u)/mV2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (28*(2 - s/mV2 - t/mV2 - u/mV2)*Log[s/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + Log[-(((r + rt)*t)/mV2^2)]*
       (((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[-(((r + rs)*s)/mV2^2)]*
       (((16*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[(mV2*s + mV2*t - s*t)/mV2^2]*
       (((-8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[(s + t)/mV2]*
       (((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (24*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[(s + u)/mV2]*
       (((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (24*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[-((t + u)/mV2)]*
       (((-16*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (24*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[-(t/mV2)]*
       (((-16*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (28*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[-(u/mV2)]*
       (((-16*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (28*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)])/
         (s/mV2 + t/mV2 + u/mV2)^2) - ((8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      Log[(r - s - t - u)/(r + s + t + u)]*
       (((-56*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (16*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (6*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s + t - u)/mV2])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((r + ru)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (16*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (12*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (12*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (6*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(r + s - t + u)/mV2])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s + t + u)/mV2])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (8*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t + mV2*u - 
             s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (8*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2])/
         (s/mV2 + t/mV2 + u/mV2)^2)) - ((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2))/(r/mV2 + s/mV2 + t/mV2 + u/mV2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/((1 - s/mV2)*
         (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
       ((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(r/mV2 - s/mV2 - t/mV2 - 
         u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    ((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
       ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    Log[(r - s - t - u)/(r + s + t + u)]*
     ((-21*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      8/(s/mV2 + t/mV2 + u/mV2) - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + (((10*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2)*
       Log[-((t*(rt + s - t - u))/mV2^2)] + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt + s - t - u))/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + (((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2)*
       Log[-((s*(rs - s + t - u))/mV2^2)] + 
      ((2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s + t - u))/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r + s + t - u)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((r + ru)*u)/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + (((10*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2)*
       Log[-(((ru + s - t - u)*u)/mV2^2)] + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru + s - t - u)*u)/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + (((10*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru + s - t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2)*Log[-(((ru - s + t - u)*u)/mV2^2)] + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t + u))/mV2^2)]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t + u))/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + (3*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r + s - t + u)/mV2]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s + t + u)/mV2]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2*s + mV2*u - s*u)/mV2^2]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      Log[-((s*(rs - s - t + u))/mV2^2)]*
       (((-2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
         (s/mV2 + t/mV2 + u/mV2)^2) - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2*s + mV2*t - s*t + mV2*u - s*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s + t + u)/mV2]*Log[(mV2*s + mV2*t - s*t + mV2*u - s*u)/
          mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t + mV2*u - s*u)/
           mV2^2]^2)/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (((-8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)] + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 + Log[-((t*(rt - s - t + u))/mV2^2)]*
       (((10*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((t*(rt - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((t*(rt + s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2) + Log[(mV2*s + mV2*u - s*u)/mV2^2]*
       (((-8*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((s*(rs - s - t - u))/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s - t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-(((ru + s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(((ru - s + t - u)*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2) + 
      Log[-(((r + ru)*u)/mV2^2)]*((2*(2 - s/mV2 - t/mV2 - u/mV2)*
          Log[(mV2*s + mV2*u - s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
        (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-((mV2*t + mV2*u - t*u)/mV2^2)])/
         (s/mV2 + t/mV2 + u/mV2)^2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r + s - t + u)/mV2]*Log[(mV2*s + mV2*t - s*t + mV2*u - t*u)/
          mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t + mV2*u - t*u)/
           mV2^2]^2)/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r + s + t - u)/mV2]*
        Log[(mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2]^2)/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, 1 - s/mV2])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, -(t/(mV2*(1 - t/mV2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(u/(mV2*(1 - u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(u/(mV2*(s/mV2 + t/mV2)*(1 - u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(t/(mV2*(1 - t/mV2)*(s/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -((mV2*(1 - s/mV2)*(t/mV2 + u/mV2))/s)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         t/(mV2*(s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         u/(mV2*(s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (mV2*(s/mV2 + t/mV2 + u/mV2))/
          s])/(s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (s/mV2 + t/mV2 + u/mV2)/(s/mV2 + t/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (s/mV2 + t/mV2 + u/mV2)/(s/mV2 + u/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
          ((r/mV2 + s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
          ((r/mV2 - s/mV2 + t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - 
             u/mV2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (2*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
          ((r/mV2 - s/mV2 - t/mV2 + u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + 
             u/mV2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 + t/mV2 + 
             u/mV2))/(2*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (-2*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 - u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (-2*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 - t/mV2 + u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2) + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - 
          s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
        (((r*s)/mV2^2 - (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
       -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
           (s*t)/mV2^2 - (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
          (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((1 - s/mV2)*((r*s)/mV2^2 - (rs*s)/mV2^2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
        ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
        ((1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) - 
          s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
        ((1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) + 
          s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + 
           s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
         (((r*s)/mV2^2 + (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
          (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
          (s*t)/mV2^2 + (s*u)/mV2^2))/(((r*s)/mV2^2 - (rs*s)/mV2^2)*
         (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((1 - s/mV2)*((r*s)/mV2^2 - (rs*s)/mV2^2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        ((-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, (((r*t)/mV2^2 - (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - 
           (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/
         (((r*t)/mV2^2 + (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
          (r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - 
           t^2/mV2^2 - (t*u)/mV2^2))/((1 - s/mV2)*((r*t)/mV2^2 + 
           (rt*t)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + 
          (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/((1 - s/mV2)*
         ((r*t)/mV2^2 - (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - 
          (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2)*
         ((r*t)/mV2^2 - (rt*t)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - 
           (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2)*
          ((r*t)/mV2^2 + (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, (((r*t)/mV2^2 - (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
         (r/mV2 - s/mV2 - t/mV2 - u/mV2))/((r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + 
           (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
         (((r*t)/mV2^2 + (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
          (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
       ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         ((r*u)/mV2^2 - (ru*u)/mV2^2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - 
           (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
         ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          ((r*u)/mV2^2 + (ru*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
          (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
           (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
           u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2)^
      2 + Log[(mV2 - t)/mV2]*((4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2]*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]*
        Log[(mV2*s + mV2*t - s*t + mV2*u - t*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (r/mV2 - s/mV2 - t/mV2 - u/mV2)/((1 - t/mV2)*
           (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(r/mV2 + s/mV2 + 
           t/mV2 + u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
             (s*t)/mV2^2 - (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
            (1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - 
            s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))/
          (((r*s)/mV2^2 - (rs*s)/mV2^2)*(1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
            u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (((r*s)/mV2^2 - (rs*s)/mV2^2)*
           (1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
            (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
             (s*t)/mV2^2 + (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
            (1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((1 - t/mV2)*((r*t)/mV2^2 - (rt*t)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/
          ((-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          ((1 - t/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(-((rt*t)/mV2^2) - 
            (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^
        2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))/
          ((1 - t/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(-((rt*t)/mV2^2) + 
            (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^
        2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - t/mV2)*((r*t)/mV2^2 - (rt*t)/mV2^2)*(-((rt*t)/mV2^2) + 
            (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
          ((-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
           (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - 
            (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))/((1 - t/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - 
             (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))/((1 - t/mV2)*
            (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + 
            (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))/((1 - t/mV2)*
           (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
             (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2))/((1 - t/mV2)*
            (r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2) - ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - 
           (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2)*
          (r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + Log[-((mV2 - s)/mV2)]*
     ((-6*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((6*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[s/mV2])/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(s + t)/mV2])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s + t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((s*(rs - s - t + u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*u - s*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 + Log[(r - s - t - u)/(r + s + t + u)]*
       (((12*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2))/(s/mV2 + t/mV2 + u/mV2)^2 - 
        (4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(mV2*s + mV2*t - s*t + mV2*u - 
             s*u)/mV2^2])/(s/mV2 + t/mV2 + u/mV2)^2) + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         (r/mV2 + s/mV2 + t/mV2 + u/mV2)/((1 - s/mV2)*(r/mV2 - s/mV2 - 
            t/mV2 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/(r/mV2 - s/mV2 - 
           t/mV2 - u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - s/mV2)*((r*s)/mV2^2 - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) - 
            s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
          ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
          ((1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) - 
            s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^
        2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
          ((1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) + 
            s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^
        2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - s/mV2)*((r*s)/mV2^2 - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) + 
            s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          ((-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
           (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + 
             (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/((1 - s/mV2)*
            ((r*t)/mV2^2 + (rt*t)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + 
            (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/((1 - s/mV2)*
           ((r*t)/mV2^2 - (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - 
            (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2)*
           ((r*t)/mV2^2 - (rt*t)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - 
             (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2)*
            ((r*t)/mV2^2 + (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
            (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + 
             (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2)*
            (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - 
            (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2)*
           (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - 
             (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2)*
            (r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2) + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         ((r*u)/mV2^2 - (ru*u)/mV2^2))/((r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[2, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + 
           (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
         ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          ((r*u)/mV2^2 + (ru*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    Log[-((mV2 - s - t - u)/mV2)]*((4*Pi^2*(2 - s/mV2 - t/mV2 - u/mV2))/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t*(rt - s - t - u))/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[-(u/mV2)])/
       (s/mV2 + t/mV2 + u/mV2)^2 - ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-(((ru - s - t - u)*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      ((2*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(s + u)/mV2])/
       (s/mV2 + t/mV2 + u/mV2)^2 + ((4*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[-((t + u)/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      ((16*I)*Pi*(2 - s/mV2 - t/mV2 - u/mV2)*
        Log[(r - s - t - u)/(r + s + t + u)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (12*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
          (r/mV2 + s/mV2 + t/mV2 + u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (12*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
            (s*t)/mV2^2 - (s*u)/mV2^2))/(((r*s)/mV2^2 - (rs*s)/mV2^2)*
           (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - 
             s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
           (((r*s)/mV2^2 + (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
            (r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
             (s*t)/mV2^2 + (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
            (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + 
            s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
          (((r*s)/mV2^2 - (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (((r*t)/mV2^2 - (rt*t)/mV2^2)*
           (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
            t^2/mV2^2 - (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
             t^2/mV2^2 - (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
            (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (((r*t)/mV2^2 - (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
           (r/mV2 - s/mV2 - t/mV2 - u/mV2))/((r/mV2 + s/mV2 + t/mV2 + u/mV2)*
           (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + 
             (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
           (((r*t)/mV2^2 + (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
            (r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, ((1 - s/mV2 - t/mV2 - u/mV2)*
           (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))/
          ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - 
            (t*u)/mV2^2 - u^2/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - 
             (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
            (r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
            u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))/((r/mV2 + s/mV2 + t/mV2 + 
            u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
            u^2/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
             (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
            (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2) + Log[(mV2 - u)/mV2]*
     ((-4*(2 - s/mV2 - t/mV2 - u/mV2)*Log[(r - s - t - u)/(r + s + t + u)]*
        Log[(mV2*s + mV2*t + mV2*u - s*u - t*u)/mV2^2])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, (r/mV2 - s/mV2 - t/mV2 - u/mV2)/((1 - u/mV2)*
           (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(r/mV2 + s/mV2 + 
           t/mV2 + u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, (((r*s)/mV2^2 - (rs*s)/mV2^2)*
           (1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
          ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
            (s*t)/mV2^2 - (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
             (s*t)/mV2^2 - (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
            (1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - 
             s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
           (((r*s)/mV2^2 + (rs*s)/mV2^2)*(1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
             u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
            (s*t)/mV2^2 + (s*u)/mV2^2))/(((r*s)/mV2^2 - (rs*s)/mV2^2)*
           (1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + 
            (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2))/
          (((r*t)/mV2^2 - (rt*t)/mV2^2)*(1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
            u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
             t^2/mV2^2 - (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
            (1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
       (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - 
             (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))/
           (((r*t)/mV2^2 + (rt*t)/mV2^2)*(1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
             u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
      (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
            t^2/mV2^2 + (t*u)/mV2^2))/(((r*t)/mV2^2 - (rt*t)/mV2^2)*
           (1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((1 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
          ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
        PolyLog[2, ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          ((1 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2)*(-((ru*u)/mV2^2) - 
            (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^
        2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))/
          ((1 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2)*(-((ru*u)/mV2^2) + 
            (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^
        2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[2, 
         ((1 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2)*(-((ru*u)/mV2^2) + 
            (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
          ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
           (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
       (s/mV2 + t/mV2 + u/mV2)^2) - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (r/mV2 - s/mV2 - t/mV2 - u/mV2)/((1 - t/mV2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/(r/mV2 + s/mV2 + t/mV2 + 
         u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 - s/mV2 - t/mV2 - u/mV2)/
        ((1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
        (r/mV2 + s/mV2 + t/mV2 + u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (12*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
        (r/mV2 + s/mV2 + t/mV2 + u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (4*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, (r/mV2 + s/mV2 + t/mV2 + u/mV2)/
        ((1 - s/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (4*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (12*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
        (r/mV2 - s/mV2 - t/mV2 - u/mV2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)/
        (-((r*s)/mV2^2) - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)/
        ((r*s)/mV2^2 - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
          (s*t)/mV2^2 - (s*u)/mV2^2))/(((r*s)/mV2^2 - (rs*s)/mV2^2)*
         (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - 
           s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
         (((r*s)/mV2^2 + (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
          (r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)/
        (-((r*s)/mV2^2) - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)/
        ((r*s)/mV2^2 - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
           (s*t)/mV2^2 - (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
          (1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - 
          s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))/
        (((r*s)/mV2^2 - (rs*s)/mV2^2)*(1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((r*s)/mV2^2 - (rs*s)/mV2^2)/
        (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (((r*s)/mV2^2 - (rs*s)/mV2^2)*(1 - u/mV2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)/
        (-((r*s)/mV2^2) - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
           (s*t)/mV2^2 - (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
          (1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)/
        (-((r*s)/mV2^2) - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)/
        ((r*s)/mV2^2 - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
           (s*t)/mV2^2 + (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
          (1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - 
          s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
        (((r*s)/mV2^2 - (rs*s)/mV2^2)*(1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((r*s)/mV2^2 - (rs*s)/mV2^2)/
        (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (((r*s)/mV2^2 - (rs*s)/mV2^2)*(1 - t/mV2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - s/mV2)*((r*s)/mV2^2 - (rs*s)/mV2^2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
        ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (((r*s)/mV2^2 - (rs*s)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + 
          u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))/
        ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
          (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
          (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2)/
        (-((r*s)/mV2^2) - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 - 
           (s*t)/mV2^2 + (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
          (1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) + s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
        ((1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) - 
          s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + 
           s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) + 
           s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
         (((r*s)/mV2^2 + (rs*s)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 - (s*u)/mV2^2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
        ((1 - s/mV2)*(-((r*s)/mV2^2) - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) + 
          s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) - 
           s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - 
           s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))/
         (((r*s)/mV2^2 + (rs*s)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
        (-((r*s)/mV2^2) - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2)/
        ((r*s)/mV2^2 - (rs*s)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + 
           (s*t)/mV2^2 + (s*u)/mV2^2))/(((r*s)/mV2^2 + (rs*s)/mV2^2)*
          (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) + 
          s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        (((r*s)/mV2^2 - (rs*s)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
         (r/mV2 - s/mV2 - t/mV2 - u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((1 - s/mV2)*((r*s)/mV2^2 - (rs*s)/mV2^2)*(-((rs*s)/mV2^2) + 
          s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        ((-((rs*s)/mV2^2) - s^2/mV2^2 + (s*t)/mV2^2 - (s*u)/mV2^2)*
         (-((rs*s)/mV2^2) - s^2/mV2^2 - (s*t)/mV2^2 + (s*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (((r*s)/mV2^2 - (rs*s)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2)*(-((rs*s)/mV2^2) + s^2/mV2^2 + (s*t)/mV2^2 + (s*u)/mV2^2))/
        ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rs*s)/mV2^2) - s^2/mV2^2 + 
          (s*t)/mV2^2 - (s*u)/mV2^2)*(-((rs*s)/mV2^2) - s^2/mV2^2 - 
          (s*t)/mV2^2 + (s*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((r*t)/mV2^2 - (rt*t)/mV2^2)/
        (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (((r*t)/mV2^2 - (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
        (-((r*t)/mV2^2) - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
           t^2/mV2^2 - (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
          (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
        (-((r*t)/mV2^2) - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)/
        ((r*t)/mV2^2 - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - 
           t^2/mV2^2 - (t*u)/mV2^2))/((1 - s/mV2)*((r*t)/mV2^2 + 
           (rt*t)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + 
          (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/((1 - s/mV2)*
         ((r*t)/mV2^2 - (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)/
        (-((r*t)/mV2^2) - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)/
        ((r*t)/mV2^2 - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
          t^2/mV2^2 - (t*u)/mV2^2))/(((r*t)/mV2^2 - (rt*t)/mV2^2)*(1 - u/mV2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
           t^2/mV2^2 - (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
          (1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2)/
        (-((r*t)/mV2^2) - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2)/
        ((r*t)/mV2^2 - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
           t^2/mV2^2 + (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
          (1 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - 
          (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))/
        (((r*t)/mV2^2 - (rt*t)/mV2^2)*(1 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((1 - t/mV2)*((r*t)/mV2^2 - (rt*t)/mV2^2)*(-((rt*t)/mV2^2) - 
          (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/
        ((-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (((r*t)/mV2^2 - (rt*t)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + 
          u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))/
        ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
          t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
        (-((r*t)/mV2^2) - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
        ((r*t)/mV2^2 - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
          t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2)*((r*t)/mV2^2 - (rt*t)/mV2^2)*
         (r/mV2 + s/mV2 + t/mV2 + u/mV2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 + 
           t^2/mV2^2 + (t*u)/mV2^2))/((1 - s/mV2)*((r*t)/mV2^2 + 
           (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        ((1 - t/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(-((rt*t)/mV2^2) - 
          (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + 
           (s*t)/mV2^2 + t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) - 
           (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
         (((r*t)/mV2^2 + (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
          (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*t)/mV2^2 - (rt*t)/mV2^2)/(-((rt*t)/mV2^2) + 
         (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (((r*t)/mV2^2 - (rt*t)/mV2^2)*(1 - s/mV2 - t/mV2 - u/mV2)*
         (r/mV2 - s/mV2 - t/mV2 - u/mV2))/((r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))/
        ((1 - t/mV2)*(-((r*t)/mV2^2) - (rt*t)/mV2^2)*(-((rt*t)/mV2^2) + 
          (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + 
           (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) - 
           (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))/
         (((r*t)/mV2^2 + (rt*t)/mV2^2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
          (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2)/
        (-((r*t)/mV2^2) - (rt*t)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + 
           t^2/mV2^2 + (t*u)/mV2^2))/(((r*t)/mV2^2 + (rt*t)/mV2^2)*
          (1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - t/mV2)*((r*t)/mV2^2 - (rt*t)/mV2^2)*
         (-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        ((-((rt*t)/mV2^2) + (s*t)/mV2^2 - t^2/mV2^2 - (t*u)/mV2^2)*
         (-((rt*t)/mV2^2) - (s*t)/mV2^2 - t^2/mV2^2 + (t*u)/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (((r*t)/mV2^2 - (rt*t)/mV2^2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 + t^2/mV2^2 + (t*u)/mV2^2))/
        ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((rt*t)/mV2^2) + (s*t)/mV2^2 - 
          t^2/mV2^2 - (t*u)/mV2^2)*(-((rt*t)/mV2^2) - (s*t)/mV2^2 - 
          t^2/mV2^2 + (t*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, ((r*u)/mV2^2 - (ru*u)/mV2^2)/
        (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         ((r*u)/mV2^2 - (ru*u)/mV2^2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
        (-((r*u)/mV2^2) - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - 
           (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
          (r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
        (-((r*u)/mV2^2) - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)/
        ((r*u)/mV2^2 - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
          (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
           (t*u)/mV2^2 - u^2/mV2^2))/((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
           u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2)^
      2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2)/
        (-((r*u)/mV2^2) - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2)/
        ((r*u)/mV2^2 - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
          (t*u)/mV2^2 - u^2/mV2^2))/((1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
          u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
           (t*u)/mV2^2 - u^2/mV2^2))/((1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
           u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2)^
      2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)/
        (-((r*u)/mV2^2) - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)/
        ((r*u)/mV2^2 - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
          (t*u)/mV2^2 + u^2/mV2^2))/((1 - t/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
          u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 - 
           (t*u)/mV2^2 + u^2/mV2^2))/((1 - t/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
           u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2)^
      2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((1 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2)*(-((ru*u)/mV2^2) - 
          (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))/
        ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 - 
          (ru*u)/mV2^2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - 
          u^2/mV2^2))/((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + 
          (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*(-((ru*u)/mV2^2) - 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
        (-((r*u)/mV2^2) - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
        ((r*u)/mV2^2 - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
          (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2)*(r/mV2 + s/mV2 + t/mV2 + 
          u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2))])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) - (s*u)/mV2^2 + 
           (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2)*(r/mV2 - s/mV2 - t/mV2 - 
           u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/(s/mV2 + t/mV2 + u/mV2)^
      2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        ((1 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2)*(-((ru*u)/mV2^2) - 
          (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
           (s*u)/mV2^2 - (t*u)/mV2^2 + u^2/mV2^2)*(-((ru*u)/mV2^2) - 
           (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
         ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)*
          (-((ru*u)/mV2^2) - (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r*u)/mV2^2 - (ru*u)/mV2^2)/(-((ru*u)/mV2^2) + 
         (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 + 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       ((1 - s/mV2 - t/mV2 - u/mV2)*(r/mV2 - s/mV2 - t/mV2 - u/mV2)*
         ((r*u)/mV2^2 - (ru*u)/mV2^2))/((r/mV2 + s/mV2 + t/mV2 + u/mV2)*
         (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))/
        ((1 - u/mV2)*(-((r*u)/mV2^2) - (ru*u)/mV2^2)*(-((ru*u)/mV2^2) + 
          (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + 
           (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*(-((ru*u)/mV2^2) - 
           (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))/
         ((r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)*
          (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)/
        (-((r*u)/mV2^2) - (ru*u)/mV2^2)])/(s/mV2 + t/mV2 + u/mV2)^2 - 
    (2*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
       -(((r/mV2 - s/mV2 - t/mV2 - u/mV2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + 
           (t*u)/mV2^2 + u^2/mV2^2))/((1 - s/mV2 - t/mV2 - u/mV2)*
          (r/mV2 + s/mV2 + t/mV2 + u/mV2)*((r*u)/mV2^2 + (ru*u)/mV2^2)))])/
     (s/mV2 + t/mV2 + u/mV2)^2 - (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((1 - u/mV2)*((r*u)/mV2^2 - (ru*u)/mV2^2)*
         (-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))/
        ((-((ru*u)/mV2^2) + (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*
         (-((ru*u)/mV2^2) - (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2 + (2*(2 - s/mV2 - t/mV2 - u/mV2)*
      PolyLog[3, ((r/mV2 - s/mV2 - t/mV2 - u/mV2)*((r*u)/mV2^2 - 
          (ru*u)/mV2^2)*(-((ru*u)/mV2^2) + (s*u)/mV2^2 + (t*u)/mV2^2 + 
          u^2/mV2^2))/((r/mV2 + s/mV2 + t/mV2 + u/mV2)*(-((ru*u)/mV2^2) + 
          (s*u)/mV2^2 - (t*u)/mV2^2 - u^2/mV2^2)*(-((ru*u)/mV2^2) - 
          (s*u)/mV2^2 + (t*u)/mV2^2 - u^2/mV2^2))])/
     (s/mV2 + t/mV2 + u/mV2)^2))/mV2 + 
 (8*(2 - s/mV2 - t/mV2 - u/mV2)*PolyLog[3, 
    (2*u)/(mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (-2*u*(1 - s/mV2 - t/mV2 - u/mV2))/
     (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, -((u*(r/mV2 - s/mV2 - t/mV2 - u/mV2))/
      (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2)))])/
  (s/mV2 + t/mV2 + u/mV2) + (4*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (2*u*(s/mV2 + t/mV2 + u/mV2))/
     (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (8*(2 - s/mV2 - t/mV2 - u/mV2)*
   PolyLog[3, (u*(r/mV2 + s/mV2 + t/mV2 + u/mV2))/
     (mV2*((ru*u)/mV2^2 + (s*u)/mV2^2 + (t*u)/mV2^2 + u^2/mV2^2))])/
  (s/mV2 + t/mV2 + u/mV2) - (2*(22 - (9*s)/mV2 - (9*t)/mV2 - (9*u)/mV2)*
   Zeta[3])/(s/mV2 + t/mV2 + u/mV2)


==> anc/amplitudes/pppPhys/pppPhys.mpl <==
# Throughout, we use mh2=s+t+u
# The definitions of the roots are:

RootDefs := [
	r  = -I*sqrt( mh2*(4*mV2-mh2) ),
	rs = -I*sqrt( 4*(s+u)*(s+t)*mV2/s-mh2^2 ),
	rt = -I*sqrt( 4*(t+s)*(t+u)*mV2/t-mh2^2 ),
	ru = -I*sqrt( 4*(u+s)*(u+t)*mV2/u-mh2^2 )
];

# The following expression for the +++ helicity amplitude is valid only in (or sufficiently near) the physical region
#
#     u,t < 0    and    0 < mV2 < mh2 < 4*mV2
#
# Using +i*eps prescription is not necessary, the expression can be evaluated directly for real s,t and u in this region.

Appp := 
# weight 0:
-16+
# weight 1:
4*mV2/mh2*(
	(1-s/mV2)*(ln(-(mV2-s)/mV2)-I*Pi)
	+(1-t/mV2)*ln((mV2-t)/mV2)
	+(1-u/mV2)*ln((mV2-u)/mV2)
	-3*(1-mh2/mV2)*(ln(-(mV2-mh2)/mV2)-I*Pi)
	+2*r/mV2*ln(-(mh2-r)/(mh2+r))
)
# weight 2:
+4*mV2/mh2*(
	-polylog(2,(mV2-s)/mV2)-ln(-(mV2-s)/mV2)*ln(s/mV2)+1/6*Pi^2+I*Pi*ln(s/mV2)
	+polylog(2,t/mV2)+polylog(2,u/mV2)
	-(1+s*t/mV2/u)*(
		polylog(2,(mV2*u+s*t)/(mV2-s)/(mV2-t))-(I*Pi-ln(-(mV2-mh2)/(mV2-t)))*ln((mh2-t)/(mV2-t))
		+polylog(2,(mV2-mh2)/(mV2-t))-polylog(2,(mh2-s)/(mV2-s))+I*Pi*ln(s/mV2)
		-polylog(2,(mV2-s)/mV2)-ln(-(mV2-s)/mV2)*ln(s/mV2)
		+polylog(2,t/mV2)+(ln(-(mV2-s)/mV2)-I*Pi)*ln((mV2-t)/mV2)
	)
	-(1+s*u/mV2/t)*(
		polylog(2,(mV2*t+s*u)/(mV2-s)/(mV2-u))-(I*Pi-ln(-(mV2-mh2)/(mV2-u)))*ln((mh2-u)/(mV2-u))
		+polylog(2,(mV2-mh2)/(mV2-u))-polylog(2,(mh2-s)/(mV2-s))+I*Pi*ln(s/mV2)
		-polylog(2,(mV2-s)/mV2)-ln(-(mV2-s)/mV2)*ln(s/mV2)
		+polylog(2,u/mV2)+(ln(-(mV2-s)/mV2)-I*Pi)*ln((mV2-u)/mV2)
	)
	-(1+t*u/s/mV2)*(
		I*Pi*ln((mV2*s+t*u)/(mV2-t)/(mV2-u))
		-polylog(2,mV2*(mV2-mh2)/(mV2-t)/(mV2-u))
		-ln(-mV2*(mV2-mh2)/(mV2-t)/(mV2-u))*ln((mV2*s+t*u)/(mV2-t)/(mV2-u))-1/6*Pi^2-(I*Pi-ln(-(mV2-mh2)/(mV2-t)))*ln((mh2-t)/(mV2-t))
		+polylog(2,(mV2-mh2)/(mV2-t))-(I*Pi-ln(-(mV2-mh2)/(mV2-u)))*ln((mh2-u)/(mV2-u))
		+polylog(2,(mV2-mh2)/(mV2-u))+polylog(2,u/mV2)+polylog(2,t/mV2)+ln((mV2-u)/mV2)*ln((mV2-t)/mV2)
	)
)
# weight 3:
+(4*mV2/mh2-1)*MPL1
+2*(1-2*mV2/mh2)*MPL2
+2*r/mh2*(1-2*mV2/mh2)*MPL3;

# Below come the expresions for the 3 different polylogarithm combinations of weight 3:

MPL1 := -4*Zeta(3)-4*polylog(3,-(t+u)/s)-4*polylog(3,-1/(s+u)*t)-4*polylog(3,-
1/(s+t)*u)+I*(-5/2*(ln(s/mV2)-I*Pi)^2-11/2*(ln(-(-mh2+mV2)/mV2)-I*Pi)^2+(ln
((s+t)/mV2)-I*Pi)^2+(ln((s+u)/mV2)-I*Pi)^2-2*(ln(-(mV2-s)/mV2)-I*Pi)*ln(-u/
mV2)-2*(ln((s+t)/mV2)-I*Pi)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-2*(ln(-(mV2-s)/mV2)-
I*Pi)*ln(-t/mV2)-2*(ln((s+u)/mV2)-I*Pi)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-4*(ln(-(
-mh2+mV2)/mV2)-I*Pi)*(ln(s/mV2)-I*Pi)+2*(ln(-(mV2*u+s*t)/mV2^2)-I*Pi)*(ln(-
(mV2-s)/mV2)-I*Pi)+2*(ln(-(mV2*t+s*u)/mV2^2)-I*Pi)*(ln(-(mV2-s)/mV2)-I*Pi)+
8*ln((mV2*s+t*u)/mV2^2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+(ln(-(mV2-s)/mV2)-I*Pi)*(
ln(s/mV2)-I*Pi)-ln((-u+mV2)/mV2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-ln((-t+mV2)/mV2)
*(ln(-(-mh2+mV2)/mV2)-I*Pi)+4*ln((mV2*s+t*u)/mV2^2)*(ln(s/mV2)-I*Pi)-2*(ln(-
(mV2*t+s*u)/mV2^2)-I*Pi)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-2*(ln(-(mV2*u+s*t)/mV2^2
)-I*Pi)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-5/2*ln((mV2*s+t*u)/mV2^2)^2-ln((mV2*s+t*u
)/mV2^2)*ln((-u+mV2)/mV2)-ln((mV2*s+t*u)/mV2^2)*ln((-t+mV2)/mV2)+2*ln((-t+mV2)
/mV2)*ln(-u/mV2)+2*ln((-u+mV2)/mV2)*ln(-t/mV2)+ln((-u+mV2)/mV2)^2+ln((-t+mV2)/
mV2)^2)*Pi-7/6*(ln(-(-mh2+mV2)/mV2)-I*Pi)^3-2*polylog(3,t*(-u+mV2)/(mV2*t+s*u
))-2*polylog(3,(mV2-s)*t/(mV2*t+s*u))-2*polylog(3,u*(-t+mV2)/(mV2*u+s*t))+2*
polylog(3,t*(-mh2+mV2)/(mV2*t+s*u))+2*polylog(3,u*(-mh2+mV2)/(mV2*u+s*t))-
polylog(3,(-t+mV2)*(-u+mV2)/mV2/(-mh2+mV2))-2*polylog(3,(mV2-s)*u/(mV2*u+s*t))
-2*polylog(3,-u*(-mh2+mV2)/(mV2*t+s*u))+2*polylog(3,-(mV2*u+s*t)/(-t+mV2)/s)-2
*polylog(3,-(mV2*u+s*t)/s/(-mh2+mV2))+4*polylog(3,mV2/(-t+mV2))-2*polylog(3,-t
*(-mh2+mV2)/(mV2*u+s*t))+4*polylog(3,mV2/(-u+mV2))+2*polylog(3,-(mV2-s)*t/(mV2
*u+s*t))+4*polylog(3,-(-mh2+mV2)/mV2*t/(s+u))+4*polylog(3,-(-mh2+mV2)/mV2*u/(s
+t))+2*polylog(3,-(mV2-s)*u/(mV2*t+s*u))-polylog(3,(-t+mV2)*(-u+mV2)/(mV2*s+t*
u))+4*polylog(3,-(t+u)*mV2/(-mh2+mV2)/s)+2*polylog(3,-(mV2*t+s*u)/s/(-u+mV2))+
polylog(3,-(mV2-s)/s)-2*polylog(3,-(mV2*t+s*u)/s/(-mh2+mV2))+((2*ln(-(mV2*t+s*
u)/mV2^2)-2*I*Pi+2*ln((mV2*s+t*u)/mV2^2))*(ln(-(-mh2+mV2)/mV2)-I*Pi)-2*(ln(-
(mV2*t+s*u)/mV2^2)-I*Pi)*(ln(-(mV2-s)/mV2)-I*Pi)-2*ln((mV2*s+t*u)/mV2^2)*ln(
(-t+mV2)/mV2))*ln(-u/mV2)+((ln(-(mV2*t+s*u)/mV2^2)-I*Pi)^2+(ln(-(mV2*u+s*t)/
mV2^2)-I*Pi)^2)*(ln(-(mV2-s)/mV2)-I*Pi)+((-2*ln(-(-mh2+mV2)/mV2)+2*I*Pi+2*
ln((-u+mV2)/mV2))*ln(-t/mV2)+(-2*ln(-(-mh2+mV2)/mV2)+2*I*Pi+2*ln((-t+mV2)/mV2
))*ln(-u/mV2)-2*(ln(-(-mh2+mV2)/mV2)-I*Pi)^2+4*ln((mV2*s+t*u)/mV2^2)*(ln(-(-
mh2+mV2)/mV2)-I*Pi)-2*ln((mV2*s+t*u)/mV2^2)*ln((-t+mV2)/mV2)-2*ln((mV2*s+t*u)
/mV2^2)*ln((-u+mV2)/mV2))*(ln(s/mV2)-I*Pi)+(-ln((mV2*s+t*u)/mV2^2)+ln(-(mV2*t
+s*u)/mV2^2)-I*Pi)*ln((-u+mV2)/mV2)^2+((ln((s+t)/mV2)-I*Pi)^2+3/2*ln((mV2*s+
t*u)/mV2^2)^2)*ln((-u+mV2)/mV2)+((ln((s+u)/mV2)-I*Pi)^2+3/2*ln((mV2*s+t*u)/
mV2^2)^2)*ln((-t+mV2)/mV2)+(-ln((mV2*s+t*u)/mV2^2)+ln(-(mV2*u+s*t)/mV2^2)-I*
Pi)*ln((-t+mV2)/mV2)^2+(1/2*ln((-t+mV2)/mV2)+1/2*ln((-u+mV2)/mV2)+2*ln((mV2*s+
t*u)/mV2^2))*(ln(-(-mh2+mV2)/mV2)-I*Pi)^2+(-(ln((s+t)/mV2)-I*Pi)^2-(ln((s+u)
/mV2)-I*Pi)^2-7/2*ln((mV2*s+t*u)/mV2^2)^2-(ln(-(mV2*t+s*u)/mV2^2)-I*Pi)^2-(
ln(-(mV2*u+s*t)/mV2^2)-I*Pi)^2+(-2*ln((s+u)/mV2)+2*I*Pi+ln((mV2*s+t*u)/mV2^2
))*ln((-t+mV2)/mV2)+(-2*ln((s+t)/mV2)+2*I*Pi+ln((mV2*s+t*u)/mV2^2))*ln((-u+
mV2)/mV2))*(ln(-(-mh2+mV2)/mV2)-I*Pi)+1/2*(ln(-(mV2-s)/mV2)-I*Pi)*(ln(s/mV2)
-I*Pi)^2+1/6*Pi^2*(27*ln(s/mV2)-64*I*Pi+66*ln(-(-mh2+mV2)/mV2)-17*ln(-(mV2-s
)/mV2)+3*ln((-t+mV2)/mV2)+3*ln((-u+mV2)/mV2)-6*ln((s+t)/mV2)-6*ln((s+u)/mV2)-\
27*ln((mV2*s+t*u)/mV2^2))+((2*ln(-(mV2-s)/mV2)-2*ln(-(-mh2+mV2)/mV2))*ln(-u/
mV2)+(2*ln(-(mV2*u+s*t)/mV2^2)-2*I*Pi+2*ln((mV2*s+t*u)/mV2^2))*(ln(-(-mh2+mV2
)/mV2)-I*Pi)-2*(ln(-(mV2*u+s*t)/mV2^2)-I*Pi)*(ln(-(mV2-s)/mV2)-I*Pi)-2*ln((
mV2*s+t*u)/mV2^2)*ln((-u+mV2)/mV2))*ln(-t/mV2)+2*I*Pi^3+(2*polylog(2,mV2*t/(
mV2*t+s*u))+2*polylog(2,mV2*u/(mV2*u+s*t)))*(ln(-(mV2-s)/mV2)-I*Pi)+(ln(-(-
mh2+mV2)/mV2)-I*Pi)*(-2*polylog(2,mV2*s/(mV2*s+t*u))-2*polylog(2,mV2*t/(mV2*t
+s*u))-2*polylog(2,mV2*u/(mV2*u+s*t))-4*polylog(2,-1/(s+t)*u)-4*polylog(2,-1/(
s+u)*t)+4*polylog(2,-(t+u)/s))+ln((-u+mV2)/mV2)*(2*polylog(2,mV2*s/(mV2*s+t*u)
)+2*polylog(2,mV2*t/(mV2*t+s*u)))+ln((-t+mV2)/mV2)*(2*polylog(2,mV2*s/(mV2*s+t
*u))+2*polylog(2,mV2*u/(mV2*u+s*t)))+polylog(3,-(-mh2+mV2)*mV2/(mV2*s+t*u))+2*
polylog(3,-1/mV2*(mV2*u+s*t)/(-mh2+mV2))+2*polylog(3,-1/mV2*(mV2*t+s*u)/(-mh2+
mV2))+2*polylog(3,(-u+mV2)/(-mh2+mV2))+2*polylog(3,(-t+mV2)/(-mh2+mV2))+2*
polylog(3,mV2*t/(mV2*t+s*u))+2*polylog(3,mV2*u/(mV2*u+s*t))-polylog(3,1/s*mV2)
-2*polylog(3,-t*(-mh2+mV2)/(mV2*s+t*u))-12*polylog(3,(-mh2+mV2)/mV2)+2*polylog
(3,(-u+mV2)/(s+t))+2*polylog(3,(-t+mV2)/(s+u))-2*polylog(3,(mV2*s+t*u)/s/(-u+
mV2))-2*polylog(3,s*(-mh2+mV2)/(mV2*s+t*u))+4*polylog(3,(mV2*s+t*u)/s/(-mh2+
mV2))-2*polylog(3,(mV2*s+t*u)/(-t+mV2)/s)-2*polylog(3,-(-mh2+mV2)/(s+u))+2*
polylog(3,mV2*s/(mV2*s+t*u))+5*polylog(3,(mV2-s)/mV2)-2*polylog(3,-(-mh2+mV2)/
(s+t))-4*polylog(3,-(t+u)/(-mh2+mV2))+2*polylog(3,-t*(-u+mV2)/(mV2*s+t*u))-2*
polylog(3,-u*(-mh2+mV2)/(mV2*s+t*u))+2*polylog(3,-u*(-t+mV2)/(mV2*s+t*u))-2*
polylog(3,t/mV2)-2*polylog(3,u/mV2)-2/3*ln((-u+mV2)/mV2)^3-2/3*ln((-t+mV2)/mV2
)^3:


MPL2 := -8*Pi^2*ln(2)+7*Zeta(3)-2*polylog(3,-(t+u)/s)+4*polylog(3,1/2*(mh2+r)/
t)+4*polylog(3,1/2*(mh2+r)/u)-4*polylog(3,-(mh2+r)/(mh2-r))-4*polylog(3,1/2*(
mh2+r)/(s+t))-4*polylog(3,1/2*(mh2+r)/(s+u))-8*polylog(3,1/2*(mh2+r)/(t+u))-4*
polylog(3,-(mh2-r)/(mh2+r))-4*polylog(3,1/2*(mh2-r)/(s+t))-4*polylog(3,1/2*(
mh2-r)/(s+u))-8*polylog(3,1/2*(mh2-r)/(t+u))+4*polylog(3,1/2*(mh2-r)/t)+4*
polylog(3,1/2*(mh2-r)/u)+2*polylog(3,-t/u)+2*polylog(3,-1/t*u)+polylog(3,1/(s+
t)/(t+u)*s*u)-2*polylog(3,1/(s+u)/(t+u)*mh2*u)+polylog(3,1/(s+u)/(t+u)*s*t)+2*
polylog(3,(mh2+r)/(mh2-r)/(t+u)*s)-2*polylog(3,1/(s+t)/(t+u)*mh2*t)+2*polylog(
3,(mh2-r)/(t+u)/(mh2+r)*s)-4*polylog(3,(s+t)/s)-4*polylog(3,(s+t)/t)-4*polylog
(3,(s+u)/s)-4*polylog(3,(s+u)/u)+2*polylog(3,1/(s+t)*mh2)+4*polylog(3,mh2/s)+2
*polylog(3,mh2/t)+2*polylog(3,mh2/u)+2*polylog(3,mh2/(s+u))+4*polylog(3,mh2/(t
+u))-I*Pi*ln(s*(mh2-rs-2*u)/mV2^2)^2-I*Pi*ln(s*(mh2-rs-2*t)/mV2^2)^2+2*ln(2)
*(ln(-(mV2-s)/mV2)-I*Pi)*ln(-u/mV2)-4*ln(2)*ln(u*(mh2-ru)/mV2^2)*(ln(-(mV2-s)
/mV2)-I*Pi)-4*ln(2)*ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-2
*ln(2)*(ln(-(mV2-s)/mV2)-I*Pi)*(ln(s/mV2)-I*Pi)+1/4*I*Pi*(ln((s+t)/mV2)-I*
Pi)^2+ln(2)*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)*(ln(-(mV2-s)/mV2)-I*Pi)+ln(2)
*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*(ln(-(mV2-s)/mV2)-I*Pi)+1/4*I*Pi*(ln((s
+u)/mV2)-I*Pi)^2-ln(2)*(ln((s+u)/mV2)-I*Pi)*(ln(-(mV2-s)/mV2)-I*Pi)+3*I*Pi
*(ln(-(-mh2+mV2)/mV2)-I*Pi)^2+I*Pi*(ln(-(mV2-s)/mV2)-I*Pi)^2-2*ln(2)*ln(s*(
mh2-rs-2*t)/mV2^2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-8*ln(2)*(ln(-(-mh2+mV2)/mV2)-I
*Pi)*ln(-u/mV2)+4*ln(2)*(ln(-(mV2-s)/mV2)-I*Pi)*ln(-t/mV2)-2*ln(2)*(ln((s+t)/
mV2)-I*Pi)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+I*Pi*(ln(mh2/mV2)-I*Pi)^2-I*Pi*ln(-
t/mV2)^2-I*Pi*ln(-u/mV2)^2-I*Pi*(6*Pi^2+4*ln(2)^2)-10*ln(2)*(ln(-(-mh2+mV2)/
mV2)-I*Pi)*ln(-t/mV2)+4*ln(2)*ln(-t*(r+rt)/mV2^2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)
+2*ln(2)*ln(s*(mh2-rs)/mV2^2)*(ln(-(mV2-s)/mV2)-I*Pi)+2*ln(2)*ln((mV2*s+t*u)/
mV2^2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+2*ln(2)*(ln((s+t)/mV2)-I*Pi)*ln((-u+mV2)/
mV2)-2*ln(2)*(ln((s+u)/mV2)-I*Pi)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-3*ln(2)*ln((-t+
mV2)/mV2)*(ln(s/mV2)-I*Pi)-3*ln(2)*ln((-u+mV2)/mV2)*(ln(s/mV2)-I*Pi)+2*ln(2)
*(ln((s+u)/mV2)-I*Pi)*ln((-t+mV2)/mV2)+5*ln(2)*(ln((s+t)/mV2)-I*Pi)*(ln(-(
mV2-s)/mV2)-I*Pi)-8*ln(2)*ln(t*(mh2-rt)/mV2^2)*(ln(-(mV2-s)/mV2)-I*Pi)-6*ln(
2)*ln(s*(mh2-rs)/mV2^2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+6*ln(2)*ln(-(t+u)/mV2)*(ln
(-(mV2-s)/mV2)-I*Pi)+2*ln(2)*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*(ln(-(-mh2+
mV2)/mV2)-I*Pi)-10*ln(2)*ln(-(t+u)/mV2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-2*ln(2)*
ln(s*(mh2-rs-2*u)/mV2^2)*(ln(-(mV2-s)/mV2)-I*Pi)+8*ln(2)*ln(u*(mh2-ru)/mV2^2)
*(ln(-(-mh2+mV2)/mV2)-I*Pi)+4*ln(2)*ln(-u*(r+ru)/mV2^2)*(ln(-(-mh2+mV2)/mV2)-
I*Pi)+12*ln(2)*ln(t*(mh2-rt)/mV2^2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+7*I*Pi*ln(-(
mh2-r)/(mh2+r))^2+2*I*Pi*ln(s*(mh2-rs)/mV2^2)^2-2*I*Pi*ln(-t*(r+rt)/mV2^2)^2
+2*I*Pi*ln((mV2*s+t*u)/mV2^2)^2-2*I*Pi*ln(t*(mh2-rt)/mV2^2)^2-2*I*Pi*ln(-u*
(r+ru)/mV2^2)^2+4*I*Pi*ln(-(t+u)/mV2)^2-2*I*Pi*ln(u*(mh2-ru)/mV2^2)^2-5/4*I
*Pi*ln((-u+mV2)/mV2)^2-5/4*I*Pi*ln((-t+mV2)/mV2)^2+2*(ln(-(-mh2+mV2)/mV2)-I*
Pi)^3+(-ln(u*(mh2-ru-2*t)/mV2^2)*ln(u*(mh2-ru)/mV2^2)-ln(u*(mh2-ru-2*t)/mV2^2)
*ln(-u/mV2)-ln(u*(mh2-ru)/mV2^2)*ln(-u/mV2)+1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*
ln(u*(mh2-ru)/mV2^2)+1/2*ln(u*(mh2-ru-2*t)/mV2^2)*ln(-(mV2*t+mV2*u-t*u)/mV2^2)
+1/2*ln(u*(mh2-ru-2*t)/mV2^2)*ln(-(t+u)/mV2)+3/2*ln(-(t+u)/mV2)*ln(-u/mV2)-2*
ln(t*(mh2-rt-2*u)/mV2^2)*ln(-t/mV2)+2*ln(-(t+u)/mV2)*ln(-t/mV2)-2*ln(t*(mh2-rt
)/mV2^2)*ln(-t/mV2)+1/2*ln(u*(mh2-ru)/mV2^2)*ln(-(t+u)/mV2)+3*ln(-t/mV2)^2+9/2
*ln(-u/mV2)^2-2*ln(-u/mV2)*ln(-t/mV2)+2*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)^2-\
3*(ln(s/mV2)-I*Pi)^2+11/4*(ln((s+t)/mV2)-I*Pi)^2+1/2*(ln((s+u)/mV2)-I*Pi)^2
+(-3/2*ln((s+t)/mV2)+1/2*I*Pi-ln((mV2*s+t*u)/mV2^2)+ln((s+u)/mV2))*(ln(-(-mh2
+mV2)/mV2)-I*Pi)+ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*
Pi)-3*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)*ln(-u/mV2)-2*(ln((mV2*s+mV2*u-s*u)/
mV2^2)-I*Pi)*(ln(s/mV2)-I*Pi)+ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln((s+u)/mV2)-I*
Pi)+ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln(s/mV2)-I*Pi)-2*ln((mV2*s+t*u)/mV2^2)*(ln(
(s+t)/mV2)-I*Pi)+2*ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln((s+t)/mV2)-I*Pi)+ln(s*(
mh2-rs)/mV2^2)*(ln((s+t)/mV2)-I*Pi)+(ln((s+t)/mV2)-I*Pi)*(ln(s/mV2)-I*Pi)-(
ln((s+u)/mV2)-I*Pi)*(ln(s/mV2)-I*Pi)-ln(u*(mh2-ru)/mV2^2)*(ln((s+u)/mV2)-I*
Pi)-ln(u*(mh2-ru-2*t)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-ln(s*(mh2-rs-2*u)/mV2^2)*(
ln((s+t)/mV2)-I*Pi)-ln(s*(mh2-rs-2*u)/mV2^2)*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*
Pi)+ln(s*(mh2-rs)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-1/2*ln(-(t+u)/mV2)*(ln((s+u)/
mV2)-I*Pi)+2*(ln((s+u)/mV2)-I*Pi)*ln(-u/mV2)+2*ln(s*(mh2-rs)/mV2^2)*(ln(s/
mV2)-I*Pi)-2*ln(t*(mh2-rt)/mV2^2)*(ln((s+t)/mV2)-I*Pi)-1/2*ln(-(mV2*t+mV2*u-
t*u)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-2*ln(t*(mh2-rt-2*u)/mV2^2)*(ln((s+t)/mV2)-I
*Pi)+2*ln(-t/mV2)*(ln(s/mV2)-I*Pi)+3*ln(-u/mV2)*(ln(s/mV2)-I*Pi)+ln((mV2*s+t
*u)/mV2^2)*(ln(s/mV2)-I*Pi)+ln(-s*(2*mV2-mh2+rs)/mV2^2)^2+ln(s*(mh2-rs-2*u)/
mV2^2)*ln((mV2*s+t*u)/mV2^2)-2*ln(s*(mh2-rs-2*u)/mV2^2)*ln(-s*(2*mV2-mh2+rs)/
mV2^2)-3*ln((mV2*s+t*u)/mV2^2)*ln(-u/mV2)-1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(
-u/mV2)+ln((mV2*s+t*u)/mV2^2)*ln(s*(mh2-rs)/mV2^2)-ln(-s*(2*mV2-mh2+rs)/mV2^2)
*ln((mV2*s+t*u)/mV2^2)-2*ln(-s*(2*mV2-mh2+rs)/mV2^2)*ln(s*(mh2-rs)/mV2^2)+1/2*
ln(u*(mh2-ru-2*t)/mV2^2)^2-1/4*ln(-(mV2*t+mV2*u-t*u)/mV2^2)^2+ln(t*(mh2-rt-2*u
)/mV2^2)^2+1/2*ln(u*(mh2-ru)/mV2^2)^2+ln(s*(mh2-rs-2*u)/mV2^2)^2+ln(t*(mh2-rt)
/mV2^2)^2-5/4*ln(-(t+u)/mV2)^2-ln(s*(mh2-rs)/mV2^2)^2)*ln((-u+mV2)/mV2)+(ln((
mV2*s+t*u)/mV2^2)+2*ln(-u/mV2)-ln((s+u)/mV2)+5/4*I*Pi+1/4*ln(-(mV2*t+mV2*u-t*
u)/mV2^2)-5/4*ln(-(t+u)/mV2)+2*ln(-t/mV2)+5/4*ln(-(-mh2+mV2)/mV2)+1/2*ln((s+t)
/mV2)-2*ln((mV2*s+mV2*u-s*u)/mV2^2))*ln((-u+mV2)/mV2)^2+(-2*ln(u*(mh2-ru-2*t)/
mV2^2)*ln(-u/mV2)-2*ln(u*(mh2-ru)/mV2^2)*ln(-u/mV2)-ln(t*(mh2-rt-2*u)/mV2^2)*
ln(t*(mh2-rt)/mV2^2)+2*ln(-(t+u)/mV2)*ln(-u/mV2)-ln(t*(mh2-rt-2*u)/mV2^2)*ln(-
t/mV2)+3/2*ln(-(t+u)/mV2)*ln(-t/mV2)-ln(t*(mh2-rt)/mV2^2)*ln(-t/mV2)+1/2*ln(t*
(mh2-rt-2*u)/mV2^2)*ln(-(t+u)/mV2)+1/2*ln(t*(mh2-rt-2*u)/mV2^2)*ln(-(mV2*t+mV2
*u-t*u)/mV2^2)+1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(t*(mh2-rt)/mV2^2)+1/2*ln(t*
(mh2-rt)/mV2^2)*ln(-(t+u)/mV2)+9/2*ln(-t/mV2)^2+3*ln(-u/mV2)^2-2*ln(-u/mV2)*ln
(-t/mV2)+2*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)^2-3*(ln(s/mV2)-I*Pi)^2+1/2*(ln
((s+t)/mV2)-I*Pi)^2+11/4*(ln((s+u)/mV2)-I*Pi)^2+2*ln(-s*(2*mV2-mh2+rs)/mV2^2
)*(ln((s+u)/mV2)-I*Pi)+ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln(s/mV2)-I*Pi)+ln(-s*(2
*mV2-mh2+rs)/mV2^2)*(ln((s+t)/mV2)-I*Pi)-ln(s*(mh2-rs-2*t)/mV2^2)*(ln((mV2*s+
mV2*t-s*t)/mV2^2)-I*Pi)-ln(s*(mh2-rs-2*t)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-1/2*ln
(-(mV2*t+mV2*u-t*u)/mV2^2)*(ln((s+t)/mV2)-I*Pi)+2*(ln((s+t)/mV2)-I*Pi)*ln(-t
/mV2)-1/2*ln(-(t+u)/mV2)*(ln((s+t)/mV2)-I*Pi)+(ln((s+t)/mV2)-3/2*I*Pi-ln((
mV2*s+t*u)/mV2^2)-3/2*ln((s+u)/mV2)-4*ln(-t/mV2)+2*ln((mV2*s+mV2*t-s*t)/mV2^2)
)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln((mV2*s+mV2*t-s*t
)/mV2^2)-I*Pi)-2*ln((mV2*s+t*u)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-3*(ln((mV2*s+mV2
*t-s*t)/mV2^2)-I*Pi)*ln(-t/mV2)-2*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*(ln(s/
mV2)-I*Pi)+ln(s*(mh2-rs)/mV2^2)*(ln((s+t)/mV2)-I*Pi)-(ln((s+t)/mV2)-I*Pi)*(
ln(s/mV2)-I*Pi)+(ln((s+u)/mV2)-I*Pi)*(ln(s/mV2)-I*Pi)-2*ln(u*(mh2-ru)/mV2^2
)*(ln((s+u)/mV2)-I*Pi)-2*ln(u*(mh2-ru-2*t)/mV2^2)*(ln((s+u)/mV2)-I*Pi)+ln(s*
(mh2-rs)/mV2^2)*(ln((s+u)/mV2)-I*Pi)+2*ln(s*(mh2-rs)/mV2^2)*(ln(s/mV2)-I*Pi)
-ln(t*(mh2-rt)/mV2^2)*(ln((s+t)/mV2)-I*Pi)-ln(t*(mh2-rt-2*u)/mV2^2)*(ln((s+t)
/mV2)-I*Pi)+3*ln(-t/mV2)*(ln(s/mV2)-I*Pi)+2*ln(-u/mV2)*(ln(s/mV2)-I*Pi)+ln(
(mV2*s+t*u)/mV2^2)*(ln(s/mV2)-I*Pi)+ln(-s*(2*mV2-mh2+rs)/mV2^2)^2-1/2*ln(-(
mV2*t+mV2*u-t*u)/mV2^2)*ln(-t/mV2)+ln((mV2*s+t*u)/mV2^2)*ln(s*(mh2-rs)/mV2^2)-
ln(-s*(2*mV2-mh2+rs)/mV2^2)*ln((mV2*s+t*u)/mV2^2)-2*ln(-s*(2*mV2-mh2+rs)/mV2^2
)*ln(s*(mh2-rs)/mV2^2)+ln(s*(mh2-rs-2*t)/mV2^2)*ln((mV2*s+t*u)/mV2^2)-3*ln((
mV2*s+t*u)/mV2^2)*ln(-t/mV2)-2*ln(s*(mh2-rs-2*t)/mV2^2)*ln(-s*(2*mV2-mh2+rs)/
mV2^2)+ln(u*(mh2-ru-2*t)/mV2^2)^2-1/4*ln(-(mV2*t+mV2*u-t*u)/mV2^2)^2+1/2*ln(t*
(mh2-rt-2*u)/mV2^2)^2+ln(u*(mh2-ru)/mV2^2)^2+ln(s*(mh2-rs-2*t)/mV2^2)^2+1/2*ln
(t*(mh2-rt)/mV2^2)^2-5/4*ln(-(t+u)/mV2)^2-ln(s*(mh2-rs)/mV2^2)^2)*ln((-t+mV2)/
mV2)+(ln((mV2*s+t*u)/mV2^2)+2*ln(-t/mV2)+5/4*ln(-(-mh2+mV2)/mV2)+5/4*I*Pi-5/4
*ln(-(t+u)/mV2)+2*ln(-u/mV2)+1/4*ln(-(mV2*t+mV2*u-t*u)/mV2^2)-ln((s+t)/mV2)+1/
2*ln((s+u)/mV2)-2*ln((mV2*s+mV2*t-s*t)/mV2^2))*ln((-t+mV2)/mV2)^2+(-2*ln(u*(
mh2-ru)/mV2^2)*ln(-u/mV2)-4*ln(t*(mh2-rt)/mV2^2)*ln(-t/mV2)-2*ln(u*(mh2-ru)/
mV2^2)*ln(-(t+u)/mV2)-4*ln(t*(mh2-rt)/mV2^2)*ln(-(t+u)/mV2)+2*ln(-t/mV2)^2+ln(
-u/mV2)^2+1/2*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)^2+1/2*(ln((mV2*s+mV2*t-s*t)/
mV2^2)-I*Pi)^2+5/2*(ln((s+t)/mV2)-I*Pi)^2-1/2*(ln((s+u)/mV2)-I*Pi)^2-(ln((
mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)*(ln(s/mV2)-I*Pi)-ln(s*(mh2-rs-2*t)/mV2^2)*(ln(
(mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)+ln(s*(mh2-rs-2*t)/mV2^2)*(ln((s+u)/mV2)-I*Pi)
+2*ln(-(t+u)/mV2)*(ln((s+t)/mV2)-I*Pi)-(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*(
ln(s/mV2)-I*Pi)-ln(s*(mh2-rs-2*u)/mV2^2)*(ln(s/mV2)-I*Pi)+ln(s*(mh2-rs-2*t)/
mV2^2)*(ln(s/mV2)-I*Pi)-2*(ln((s+u)/mV2)-I*Pi)*(ln(s/mV2)-I*Pi)-2*ln(u*(mh2
-ru)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-ln(s*(mh2-rs-2*u)/mV2^2)*(ln((s+t)/mV2)-I*
Pi)-ln(s*(mh2-rs-2*u)/mV2^2)*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)+2*ln(s*(mh2-
rs)/mV2^2)*(ln((s+u)/mV2)-I*Pi)+2*ln(s*(mh2-rs)/mV2^2)*(ln(s/mV2)-I*Pi)-4*ln
(t*(mh2-rt)/mV2^2)*(ln((s+t)/mV2)-I*Pi)+2*ln(-t/mV2)*(ln(s/mV2)-I*Pi)+2*ln(-
u/mV2)*(ln(s/mV2)-I*Pi)+2*ln(u*(mh2-ru)/mV2^2)^2+ln(s*(mh2-rs-2*u)/mV2^2)^2+4
*ln(t*(mh2-rt)/mV2^2)^2+3*ln(-(t+u)/mV2)^2-ln(s*(mh2-rs)/mV2^2)^2)*(ln(-(mV2-s
)/mV2)-I*Pi)+(ln(-t/mV2)+ln(s/mV2)-I*Pi+ln(-u/mV2)+1/2*ln((mV2*s+mV2*u-s*u)/
mV2^2)+1/2*ln((mV2*s+mV2*t-s*t)/mV2^2)-1/2*ln((s+u)/mV2)-2*ln(-(t+u)/mV2)-1/2*
ln((s+t)/mV2))*(ln(-(mV2-s)/mV2)-I*Pi)^2+(-ln((-t+mV2)/mV2)^2+(-2*ln((s+u)/
mV2)+2*I*Pi+4*ln(-t/mV2))*ln((-t+mV2)/mV2)-ln((-u+mV2)/mV2)^2+(-2*ln((s+t)/
mV2)+2*I*Pi+4*ln(-u/mV2))*ln((-u+mV2)/mV2)+2*(ln((s+u)/mV2)-I*Pi)*ln(-t/mV2)
-2*ln(-t/mV2)^2+(ln((s+t)/mV2)-I*Pi)^2-6*(ln(s/mV2)-I*Pi)^2+4*ln(-(t+u)/mV2)
*(ln(s/mV2)-I*Pi)+4*(ln(s/mV2)-I*Pi)*(ln(mh2/mV2)-I*Pi)-ln(-u/mV2)^2+2*ln(-
(t+u)/mV2)^2-4*ln(-(t+u)/mV2)*(ln(mh2/mV2)-I*Pi))*ln(-(mh2-r)/(mh2+r))+(-2*ln
((s+u)/mV2)-I*Pi+2*ln(-u/mV2)-2*ln((s+t)/mV2)-2*ln(-(-mh2+mV2)/mV2)+2*ln(-t/
mV2)+5*ln(mh2/mV2)+2*ln(s/mV2)-2*ln(-(t+u)/mV2))*ln(-(mh2-r)/(mh2+r))^2+(ln((s
+t)/mV2)+3*I*Pi+ln((s+u)/mV2)-ln(-u/mV2)-4*ln(mh2/mV2)-ln((mV2*s+t*u)/mV2^2)-
ln(-t/mV2)-ln(s/mV2))*(ln(-(-mh2+mV2)/mV2)-I*Pi)^2+(-11*I*Pi*ln(2)+49/6*Pi^2
-ln(2)^2)*ln((-t+mV2)/mV2)+(-11*I*Pi*ln(2)+49/6*Pi^2-ln(2)^2)*ln((-u+mV2)/mV2
)+(-8*I*Pi*ln(2)+12*Pi^2)*ln(s*(mh2-rs)/mV2^2)+(-4*I*Pi*ln(2)+4*Pi^2)*ln(-s*
(2*mV2-mh2+rs)/mV2^2)+(2*I*Pi*ln(2)-4*Pi^2)*ln(s*(mh2-rs-2*t)/mV2^2)+(2*I*Pi
*ln(2)-4*Pi^2)*ln(s*(mh2-rs-2*u)/mV2^2)+(4*ln(u*(mh2-ru)/mV2^2)*ln(-u/mV2)-2*
ln(-(t+u)/mV2)*ln(-u/mV2)-2*ln(-(t+u)/mV2)*ln(-t/mV2)+6*ln(t*(mh2-rt)/mV2^2)*
ln(-t/mV2)+4*ln(u*(mh2-ru)/mV2^2)*ln(-(t+u)/mV2)+6*ln(t*(mh2-rt)/mV2^2)*ln(-(t
+u)/mV2)+2*ln(-t*(r+rt)/mV2^2)*ln(-u/mV2)+2*ln(-u*(r+ru)/mV2^2)*ln(-t/mV2)+2*
ln(-t*(r+rt)/mV2^2)*ln(-t/mV2)+2*ln(-u*(r+ru)/mV2^2)*ln(-u/mV2)-3*ln(-t/mV2)^2
-2*ln(-u/mV2)^2-2*ln(-u/mV2)*ln(-t/mV2)-(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)^2+
(ln(mh2/mV2)-I*Pi)^2+3*(ln(s/mV2)-I*Pi)^2+1/4*(ln((s+t)/mV2)-I*Pi)^2-7/4*(
ln((s+u)/mV2)-I*Pi)^2-4*ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-2*
ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln(s/mV2)-I*Pi)+ln((mV2*s+t*u)/mV2^2)*(ln((s+t)/
mV2)-I*Pi)-2*ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln((s+t)/mV2)-I*Pi)+2*ln(s*(mh2-rs
-2*t)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-3*(ln((s+t)/mV2)-I*Pi)*ln(-t/mV2)-4*ln(-(t
+u)/mV2)*(ln((s+t)/mV2)-I*Pi)-2*ln(-s*(2*mV2-mh2+rs)/mV2^2)*(ln((mV2*s+mV2*t-
s*t)/mV2^2)-I*Pi)+3*ln((mV2*s+t*u)/mV2^2)*(ln((s+u)/mV2)-I*Pi)+2*(ln((mV2*s+
mV2*t-s*t)/mV2^2)-I*Pi)*ln(-t/mV2)+2*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*(ln(
s/mV2)-I*Pi)+(ln((s+u)/mV2)-I*Pi)*ln(-t/mV2)+2*ln(-(t+u)/mV2)*(ln(s/mV2)-I*
Pi)+(ln((s+t)/mV2)-I*Pi)*ln(-u/mV2)+2*ln(-u*(r+ru)/mV2^2)*(ln(s/mV2)-I*Pi)+2
*ln(-t*(r+rt)/mV2^2)*(ln(s/mV2)-I*Pi)-2*ln(s*(mh2-rs)/mV2^2)*(ln((s+t)/mV2)-
I*Pi)+(ln((s+t)/mV2)-I*Pi)*(ln(s/mV2)-I*Pi)-(ln((s+u)/mV2)-I*Pi)*(ln(s/mV2
)-I*Pi)+4*ln(u*(mh2-ru)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-2*ln(-(t+u)/mV2)*(ln((s+
u)/mV2)-I*Pi)-(ln((s+u)/mV2)-I*Pi)*ln(-u/mV2)-2*ln(s*(mh2-rs)/mV2^2)*(ln(s/
mV2)-I*Pi)+6*ln(t*(mh2-rt)/mV2^2)*(ln((s+t)/mV2)-I*Pi)-7*ln(-t/mV2)*(ln(s/
mV2)-I*Pi)-5*ln(-u/mV2)*(ln(s/mV2)-I*Pi)-2*ln((mV2*s+t*u)/mV2^2)*(ln(s/mV2)-
I*Pi)+ln((mV2*s+t*u)/mV2^2)^2-2*ln(-s*(2*mV2-mh2+rs)/mV2^2)^2-2*ln((mV2*s+t*u
)/mV2^2)*ln(s*(mh2-rs)/mV2^2)+2*ln(-s*(2*mV2-mh2+rs)/mV2^2)*ln((mV2*s+t*u)/mV2
^2)+4*ln(-s*(2*mV2-mh2+rs)/mV2^2)*ln(s*(mh2-rs)/mV2^2)-2*ln(s*(mh2-rs-2*t)/mV2
^2)*ln((mV2*s+t*u)/mV2^2)+2*ln((mV2*s+t*u)/mV2^2)*ln(-t/mV2)+4*ln(s*(mh2-rs-2*
t)/mV2^2)*ln(-s*(2*mV2-mh2+rs)/mV2^2)-4*ln(u*(mh2-ru)/mV2^2)^2-ln(s*(mh2-rs-2*
t)/mV2^2)^2-6*ln(t*(mh2-rt)/mV2^2)^2-2*ln(-u*(r+ru)/mV2^2)^2-ln(-(t+u)/mV2)^2+
ln(s*(mh2-rs)/mV2^2)^2-2*ln(-t*(r+rt)/mV2^2)^2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+(
ln(-(mV2-s)/mV2)-I*Pi)*(-2*polylog(2,(s+u)/s)+2*polylog(2,1/2*t*(mh2+rt)/mV2/
(s+t))+2*polylog(2,1/2*t*(mh2-rt)/mV2/(s+t))-2*polylog(2,1/2*(mh2+ru)/mV2)-2*
polylog(2,1/2*(mh2-ru)/mV2)+2*polylog(2,(mV2-s)/mV2)+2*polylog(2,-(mh2+rs)/(
mh2-rs-2*u))+2*polylog(2,1/2*s*(mh2-rs)/mV2/(s+t))+2*polylog(2,-(mh2-rs)/(mh2+
rs-2*t))+2*polylog(2,-(mh2-rs)/(mh2+rs-2*u))+2*polylog(2,2*mV2/(mh2+rt))+2*
polylog(2,2*mV2/(mh2-rt))+2*polylog(2,1/2*u*(mh2+ru)/mV2/(s+u))+2*polylog(2,1/
2*u*(mh2-ru)/mV2/(s+u))-2*polylog(2,(s+t)/s)+2*polylog(2,-mh2*(mV2-s)/s^2)-2*
polylog(2,-(mV2-s)*(t+u)/mV2/s))+(ln(-(-mh2+mV2)/mV2)-I*Pi)*(-2*polylog(2,-2*
(-t+mV2)*(mh2+rs)/(mh2-rs-2*t)/(2*mV2-mh2-rs))-2*polylog(2,-2*(-t+mV2)*(mh2-rs
)/(mh2+rs-2*t)/(2*mV2-mh2+rs))-2*polylog(2,2*mV2/(mh2+rt))-2*polylog(2,2*mV2/(
mh2-rt))+2*polylog(2,1/2*(mh2+ru)/mV2)+2*polylog(2,1/2*(mh2-ru)/mV2)-2*polylog
(2,mV2*t/(mV2*s+mV2*t-s*t))+2*polylog(2,-1/s/mV2*t*u)-2*polylog(2,u*(-t+mV2)/
mV2/(s+u))-2*polylog(2,t/mV2)+2*polylog(2,(s+t)/s)+2*polylog(2,(s+u)/s)+2*
polylog(2,1/2*s*(mh2-rs)/mV2/(s+t))+2*polylog(2,-(mh2-rs)/(mh2+rs-2*t)))+Pi^2*
(ln(mh2/mV2)-I*Pi)+(-4*I*Pi*ln(2)-10*Pi^2)*(ln(s/mV2)-I*Pi)+(-2*I*Pi*(ln((
s+u)/mV2)-I*Pi)+8*I*Pi*(ln(mh2/mV2)-I*Pi)-2*I*Pi*ln((-t+mV2)/mV2)+2*I*Pi*
ln(-u/mV2)-2*I*Pi*ln((-u+mV2)/mV2)-4*I*Pi*(ln(-(-mh2+mV2)/mV2)-I*Pi)+4*I*
Pi*ln(-t/mV2)-4*I*Pi*(ln(s/mV2)-I*Pi)-4*I*Pi*ln(-(t+u)/mV2))*ln(-(mh2-r)/(
mh2+r))+(20*I*Pi*ln(2)-37/2*Pi^2-8*ln(2)^2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+(-10*
I*Pi*ln(2)+41/3*Pi^2+6*ln(2)^2)*(ln(-(mV2-s)/mV2)-I*Pi)+(-9/4*Pi^2+2*I*Pi*
ln(2))*(ln((s+t)/mV2)-I*Pi)+(-9/4*Pi^2+2*I*Pi*ln(2))*(ln((s+u)/mV2)-I*Pi)-
ln(2)*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln((-t+mV2)/mV2)-ln(2)*ln(-(t+u)/mV2)*ln((-
t+mV2)/mV2)-ln(2)*ln(-(t+u)/mV2)*ln((-u+mV2)/mV2)-ln(2)*ln((mV2*s+t*u)/mV2^2)*
ln((-t+mV2)/mV2)-ln(2)*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln((-u+mV2)/mV2)-ln(2)*ln(
(mV2*s+t*u)/mV2^2)*ln((-u+mV2)/mV2)+2*ln(2)*ln(-s*(2*mV2-mh2+rs)/mV2^2)*ln((-u
+mV2)/mV2)+2*ln(2)*ln(-s*(2*mV2-mh2+rs)/mV2^2)*ln((-t+mV2)/mV2)+2*ln(2)*ln((-t
+mV2)/mV2)*ln(-t/mV2)+4*ln(2)*ln((-t+mV2)/mV2)*ln(-u/mV2)-2*ln(2)*ln(u*(mh2-ru
)/mV2^2)*ln((-t+mV2)/mV2)+4*ln(2)*ln((-u+mV2)/mV2)*ln(-t/mV2)+4*ln(2)*ln(s*(
mh2-rs)/mV2^2)*ln((-t+mV2)/mV2)+4*ln(2)*ln(s*(mh2-rs)/mV2^2)*ln((-u+mV2)/mV2)-\
2*ln(2)*ln(t*(mh2-rt)/mV2^2)*ln((-u+mV2)/mV2)+2*ln(2)*ln((-u+mV2)/mV2)*ln(-u/
mV2)-2*ln(2)*ln(t*(mh2-rt-2*u)/mV2^2)*ln((-u+mV2)/mV2)-2*ln(2)*ln(u*(mh2-ru-2*
t)/mV2^2)*ln((-t+mV2)/mV2)+polylog(3,-t*(-mh2+mV2)/(mV2*s+t*u))-4*polylog(3,(-
mh2+mV2)/mV2)+1/2*polylog(3,(-u+mV2)/(s+t))+1/2*polylog(3,(-t+mV2)/(s+u))+2*
polylog(3,(mV2*s+t*u)/s/(-u+mV2))+2*polylog(3,s*(-mh2+mV2)/(mV2*s+t*u))-I*Pi*
ln((-t+mV2)/mV2)*ln(t*(mh2-rt-2*u)/mV2^2)+2*I*Pi*ln((-t+mV2)/mV2)*ln(u*(mh2-
ru)/mV2^2)+I*Pi*ln((-t+mV2)/mV2)*ln(t*(mh2-rt)/mV2^2)+1/2*I*Pi*ln((-t+mV2)/
mV2)*ln(-(mV2*t+mV2*u-t*u)/mV2^2)+3*I*Pi*ln((-t+mV2)/mV2)*ln(-s*(2*mV2-mh2+rs
)/mV2^2)-2*I*Pi*ln(-u/mV2)*ln((-t+mV2)/mV2)+2*I*Pi*ln(-u/mV2)*ln(-t*(r+rt)/
mV2^2)+2*I*Pi*ln(-u/mV2)*ln(u*(mh2-ru)/mV2^2)-2*I*Pi*ln(-u/mV2)*ln(t*(mh2-rt
)/mV2^2)+2*I*Pi*ln(-u/mV2)*ln(-u*(r+ru)/mV2^2)+1/2*I*Pi*ln((-u+mV2)/mV2)*ln(
-(mV2*t+mV2*u-t*u)/mV2^2)+3*I*Pi*ln((-u+mV2)/mV2)*ln(-s*(2*mV2-mh2+rs)/mV2^2)
-4*I*Pi*(ln(s/mV2)-I*Pi)*ln(-u/mV2)-4*I*Pi*(ln(s/mV2)-I*Pi)*ln(-t/mV2)-4*
I*Pi*ln(2)*ln(-u/mV2)-4*I*Pi*ln(2)*ln(-t/mV2)+6*I*Pi*ln((-u+mV2)/mV2)*ln(s*
(mh2-rs)/mV2^2)+I*Pi*ln((-u+mV2)/mV2)*ln(u*(mh2-ru)/mV2^2)+2*I*Pi*ln((-u+mV2
)/mV2)*ln(t*(mh2-rt)/mV2^2)+4*I*Pi*ln(-s*(2*mV2-mh2+rs)/mV2^2)*ln(s*(mh2-rs)/
mV2^2)-2*I*Pi*ln(-t/mV2)*ln((-u+mV2)/mV2)+2*I*Pi*ln(-t/mV2)*ln(-t*(r+rt)/mV2
^2)-2*I*Pi*ln(-t/mV2)*ln(u*(mh2-ru)/mV2^2)+2*I*Pi*ln(-t/mV2)*ln(t*(mh2-rt)/
mV2^2)+2*I*Pi*ln(-t/mV2)*ln(-u*(r+ru)/mV2^2)-7/2*I*Pi*ln((-u+mV2)/mV2)*ln(-(
t+u)/mV2)-I*Pi*ln((-u+mV2)/mV2)*ln(u*(mh2-ru-2*t)/mV2^2)-I*Pi*(ln(-(mV2-s)/
mV2)-I*Pi)*ln(s*(mh2-rs-2*u)/mV2^2)-9*I*Pi*(ln(-(mV2-s)/mV2)-I*Pi)*(ln((s+u
)/mV2)-I*Pi)+3/2*I*Pi*(ln(-(-mh2+mV2)/mV2)-I*Pi)*ln((-t+mV2)/mV2)+2*I*Pi*(
ln((s+u)/mV2)-I*Pi)*ln(s*(mh2-rs-2*t)/mV2^2)-1/2*I*Pi*(ln(-(-mh2+mV2)/mV2)-
I*Pi)*ln((-u+mV2)/mV2)-2*I*Pi*ln(-u/mV2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+2*I*Pi
*ln(-u/mV2)*(ln((s+t)/mV2)-I*Pi)+2*I*Pi*ln(-u/mV2)*(ln(-(mV2-s)/mV2)-I*Pi)-\
2*I*Pi*(ln((s+t)/mV2)-I*Pi)*ln(s*(mh2-rs)/mV2^2)-2*I*Pi*(ln((s+u)/mV2)-I*
Pi)*ln(s*(mh2-rs)/mV2^2)-6*I*Pi*(ln(-(-mh2+mV2)/mV2)-I*Pi)*ln(-s*(2*mV2-mh2+
rs)/mV2^2)-2*I*Pi*(ln(-(-mh2+mV2)/mV2)-I*Pi)*ln((mV2*s+t*u)/mV2^2)-2*I*Pi*(
ln(-(-mh2+mV2)/mV2)-I*Pi)*ln(s*(mh2-rs-2*t)/mV2^2)-2*I*Pi*(ln(-(-mh2+mV2)/
mV2)-I*Pi)*ln(u*(mh2-ru)/mV2^2)+I*Pi*ln((-u+mV2)/mV2)*(ln((mV2*s+mV2*u-s*u)/
mV2^2)-I*Pi)-I*Pi*ln((-t+mV2)/mV2)*(ln((s+u)/mV2)-I*Pi)+I*Pi*ln((-t+mV2)/
mV2)*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)+2*I*Pi*(ln(s/mV2)-I*Pi)*ln(u*(mh2-
ru)/mV2^2)-I*Pi*ln((-u+mV2)/mV2)*ln((mV2*s+t*u)/mV2^2)+2*I*Pi*(ln((s+t)/mV2)
-I*Pi)*ln(s*(mh2-rs-2*u)/mV2^2)-2*I*Pi*(ln((s+t)/mV2)-I*Pi)*ln(-s*(2*mV2-
mh2+rs)/mV2^2)-2*I*Pi*ln((-u+mV2)/mV2)*(ln((s+u)/mV2)-I*Pi)-6*I*Pi*(ln(-(-
mh2+mV2)/mV2)-I*Pi)*(ln(mh2/mV2)-I*Pi)-2*I*Pi*(ln((s+u)/mV2)-I*Pi)*ln(-s*(
2*mV2-mh2+rs)/mV2^2)+2*I*Pi*ln(-t/mV2)*(ln((s+u)/mV2)-I*Pi)+21/2*I*Pi*(ln(-
(-mh2+mV2)/mV2)-I*Pi)*(ln((s+t)/mV2)-I*Pi)-9*I*Pi*(ln(s/mV2)-I*Pi)*ln((-u+
mV2)/mV2)-9*I*Pi*(ln(s/mV2)-I*Pi)*ln((-t+mV2)/mV2)+2*I*Pi*(ln(s/mV2)-I*Pi)
*ln(t*(mh2-rt)/mV2^2)-6*I*Pi*(ln(s/mV2)-I*Pi)*(ln(-(mV2-s)/mV2)-I*Pi)+9/2*
I*Pi*(ln(-(-mh2+mV2)/mV2)-I*Pi)*(ln((s+u)/mV2)-I*Pi)+2*I*Pi*(ln(-(-mh2+mV2
)/mV2)-I*Pi)*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)+2*I*Pi*(ln(-(-mh2+mV2)/mV2)
-I*Pi)*ln(-(t+u)/mV2)-6*I*Pi*(ln(-(mV2-s)/mV2)-I*Pi)*ln(-(t+u)/mV2)+3*I*Pi
*(ln(-(mV2-s)/mV2)-I*Pi)*ln(s*(mh2-rs-2*t)/mV2^2)+6*I*Pi*(ln(-(mV2-s)/mV2)-
I*Pi)*ln(s*(mh2-rs)/mV2^2)+I*Pi*(ln(-(mV2-s)/mV2)-I*Pi)*(ln((s+t)/mV2)-I*
Pi)+2*I*Pi*(ln(-(mV2-s)/mV2)-I*Pi)*ln(u*(mh2-ru)/mV2^2)+10*I*Pi*(ln(s/mV2)-
I*Pi)*(ln(-(-mh2+mV2)/mV2)-I*Pi)-2*I*Pi*ln((-t+mV2)/mV2)*(ln((s+t)/mV2)-I*
Pi)+2*I*Pi*(ln(s/mV2)-I*Pi)*(ln((s+u)/mV2)-I*Pi)+2*I*Pi*(ln(s/mV2)-I*Pi)*
(ln((s+t)/mV2)-I*Pi)+2*I*Pi*(ln(s/mV2)-I*Pi)*ln(-t*(r+rt)/mV2^2)+4*I*Pi*ln
(2)*ln(u*(mh2-ru)/mV2^2)+4*I*Pi*ln(2)*ln(-u*(r+ru)/mV2^2)+4*I*Pi*ln(2)*ln(-t
*(r+rt)/mV2^2)+4*I*Pi*ln(2)*ln(t*(mh2-rt)/mV2^2)-7/2*I*Pi*ln((-t+mV2)/mV2)*
ln(-(t+u)/mV2)-I*Pi*ln((-t+mV2)/mV2)*ln((mV2*s+t*u)/mV2^2)+6*I*Pi*ln((-t+mV2
)/mV2)*ln(s*(mh2-rs)/mV2^2)-10*I*Pi*(ln(-(-mh2+mV2)/mV2)-I*Pi)*ln(s*(mh2-rs)
/mV2^2)-4*I*Pi*ln(-t/mV2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)+2*I*Pi*ln(-t/mV2)*(ln(
-(mV2-s)/mV2)-I*Pi)-4*I*Pi*(ln(s/mV2)-I*Pi)*ln(s*(mh2-rs)/mV2^2)-4*I*Pi*(
ln(s/mV2)-I*Pi)*ln((mV2*s+t*u)/mV2^2)+2*I*Pi*(ln(s/mV2)-I*Pi)*ln(-u*(r+ru)/
mV2^2)-I*Pi*ln((-u+mV2)/mV2)*(ln((s+t)/mV2)-I*Pi)-4*polylog(3,(mV2*s+t*u)/s/
(-mh2+mV2))+2*polylog(3,(mV2*s+t*u)/(-t+mV2)/s)+3/2*polylog(3,-(-mh2+mV2)/(s+u
))-2*polylog(3,mV2*s/(mV2*s+t*u))+2*polylog(3,(mV2-s)/mV2)+3/2*polylog(3,-(-
mh2+mV2)/(s+t))-4*polylog(3,-(t+u)/(-mh2+mV2))-polylog(3,-t*(-u+mV2)/(mV2*s+t*
u))+polylog(3,-u*(-mh2+mV2)/(mV2*s+t*u))-polylog(3,-u*(-t+mV2)/(mV2*s+t*u))+
polylog(3,(mh2+rt)*mV2*(mh2-r)/(r-rt)/(-mh2+mV2)/(mh2+r))+polylog(3,(mh2+ru)*
mV2*(mh2-r)/(r-ru)/(-mh2+mV2)/(mh2+r))-polylog(3,-2*(-u+mV2)*(mh2-rs)/(mh2+rs-\
2*u)/(2*mV2-mh2+rs))+polylog(3,-2*mV2*(mh2+rs)/(mh2-rs-2*t)/(2*mV2-mh2-rs))-
polylog(3,-2*(-t+mV2)*(mh2-rs)/(mh2+rs-2*t)/(2*mV2-mh2+rs))+polylog(3,-2*mV2*(
mh2-rs)/(mh2+rs-2*t)/(2*mV2-mh2+rs))+polylog(3,-2*mV2*(mh2+rs)/(mh2-rs-2*u)/(2
*mV2-mh2-rs))-polylog(3,s*t*(-mh2+mV2)/mV2/(s+u)/(t+u))+4*Pi^2*ln(-(t+u)/mV2)+
4*Pi^2*ln((mV2*s+t*u)/mV2^2)+2/3*Pi^2*ln(-(mh2-r)/(mh2+r))+ln((-t+mV2)/mV2)*(2
*polylog(2,-mV2*t/(-t+mV2)/(s+u))+2*polylog(2,-1/t*u)-2*polylog(2,(s+u)/s)+2*
polylog(2,-mh2*(-t+mV2)/t^2)+2*polylog(2,-2*(-t+mV2)*(mh2+rs)/(mh2-rs-2*t)/(2*
mV2-mh2-rs))+2*polylog(2,-2*(-t+mV2)*(mh2-rs)/(mh2+rs-2*t)/(2*mV2-mh2+rs))+2*
polylog(2,1/2*t*(mh2+rt)/mV2/(s+t))+2*polylog(2,1/2*t*(mh2+rt)/mV2/(t+u))+2*
polylog(2,-(mh2+rt)/(mh2-rt-2*u))+2*polylog(2,1/2*t*(mh2-rt)/mV2/(s+t))-2*
polylog(2,1/2*(mh2+ru)/mV2)+2*polylog(2,1/2*u*(mh2+ru)/mV2/(t+u))+2*polylog(2,
-(mh2+ru)/(mh2-ru-2*t))-2*polylog(2,1/2*(mh2-ru)/mV2)+2*polylog(2,mV2*t/(mV2*s
+mV2*t-s*t))-2*polylog(2,-1/s/mV2*t*u)+2*polylog(2,u*(-t+mV2)/mV2/(s+u)))+ln((
-u+mV2)/mV2)*(2*polylog(2,-mV2*u/(-u+mV2)/(s+t))+2*polylog(2,-t/u)-2*polylog(2
,(s+t)/s)+2*polylog(2,-mh2*(-u+mV2)/u^2)+2*polylog(2,-2*(-u+mV2)*(mh2+rs)/(mh2
-rs-2*u)/(2*mV2-mh2-rs))+2*polylog(2,-2*(-u+mV2)*(mh2-rs)/(mh2+rs-2*u)/(2*mV2-
mh2+rs))+2*polylog(2,1/2*u*(mh2+ru)/mV2/(s+u))+2*polylog(2,1/2*u*(mh2+ru)/mV2/
(t+u))+2*polylog(2,-(mh2+ru)/(mh2-ru-2*t))+2*polylog(2,1/2*u*(mh2-ru)/mV2/(s+u
))-2*polylog(2,1/2*(mh2+rt)/mV2)+2*polylog(2,1/2*t*(mh2+rt)/mV2/(t+u))+2*
polylog(2,-(mh2+rt)/(mh2-rt-2*u))-2*polylog(2,1/2*(mh2-rt)/mV2)+2*polylog(2,
mV2*u/(mV2*s+mV2*u-s*u))-2*polylog(2,-1/s/mV2*t*u)+2*polylog(2,t*(-u+mV2)/mV2/
(s+t)))+2*ln(-(mh2-r)/(mh2+r))*(-polylog(2,(mV2-s)/mV2)-3*polylog(2,-(t+u)/s)-
polylog(2,-mV2*t/(-t+mV2)/(s+u))-2*polylog(2,(mh2-r)/(t+u)/(mh2+r)*s)+8*
polylog(2,-(mh2-r)/(mh2+r))+2*polylog(2,1/2*(mh2-r)/(s+t))+2*polylog(2,1/2*(
mh2-r)/(s+u))+4*polylog(2,1/2*(mh2-r)/(t+u))+2*polylog(2,1/2*(mh2+r)/t)+2*
polylog(2,1/2*(mh2+r)/u)+polylog(2,t/mV2)+polylog(2,u/mV2)+polylog(2,mh2/u)-
polylog(2,mh2/(s+u))-polylog(2,-mh2*(mV2-s)/s^2)-polylog(2,-mh2*(-u+mV2)/u^2)-
polylog(2,-mh2*(-t+mV2)/t^2)+polylog(2,-(mV2-s)*(t+u)/mV2/s)-polylog(2,-mV2*u/
(-u+mV2)/(s+t)))-polylog(3,s*u*(-mh2+mV2)/mV2/(s+t)/(t+u))-polylog(3,-2*(-u+
mV2)*(mh2+rs)/(mh2-rs-2*u)/(2*mV2-mh2-rs))-polylog(3,-(mh2-r)*(mh2-rt)/(r-rt)/
(mh2+r))-polylog(3,-2*(-t+mV2)*(mh2+rs)/(mh2-rs-2*t)/(2*mV2-mh2-rs))+2*polylog
(3,-1/2/mV2*(-u+mV2)*t*(mh2-rt)/u/(s+t))+2*polylog(3,-1/2/mV2*u*(mh2-ru)*(-t+
mV2)/t/(s+u))+2*polylog(3,-1/2*(-t+mV2)/mV2*u*(mh2+ru)/t/(s+u))+2*polylog(3,-1
/2/mV2*t*(mh2-rt)*(mV2-s)/s/(t+u))+2*polylog(3,-1/2/mV2*(mV2-s)*u*(mh2-ru)/s/(
t+u))-polylog(3,-(mh2+rt)*(mh2-r)/(mh2+r)/(r+rt))-polylog(3,-(mh2+ru)*(mh2-r)/
(mh2+r)/(r+ru))+polylog(3,-2*mV2*(mh2-rs)/(mh2+rs-2*u)/(2*mV2-mh2+rs))-polylog
(3,1/2*(2*mV2-mh2-rs)/(-u+mV2))+2*polylog(3,1/2*(2*mV2-mh2-rs)/(-mh2+mV2))+
polylog(3,-1/2*s*(mh2+rs-2*t)/(mV2-s)/(s+u))-polylog(3,1/2*(2*mV2-mh2+rs)/(-t+
mV2))+polylog(3,-1/2*s*(mh2+rs-2*u)/(mV2-s)/(s+t))+2*polylog(3,-1/2*(mV2-s)/
mV2*u*(mh2+ru)/s/(t+u))+2*polylog(3,-1/2*(mV2-s)/mV2*t*(mh2+rt)/s/(t+u))+2*
polylog(3,-1/2*(-u+mV2)/mV2*t*(mh2+rt)/u/(s+t))-polylog(3,-(mh2-r)*(mh2-ru)/(r
-ru)/(mh2+r))+2*polylog(3,1/2*(mh2+ru)/t)-polylog(3,-(mV2*s+mV2*t-s*t)*(2*mV2-
mh2+rs)/mV2^2/(mh2-rs-2*t))+2*polylog(3,1/2*(mh2-ru)/t)-polylog(3,-(mV2*s+mV2*
t-s*t)*(2*mV2-mh2-rs)/mV2^2/(mh2+rs-2*t))-polylog(3,-(mV2*s+mV2*u-s*u)*(2*mV2-
mh2-rs)/mV2^2/(mh2+rs-2*u))-polylog(3,-(mV2*s+mV2*u-s*u)*(2*mV2-mh2+rs)/mV2^2/
(mh2-rs-2*u))-polylog(3,1/2*(2*mV2-mh2+rs)/(-u+mV2))+2*polylog(3,1/2*(2*mV2-
mh2+rs)/(-mh2+mV2))-polylog(3,1/2*(2*mV2-mh2-rs)/(-t+mV2))+2*polylog(3,1/2*(
mh2+rt)/u)-2*polylog(3,2*mh2/(mh2-rt))+2*polylog(3,1/2*(mh2+ru)/s)+2*polylog(3
,1/2*(mh2+rt)/s)+2*polylog(3,1/2*(mh2-rt)/u)-2*polylog(3,2*mh2/(mh2+ru))+2*
polylog(3,1/2*(mh2-ru)/s)+2*polylog(3,1/2*(mh2-rt)/s)+polylog(3,-1/2*s*(mh2-rs
-2*u)/(mV2-s)/(s+t))-2*polylog(3,2*mh2/(mh2-ru))+2*polylog(3,(mV2-s)*u/mV2/(t+
u))-2*polylog(3,-1/2/u*(mh2-ru)*(-u+mV2)/mV2)-2*polylog(3,mV2*(s+t)/t/(-u+mV2)
)-2*polylog(3,-1/2/mV2/t*(mh2-rt)*(-t+mV2))-2*polylog(3,mV2*(s+u)/u/(-t+mV2))-\
2*polylog(3,(t+u)*mV2/(mV2-s)/u)-2*polylog(3,(t+u)*mV2/t/(mV2-s))+polylog(3,t*
(-u+mV2)/mV2/(s+t))-2*polylog(3,2*mh2/(mh2+rt))+2*polylog(3,t*(mV2-s)/mV2/(t+u
))-2*polylog(3,-2*(-mh2+mV2)/(mh2-rt))-2*polylog(3,-1/2*(-u+mV2)/mV2/u*(mh2+ru
))-2*polylog(3,-2*(-mh2+mV2)/(mh2+rt))-2*polylog(3,-2*(-mh2+mV2)/(mh2+ru))-2*
polylog(3,-2*(-mh2+mV2)/(mh2-ru))+polylog(3,u*(-t+mV2)/mV2/(s+u))+polylog(3,-1
/2*s*(mh2-rs-2*t)/(mV2-s)/(s+u))-1/2*polylog(3,-(mh2-rt-2*u)/(mh2+rt))-1/2*
polylog(3,-(mh2-ru-2*t)/(mh2+ru))-1/2*polylog(3,-(mh2+ru-2*t)/(mh2-ru))-2*
polylog(3,-1/2*(-t+mV2)/mV2/t*(mh2+rt))+polylog(3,-(mh2+ru)/(mh2-ru))+1/2*
polylog(3,-(mh2+ru)/(mh2-ru-2*t))+6*polylog(3,1/2*(mh2-ru)/mV2)-2*polylog(3,1/
2*u*(mh2+ru)/mV2/(t+u))+1/2*polylog(3,-(mh2-ru)/(mh2+ru-2*t))-2*polylog(3,1/2*
u*(mh2+ru)/mV2/(s+u))+polylog(3,mV2*u/(mV2*s+mV2*u-s*u))+polylog(3,mV2*t/(mV2*
s+mV2*t-s*t))+polylog(3,-(mh2-ru)/(mh2+ru))+6*polylog(3,1/2*(mh2+ru)/mV2)-1/2*
polylog(3,-(mh2+rt-2*u)/(mh2-rt))+1/2*polylog(3,-(mh2-rt)/(mh2+rt-2*u))-2*
polylog(3,1/2*t*(mh2-rt)/mV2/(t+u))-2*polylog(3,1/2*u*(mh2-ru)/mV2/(t+u))-4*
polylog(3,2*mV2/(mh2-rt))+6*polylog(3,1/2*(mh2-rt)/mV2)-2*polylog(3,1/2*t*(mh2
-rt)/mV2/(s+t))+polylog(3,-(mh2+rs)/(mh2-rs-2*t))+polylog(3,-(mh2+rs)/(mh2-rs-\
2*u))-2*polylog(3,1/2*u*(mh2-ru)/mV2/(s+u))-polylog(3,1/2*s*(mh2+rs)/mV2/(s+u)
)+1/2*polylog(3,-(mh2+rt)/(mh2-rt-2*u))-2*polylog(3,1/2*t*(mh2+rt)/mV2/(t+u))+
polylog(3,-(mh2+rt)/(mh2-rt))+polylog(3,-(mh2-rt)/(mh2+rt))+6*polylog(3,1/2*(
mh2+rt)/mV2)-2*polylog(3,1/2*t*(mh2+rt)/mV2/(s+t))-2*polylog(3,mV2*(s+t)/(mV2*
s+mV2*t-s*t))-polylog(3,1/2*s*(mh2+rs)/mV2/(s+t))-2*polylog(3,mV2*(s+u)/(mV2*s
+mV2*u-s*u))-4*polylog(3,2*mV2/(mh2+rt))-polylog(3,1/2*s*(mh2-rs)/mV2/(s+u))+
polylog(3,-(mh2-rs)/(mh2+rs-2*t))+polylog(3,-(mh2-rs)/(mh2+rs-2*u))-8*polylog(
3,-1/2*(mh2-r)/(-mh2+mV2))-polylog(3,1/2*s*(mh2-rs)/mV2/(s+t))+polylog(3,-mV2*
(mh2+r)*(mh2-ru)/(r-ru)/(-mh2+mV2)/(mh2-r))+polylog(3,-mV2*(mh2+r)*(mh2-rt)/(r
-rt)/(-mh2+mV2)/(mh2-r))-8*polylog(3,-1/2*(mh2+r)/(-mh2+mV2))-4*polylog(3,2*
mV2/(mh2-ru))-4*polylog(3,2*mV2/(mh2+ru))+polylog(3,(2*mV2-mh2+rs)*(s+u)/(-t+
mV2)/(mh2+rs))+polylog(3,t*(-mh2+mV2)/(s+t)/(-t+mV2))+polylog(3,(s+u)*(2*mV2-
mh2-rs)/(mh2-rs)/(-t+mV2))+polylog(3,(s+t)*(2*mV2-mh2-rs)/(mh2-rs)/(-u+mV2))-
polylog(3,(mh2-rt)*(mh2+r)/(r+rt)/(mh2-r))-polylog(3,(mh2-ru)*(mh2+r)/(r+ru)/(
mh2-r))-2*polylog(3,-t*(mV2-s)/s/(t+u))+2*polylog(3,-t*(-mh2+mV2)/(s+t)/(t+u))
-2*polylog(3,-(mV2-s)*u/s/(t+u))+polylog(3,(2*mV2-mh2+rs)*(s+t)/(-u+mV2)/(mh2+
rs))+polylog(3,u*(-mh2+mV2)/(-u+mV2)/(s+u))-polylog(3,(mh2+r)*(mh2+ru)/(mh2-r)
/(r-ru))-polylog(3,(mh2+r)*(mh2+rt)/(mh2-r)/(r-rt))+4*polylog(3,(mh2+r)/(mh2+
ru))+4*polylog(3,(mh2-r)/(mh2+ru))-1/2*polylog(3,-1/mV2*(mh2-rt)*(-t+mV2)/(mh2
+rt-2*u))-polylog(3,(mV2-s)*t/(mV2*s+mV2*t-s*t))+1/2*polylog(3,-mV2*(mh2+ru-2*
t)/(mh2-ru)/(-u+mV2))+1/2*polylog(3,-(mh2+rt-2*u)*mV2/(mh2-rt)/(-t+mV2))-2*
polylog(3,-u*(-t+mV2)/t/(s+u))+2*polylog(3,-u*(-mh2+mV2)/(s+u)/(t+u))-2*
polylog(3,-t*(-u+mV2)/u/(s+t))+4*polylog(3,mh2*mV2/s/(t+u))-polylog(3,-(mh2-rs
)*(mV2-s)/mV2/(mh2+rs-2*u))-polylog(3,-(mh2-rs)*(mV2-s)/mV2/(mh2+rs-2*t))-
polylog(3,-(mh2+rt)/mV2*(-mh2+mV2)/(mh2-rt))-polylog(3,-1/mV2*(mh2-rt)*(-mh2+
mV2)/(mh2+rt))+4*polylog(3,(mh2-r)/(mh2+rt))+4*polylog(3,(mh2+r)/(mh2+rt))-1/2
*polylog(3,-(mh2-ru)*(-u+mV2)/mV2/(mh2+ru-2*t))-polylog(3,-(mh2+ru)/mV2*(-mh2+
mV2)/(mh2-ru))-polylog(3,-1/mV2*(mh2-ru)*(-mh2+mV2)/(mh2+ru))-2*polylog(3,-t*
mV2/(-t+mV2)/u)-polylog(3,-t*mV2/(-t+mV2)/s)-1/2*polylog(3,-(-t+mV2)/mV2*(mh2+
rt)/(mh2-rt-2*u))-4*polylog(3,mV2*(s+u)/s/u)+polylog(3,(s+t)*(-t+mV2)/(mV2*s+
mV2*t-s*t))+1/2*polylog(3,-mV2*(mh2-rt-2*u)/(-t+mV2)/(mh2+rt))+2*polylog(3,-t^
2/(t+u)/(-t+mV2))+2*polylog(3,-u^2/(t+u)/(-u+mV2))-4*polylog(3,1/mV2*t*u/(t+u)
)-1/2*polylog(3,-(-u+mV2)/mV2*(mh2+ru)/(mh2-ru-2*t))+4*polylog(3,(mh2-r)/(mh2-
ru))+4*polylog(3,(mh2-r)/(mh2-rt))+4*polylog(3,(mh2+r)/(mh2-ru))+4*polylog(3,(
mh2+r)/(mh2-rt))+2*polylog(3,mh2*mV2/t/(s+u))+3*polylog(3,-(s+t)*(-t+mV2)/t^2)
-4*polylog(3,mV2*(s+t)/s/t)+2*polylog(3,mh2*mV2/u/(s+t))-2*polylog(3,-u*mV2/(-
u+mV2)/t)+2*polylog(3,-mV2*u/(-u+mV2)/(s+t))+2*polylog(3,-mV2*t/(-t+mV2)/(s+u)
)-polylog(3,-(mV2-s)/mV2*(mh2+rs)/(mh2-rs-2*u))-polylog(3,-u*mV2/(-u+mV2)/s)-
polylog(3,-(mV2-s)/mV2*(mh2+rs)/(mh2-rs-2*t))-polylog(3,(mV2-s)*u/(mV2*s+mV2*u
-s*u))+polylog(3,(-u+mV2)*(s+u)/(mV2*s+mV2*u-s*u))+3*polylog(3,-(-u+mV2)*(s+u)
/u^2)+1/2*polylog(3,-mV2*(mh2-ru-2*t)/(-u+mV2)/(mh2+ru))+polylog(3,(mV2-s)*(s+
u)/(mV2*s+mV2*u-s*u))+2*polylog(3,-(mV2-s)*(t+u)/mV2/s)-2*polylog(3,-mh2*(mV2-
s)/s^2)-2*polylog(3,-mh2*(-u+mV2)/u^2)-2*polylog(3,-mh2*(-t+mV2)/t^2)+polylog(
3,(mV2-s)*(s+t)/(mV2*s+mV2*t-s*t))+polylog(3,-(mV2-s)*(s+t)/s^2)-3*polylog(3,-
(mV2-s)*u/s/mV2)-3*polylog(3,-(mV2-s)*t/s/mV2)+polylog(3,-(mV2-s)*(s+u)/s^2)+3
/2*polylog(3,(-mh2+mV2)/(-u+mV2))+2*polylog(3,-(-mh2+mV2)/mh2)+4*polylog(3,-(-
mh2+mV2)/(t+u))+3/2*polylog(3,(-mh2+mV2)/(-t+mV2))-2*polylog(3,1/mh2*mV2)-2*
polylog(3,1/t*mV2)-2*polylog(3,1/u*mV2)-2*polylog(3,-s*mV2/t/u)+polylog(3,-1/s
*mV2*t/u)+2*polylog(3,-1/s/mV2*t*u)+polylog(3,-1/s*mV2/t*u)+4*polylog(3,t/mV2)
+4*polylog(3,u/mV2)+polylog(3,(mh2-r)*(mh2-rt)*mV2/(r+rt)/(-mh2+mV2)/(mh2+r))+
polylog(3,(mh2-r)*(mh2-ru)*mV2/(r+ru)/(-mh2+mV2)/(mh2+r))+polylog(3,-(mh2+rt)*
(mh2+r)*mV2/(mh2-r)/(-mh2+mV2)/(r+rt))+polylog(3,-(mh2+ru)*(mh2+r)*mV2/(mh2-r)
/(-mh2+mV2)/(r+ru))+1/4*ln((-u+mV2)/mV2)^3+1/4*ln((-t+mV2)/mV2)^3+3*ln(-(mh2-r
)/(mh2+r))^3:


MPL3 := 8*Pi^2*ln(2)+ln(2)*ln(-(mh2-r)/(mh2+r))^2+4*ln(2)*ln((-u+mV2)/mV2)^2+4
*ln(2)*ln((-t+mV2)/mV2)^2+2*ln((-u+mV2)/mV2)*(1/2*polylog(2,(mh2+r)*(mh2+rs-2*
u)*mV2/(-u+mV2)/(r-rs)/(mh2-r))+1/2*polylog(2,(mh2+r)*(mh2-rs-2*u)*mV2/(mh2-r)
/(-u+mV2)/(r+rs))+1/2*polylog(2,(mh2+r)*(mh2+rt-2*u)*mV2/(-u+mV2)/(r-rt)/(mh2-
r))+1/2*polylog(2,(mh2+r)*(mh2-rt-2*u)*mV2/(mh2-r)/(-u+mV2)/(r+rt))-1/2*
polylog(2,(-u+mV2)*(mh2-ru)/mV2*(r-ru)/(mh2+ru-2*t)/(mh2+ru-2*s))-1/2*polylog(
2,-mV2*(mh2+rs-2*u)*(mh2-r)/(mh2+r)/(-u+mV2)/(r+rs))-1/2*polylog(2,-mV2*(mh2+
rt-2*u)*(mh2-r)/(mh2+r)/(-u+mV2)/(r+rt))-1/2*polylog(2,-mV2*(mh2+ru-2*t)*(mh2+
ru-2*s)/(-u+mV2)/(mh2-ru)/(r+ru))+1/2*polylog(2,-(r-rs)*(-u+mV2)*(mh2+r)/mV2/(
mh2-rs-2*u)/(mh2-r))-1/2*polylog(2,-(mh2-rt-2*u)*(mh2-r)*mV2/(-u+mV2)/(mh2+r)/
(r-rt))+polylog(2,-(mh2-r)*mV2/(mh2+r)/(-u+mV2))+polylog(2,-(mh2-r)*(-u+mV2)/
mV2/(mh2+r))+1/2*polylog(2,-(-u+mV2)*(mh2+ru)/mV2*(r-ru)/(mh2-ru-2*s)/(mh2-ru-\
2*t))+1/2*polylog(2,mV2*(mh2-ru-2*s)*(mh2-ru-2*t)/(-u+mV2)/(r+ru)/(mh2+ru)))+2
*ln((-t+mV2)/mV2)*(1/2*polylog(2,(mh2+r)*(mh2+rs-2*t)*mV2/(-t+mV2)/(r-rs)/(mh2
-r))+1/2*polylog(2,(mh2+r)*(mh2-rs-2*t)*mV2/(mh2-r)/(-t+mV2)/(r+rs))+1/2*
polylog(2,(mh2+r)*(mh2+ru-2*t)*mV2/(-t+mV2)/(r-ru)/(mh2-r))+1/2*polylog(2,(mh2
+r)*(mh2-ru-2*t)*mV2/(mh2-r)/(-t+mV2)/(r+ru))-1/2*polylog(2,(-t+mV2)*(mh2-rt)/
mV2*(r-rt)/(mh2+rt-2*s)/(mh2+rt-2*u))-1/2*polylog(2,-mV2*(mh2+rs-2*t)*(mh2-r)/
(mh2+r)/(-t+mV2)/(r+rs))-1/2*polylog(2,-mV2*(mh2+ru-2*t)*(mh2-r)/(mh2+r)/(-t+
mV2)/(r+ru))-1/2*polylog(2,-mV2*(mh2+rt-2*s)*(mh2+rt-2*u)/(-t+mV2)/(mh2-rt)/(r
+rt))+1/2*polylog(2,-(r-rs)*(-t+mV2)*(mh2+r)/mV2/(mh2-rs-2*t)/(mh2-r))-1/2*
polylog(2,-(mh2-ru-2*t)*(mh2-r)*mV2/(-t+mV2)/(mh2+r)/(r-ru))+polylog(2,-(mh2-r
)*mV2/(mh2+r)/(-t+mV2))+polylog(2,-(mh2-r)*(-t+mV2)/mV2/(mh2+r))+1/2*polylog(2
,-(-t+mV2)*(mh2+rt)/mV2*(r-rt)/(mh2-rt-2*u)/(mh2-rt-2*s))+1/2*polylog(2,mV2*(
mh2-rt-2*u)*(mh2-rt-2*s)/(-t+mV2)/(r+rt)/(mh2+rt)))-2/3*(ln(-(mV2-s)/mV2)-I*
Pi)^3+2*I*(2*ln(-(mh2-r)/(mh2+r))^2+(2*ln((r+mh2-2*s)/mV2)+2*ln(s*(mh2-rs)/
mV2^2)-2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)+ln(t*(mh2-rt-2*u)/mV2^2)+2*ln(s*(mh2-rs-\
2*u)/mV2^2)-ln(-t*(r+rt)/mV2^2)+ln(t*(mh2-rt)/mV2^2)+ln(u*(mh2-ru-2*s)/mV2^2)-\
2*ln(-(t+u)/mV2)-ln(-u*(r+ru)/mV2^2)+2*ln(s*(mh2-rs-2*t)/mV2^2)+ln(u*(mh2-ru)/
mV2^2)+ln(t*(mh2-rt-2*s)/mV2^2)-2*ln(-s*(r+rs)/mV2^2)+ln(u*(mh2-ru-2*t)/mV2^2)
+2*ln(-t/mV2)+2*ln(-u/mV2)+12*I*Pi+2*ln(-(mV2-s)/mV2)-3*ln((s+t)/mV2)-3*ln((s
+u)/mV2)-2*ln((mV2*mh2-s*t-s*u)/mV2^2)-3*ln((mV2*s+mV2*t-s*t)/mV2^2)-3*ln((mV2
*s+mV2*u-s*u)/mV2^2))*ln(-(mh2-r)/(mh2+r))+1/2*ln((-u+mV2)/mV2)^2+(ln(-(mV2-s)
/mV2)-I*Pi)^2+1/2*ln((-t+mV2)/mV2)^2)*Pi+2*I*(-ln(s*(mh2-rs-2*u)/mV2^2)*ln(s
*(mh2-rs-2*t)/mV2^2)+(ln(s*(mh2-rs-2*t)/mV2^2)+ln(s*(mh2-rs-2*u)/mV2^2))*ln(-s
*(r+rs)/mV2^2)+ln(-t*(r+rt)/mV2^2)*ln(t*(mh2-rt)/mV2^2)+ln(-u*(r+ru)/mV2^2)*ln
(u*(mh2-ru)/mV2^2)+(-2*ln(-u*(r+ru)/mV2^2)-2*ln(-t*(r+rt)/mV2^2))*ln(-(t+u)/
mV2)+(3*ln(-s*(r+rs)/mV2^2)-ln(s*(mh2-rs-2*t)/mV2^2)-ln(s*(mh2-rs-2*u)/mV2^2))
*ln(s*(mh2-rs)/mV2^2)+1/2*ln(-t/mV2)^2+1/2*ln(-u/mV2)^2+3/2*(ln(-(mV2-s)/mV2)-
I*Pi)^2-(ln(s/mV2)-I*Pi)^2-1/2*(ln((s+t)/mV2)-I*Pi)^2-1/2*(ln((s+u)/mV2)-I
*Pi)^2+(ln(-u*(r+ru)/mV2^2)-2*ln(-s*(r+rs)/mV2^2)+ln(s*(mh2-rs-2*t)/mV2^2)-ln(
(s+t)/mV2)+ln(-t*(r+rt)/mV2^2)+ln(s*(mh2-rs-2*u)/mV2^2)-ln((s+u)/mV2)-ln(t*(
mh2-rt-2*s)/mV2^2)-ln(u*(mh2-ru-2*s)/mV2^2)+ln((mV2*s+mV2*u-s*u)/mV2^2)+2*ln(-
(t+u)/mV2)+ln((mV2*s+mV2*t-s*t)/mV2^2))*(ln(s/mV2)-I*Pi)+(-ln(-s*(r+rs)/mV2^2
)+ln(s*(mh2-rs-2*t)/mV2^2)+ln(s*(mh2-rs)/mV2^2)+ln(s*(mh2-rs-2*u)/mV2^2)+I*Pi
-ln((s+u)/mV2))*(ln((s+t)/mV2)-I*Pi)+(-5/2*I*Pi+ln((mV2*s+mV2*u-s*u)/mV2^2)+
ln(-t*(r+rt)/mV2^2)+ln((mV2*s+mV2*t-s*t)/mV2^2)+1/2*ln((s+t)/mV2)+2*ln(-(t+u)/
mV2)-ln(u*(mh2-ru-2*s)/mV2^2)-ln(-u*(r+ru)/mV2^2)-ln(-s*(r+rs)/mV2^2)-ln(s*(
mh2-rs)/mV2^2)-ln(t*(mh2-rt-2*s)/mV2^2))*ln(-u/mV2)+(2*ln(u*(mh2-ru-2*s)/mV2^2
)+2*I*Pi-2*ln((mV2*s+mV2*u-s*u)/mV2^2))*ln(-u*(r+ru)/mV2^2)+(2*ln(t*(mh2-rt-2
*s)/mV2^2)+2*I*Pi-2*ln((mV2*s+mV2*t-s*t)/mV2^2))*ln(-t*(r+rt)/mV2^2)+(-ln(-s*
(r+rs)/mV2^2)+ln(s*(mh2-rs-2*t)/mV2^2)+ln(s*(mh2-rs)/mV2^2)+ln(s*(mh2-rs-2*u)/
mV2^2))*(ln((s+u)/mV2)-I*Pi)+(-15/2*ln(s/mV2)-ln(-(mV2-s)/mV2)-3*ln((s+t)/mV2
)-3*ln((s+u)/mV2)+5*ln(-(t+u)/mV2)+ln(-s*(r+rs)/mV2^2)+2*ln(-t*(r+rt)/mV2^2)+2
*ln(-u*(r+ru)/mV2^2)+2*ln((mV2*s+mV2*t-s*t)/mV2^2)+2*ln((mV2*s+mV2*u-s*u)/mV2^
2)+5/2*ln(s*(mh2-rs-2*t)/mV2^2)+5/2*ln(s*(mh2-rs-2*u)/mV2^2)-2*ln(t*(mh2-rt-2*
s)/mV2^2)-2*ln(u*(mh2-ru-2*s)/mV2^2)+19/2*I*Pi+3*ln((mV2*mh2-s*t-s*u)/mV2^2)-
ln((mV2*mh2-s*u-t*u)/mV2^2)-ln((mV2*mh2-s*t-t*u)/mV2^2)+ln((r+mh2-2*t)/mV2)-ln
((r+mh2-2*s)/mV2)+ln((r+mh2-2*u)/mV2)-2*ln(u*(mh2-ru-2*t)/mV2^2)+3*ln(-(mV2*t+
mV2*u-t*u)/mV2^2)-2*ln(t*(mh2-rt-2*u)/mV2^2)-2*ln(u*(mh2-ru)/mV2^2)-2*ln(t*(
mh2-rt)/mV2^2)+3*ln(s*(mh2-rs)/mV2^2))*ln(-(mh2-r)/(mh2+r))+(-5/2*I*Pi+ln((
mV2*s+mV2*t-s*t)/mV2^2)+ln((mV2*s+mV2*u-s*u)/mV2^2)+ln(-u*(r+ru)/mV2^2)+ln(-u/
mV2)+2*ln(-(t+u)/mV2)+1/2*ln((s+u)/mV2)-ln(-s*(r+rs)/mV2^2)-ln(u*(mh2-ru-2*s)/
mV2^2)-ln(t*(mh2-rt-2*s)/mV2^2)-ln(s*(mh2-rs)/mV2^2)-ln(-t*(r+rt)/mV2^2))*ln(-
t/mV2)+(-1/2*ln(-t/mV2)-1/2*ln(-u/mV2))*(ln(mh2/mV2)-I*Pi)+1/2*ln(-t/mV2)*(ln
(mh2/mV2)-I*Pi)+1/2*ln(-u/mV2)*(ln(mh2/mV2)-I*Pi)-1/2*(ln((s+u)/mV2)-I*Pi)*
ln(-t/mV2)-1/2*(ln((s+t)/mV2)-I*Pi)*ln(-u/mV2)+5/2*ln(-(mh2-r)/(mh2+r))^2-1/2
*ln(-s*(r+rs)/mV2^2)^2-1/2*ln(u*(mh2-ru)/mV2^2)^2-1/2*ln(s*(mh2-rs-2*u)/mV2^2)
^2-1/2*ln(s*(mh2-rs-2*t)/mV2^2)^2-1/2*ln(t*(mh2-rt)/mV2^2)^2-1/2*ln(-u*(r+ru)/
mV2^2)^2-1/2*ln(s*(mh2-rs)/mV2^2)^2-1/2*ln(-t*(r+rt)/mV2^2)^2+3/4*ln((-u+mV2)/
mV2)^2+3/4*ln((-t+mV2)/mV2)^2)*Pi+2*I*Pi*(6*Pi^2+4*ln(2)^2)+2*(ln(-(mV2-s)/
mV2)-I*Pi)*(1/2*polylog(2,(mh2+r)*(mh2-rt-2*s)*mV2/(mh2-r)/(mV2-s)/(r+rt))+1/
2*polylog(2,(mh2+r)*(mh2+ru-2*s)*mV2/(mV2-s)/(r-ru)/(mh2-r))+1/2*polylog(2,(
mh2+r)*(mh2-ru-2*s)*mV2/(mh2-r)/(mV2-s)/(r+ru))-1/2*polylog(2,-mV2*(mh2+rt-2*s
)*(mh2-r)/(mh2+r)/(mV2-s)/(r+rt))-1/2*polylog(2,-mV2*(mh2+ru-2*s)*(mh2-r)/(mh2
+r)/(mV2-s)/(r+ru))-1/2*polylog(2,-(mh2-rt-2*s)*(mh2-r)*mV2/(mV2-s)/(mh2+r)/(r
-rt))-1/2*polylog(2,-(mh2-ru-2*s)*(mh2-r)*mV2/(mV2-s)/(mh2+r)/(r-ru))+1/2*
polylog(2,mV2*(mh2+r)*(mh2+rt-2*s)/(mV2-s)/(mh2-r)/(r-rt))-polylog(2,-(mV2-s)*
(mh2+r)/mV2/(mh2-r))-polylog(2,-mV2*(mh2+r)/(mV2-s)/(mh2-r))-1/2*polylog(2,-
mV2*(mh2+rs-2*t)*(mh2+rs-2*u)/(mV2-s)/(mh2-rs)/(r+rs))-1/2*polylog(2,(mV2-s)*(
mh2-rs)/mV2*(r-rs)/(mh2+rs-2*t)/(mh2+rs-2*u))+1/2*polylog(2,mV2*(mh2-rs-2*u)*(
mh2-rs-2*t)/(mV2-s)/(r+rs)/(mh2+rs))+1/2*polylog(2,-(mV2-s)*(mh2+rs)/mV2*(r-rs
)/(mh2-rs-2*u)/(mh2-rs-2*t)))+2*(ln(-(-mh2+mV2)/mV2)-I*Pi)*(-1/2*polylog(2,-(
mh2+rs)*(mh2+r)*mV2/(mh2-r)/(-mh2+mV2)/(r+rs))-1/2*polylog(2,-(mh2+rt)*(mh2+r)
*mV2/(mh2-r)/(-mh2+mV2)/(r+rt))+1/2*polylog(2,-(r-rt)*(-mh2+mV2)*(mh2-r)/mV2/(
mh2+r)/(mh2-rt))+1/2*polylog(2,-(r-ru)*(-mh2+mV2)*(mh2-r)/mV2/(mh2+r)/(mh2-ru)
)+1/2*polylog(2,(mh2+rs)*(mh2-r)*mV2/(mh2+r)/(-mh2+mV2)/(r-rs))-1/2*polylog(2,
1/mV2*(r-rt)*(-mh2+mV2)*(mh2+r)/(mh2+rt)/(mh2-r))+1/2*polylog(2,(mh2-r)*(mh2-
ru)*mV2/(r+ru)/(-mh2+mV2)/(mh2+r))+1/2*polylog(2,(mh2-r)*(mh2-rt)*mV2/(r+rt)/(
-mh2+mV2)/(mh2+r))+3*polylog(2,-(mh2+r)*(-mh2+mV2)/mV2/(mh2-r))-3*polylog(2,-(
-mh2+mV2)*(mh2-r)/mV2/(mh2+r))-1/2*polylog(2,-(mh2+ru)*(mh2+r)*mV2/(mh2-r)/(-
mh2+mV2)/(r+ru))-1/2*polylog(2,1/mV2*(r-ru)*(-mh2+mV2)*(mh2+r)/(mh2+ru)/(mh2-r
))-1/2*polylog(2,-(mh2-rs)*(mh2+r)*mV2/(-mh2+mV2)/(r-rs)/(mh2-r))+1/2*polylog(
2,(mh2-r)*(mh2-rs)*mV2/(r+rs)/(-mh2+mV2)/(mh2+r)))+2*(-ln(u*(mh2-ru-2*t)/mV2^2
)*ln(u*(mh2-ru)/mV2^2)+3/2*ln(u*(mh2-ru-2*t)/mV2^2)*ln(-u/mV2)+2*ln(u*(mh2-ru)
/mV2^2)*ln(-u/mV2)-ln(t*(mh2-rt-2*u)/mV2^2)*ln(t*(mh2-rt)/mV2^2)+1/2*ln(-(mV2*
t+mV2*u-t*u)/mV2^2)*ln(u*(mh2-ru)/mV2^2)+1/2*ln(u*(mh2-ru-2*t)/mV2^2)*ln(-(mV2
*t+mV2*u-t*u)/mV2^2)+ln(u*(mh2-ru-2*t)/mV2^2)*ln(-(t+u)/mV2)-ln(-(t+u)/mV2)*ln
(-u/mV2)+3/2*ln(t*(mh2-rt-2*u)/mV2^2)*ln(-t/mV2)-ln(-(t+u)/mV2)*ln(-t/mV2)+2*
ln(t*(mh2-rt)/mV2^2)*ln(-t/mV2)+3/2*ln(u*(mh2-ru)/mV2^2)*ln(-(t+u)/mV2)+ln(t*(
mh2-rt-2*u)/mV2^2)*ln(-(t+u)/mV2)+1/2*ln(t*(mh2-rt-2*u)/mV2^2)*ln(-(mV2*t+mV2*
u-t*u)/mV2^2)+1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(t*(mh2-rt)/mV2^2)+3/2*ln(t*(
mh2-rt)/mV2^2)*ln(-(t+u)/mV2)+2*ln(-t*(r+rt)/mV2^2)*ln(-u/mV2)+2*ln(-u*(r+ru)/
mV2^2)*ln(-t/mV2)+ln(-t*(r+rt)/mV2^2)*ln(-t/mV2)+ln(-u*(r+ru)/mV2^2)*ln(-u/mV2
)-ln(s*(mh2-rs-2*u)/mV2^2)*ln(s*(mh2-rs-2*t)/mV2^2)+ln(u*(mh2-ru-2*s)/mV2^2)*
ln(-(t+u)/mV2)-ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(-(t+u)/mV2)-ln(t*(mh2-rt-2*u)/
mV2^2)*ln(t*(mh2-rt-2*s)/mV2^2)-ln(u*(mh2-ru-2*t)/mV2^2)*ln(u*(mh2-ru-2*s)/mV2
^2)-ln(t*(mh2-rt-2*s)/mV2^2)*ln(t*(mh2-rt)/mV2^2)-ln(s*(mh2-rs-2*t)/mV2^2)*ln(
s*(mh2-rs)/mV2^2)+ln(t*(mh2-rt-2*s)/mV2^2)*ln(-(t+u)/mV2)-ln(u*(mh2-ru-2*s)/
mV2^2)*ln(u*(mh2-ru)/mV2^2)-ln(s*(mh2-rs-2*u)/mV2^2)*ln(s*(mh2-rs)/mV2^2)+(ln(
(mV2*mh2-s*t-t*u)/mV2^2)-ln((s+u)/mV2))*ln((-t+mV2)/mV2)+(ln((mV2*mh2-s*u-t*u)
/mV2^2)-ln((s+t)/mV2))*ln((-u+mV2)/mV2)-1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*ln(-t
*(r+rt)/mV2^2)+1/2*ln(s*(mh2-rs-2*u)/mV2^2)*ln(-s*(r+rs)/mV2^2)-1/2*ln(-u*(r+
ru)/mV2^2)*ln(-(t+u)/mV2)-1/2*ln(-t*(r+rt)/mV2^2)*ln(-(t+u)/mV2)-1/2*ln(s*(mh2
-rs-2*u)/mV2^2)*ln(-t/mV2)+1/2*ln(u*(mh2-ru-2*s)/mV2^2)*ln(-(mV2*t+mV2*u-t*u)/
mV2^2)-1/2*ln(s*(mh2-rs-2*t)/mV2^2)*ln(-u/mV2)-1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2
)*ln(-u*(r+ru)/mV2^2)-1/2*ln(s*(mh2-rs-2*t)/mV2^2)*ln(-t/mV2)+3/2*ln(t*(mh2-rt
-2*s)/mV2^2)*ln(-t/mV2)+3/2*ln(u*(mh2-ru-2*s)/mV2^2)*ln(-u/mV2)+1/2*ln(s*(mh2-
rs-2*t)/mV2^2)*ln(-s*(r+rs)/mV2^2)-1/2*ln(s*(mh2-rs-2*u)/mV2^2)*ln(-u/mV2)+1/2
*ln(t*(mh2-rt-2*s)/mV2^2)*ln(-(mV2*t+mV2*u-t*u)/mV2^2)-5/2*ln(-t/mV2)^2-5/2*ln
(-u/mV2)^2-2*ln(-u/mV2)*ln(-t/mV2)-1/2*(-I*Pi+ln((mV2*mh2-s*t-s*u)/mV2^2))^2-\
1/2*(-I*Pi+ln((mV2*mh2-s*u-t*u)/mV2^2))^2-1/2*(-I*Pi+ln((mV2*mh2-s*t-t*u)/
mV2^2))^2+3/2*(ln(-(mV2-s)/mV2)-I*Pi)^2-1/2*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*
Pi)^2-1/2*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)^2-1/2*(ln(mh2/mV2)-I*Pi)^2-7/4*
(ln(s/mV2)-I*Pi)^2-2*(ln(-(-mh2+mV2)/mV2)-I*Pi)^2-2*(ln((s+t)/mV2)-I*Pi)^2-\
2*(ln((s+u)/mV2)-I*Pi)^2-(ln((s+u)/mV2)-I*Pi)*(ln((s+t)/mV2)-I*Pi)+ln((r+
mh2-2*u)/mV2)*(-I*Pi+ln((mV2*mh2-s*u-t*u)/mV2^2))+(ln((mV2*s+mV2*u-s*u)/mV2^2
)-I*Pi)*ln(-t/mV2)+(-I*Pi+ln((mV2*mh2-s*t-s*u)/mV2^2))*(ln(-(mV2-s)/mV2)-I*
Pi)+ln((r+mh2-2*t)/mV2)*(-I*Pi+ln((mV2*mh2-s*t-t*u)/mV2^2))+ln(u*(mh2-ru-2*s)
/mV2^2)*(ln((s+u)/mV2)-I*Pi)+(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*ln(-u/mV2)-(
ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)*(ln((s+u)/mV2)-I*Pi)+(ln((s+t)/mV2)-I*Pi)
*(ln(mh2/mV2)-I*Pi)+(ln((s+u)/mV2)-I*Pi)*(ln(mh2/mV2)-I*Pi)+ln(t*(mh2-rt-2*
s)/mV2^2)*(ln((s+t)/mV2)-I*Pi)+ln(-(mV2*t+mV2*u-t*u)/mV2^2)*(ln(s/mV2)-I*Pi)
+ln(s*(mh2-rs-2*t)/mV2^2)*(ln((s+t)/mV2)-I*Pi)+ln((r+mh2-2*s)/mV2)*(-I*Pi+ln
((mV2*mh2-s*t-s*u)/mV2^2))+ln(s*(mh2-rs-2*u)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-(ln(
(mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*(ln((s+t)/mV2)-I*Pi)-1/2*ln(-(mV2*t+mV2*u-t*u
)/mV2^2)*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)-1/2*(ln((mV2*s+mV2*u-s*u)/mV2^2)-
I*Pi)*(ln((s+t)/mV2)-I*Pi)-1/2*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*(ln((s+u)
/mV2)-I*Pi)-1/2*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*ln(-(t+u)/mV2)+1/2*(ln((
mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*ln(t*(mh2-rt)/mV2^2)-1/2*(ln((mV2*s+mV2*t-s*t)/
mV2^2)-I*Pi)*ln(-t*(r+rt)/mV2^2)-1/2*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)*ln(-
s*(r+rs)/mV2^2)-1/2*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)*ln(-s*(r+rs)/mV2^2)-1/
2*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)*ln(-(t+u)/mV2)+1/2*(ln((mV2*s+mV2*t-s*t)
/mV2^2)-I*Pi)*ln(s*(mh2-rs)/mV2^2)-1/2*ln(-t*(r+rt)/mV2^2)*(ln((s+t)/mV2)-I*
Pi)-1/2*ln(-u*(r+ru)/mV2^2)*(ln((s+u)/mV2)-I*Pi)+1/2*(ln((mV2*s+mV2*u-s*u)/
mV2^2)-I*Pi)*ln(u*(mh2-ru)/mV2^2)+1/2*ln(s*(mh2-rs-2*u)/mV2^2)*(ln((mV2*s+mV2
*t-s*t)/mV2^2)-I*Pi)-1/2*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)*(ln((mV2*s+mV2*t
-s*t)/mV2^2)-I*Pi)+1/2*ln(u*(mh2-ru-2*s)/mV2^2)*(ln((mV2*s+mV2*u-s*u)/mV2^2)-
I*Pi)+1/2*ln(t*(mh2-rt-2*s)/mV2^2)*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)+1/2*ln
(s*(mh2-rs-2*t)/mV2^2)*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)-1/2*(ln((mV2*s+mV2*
u-s*u)/mV2^2)-I*Pi)*ln(-u*(r+ru)/mV2^2)+1/2*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*
Pi)*ln(s*(mh2-rs)/mV2^2)-1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*(ln((mV2*s+mV2*u-s*u
)/mV2^2)-I*Pi)-1/2*ln(-s*(r+rs)/mV2^2)*(ln(s/mV2)-I*Pi)+1/2*ln(t*(mh2-rt-2*u
)/mV2^2)*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)+1/2*ln(u*(mh2-ru-2*t)/mV2^2)*(ln(
(mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)-1/2*ln(-t/mV2)*(ln(mh2/mV2)-I*Pi)-1/2*ln(-u/
mV2)*(ln(mh2/mV2)-I*Pi)+1/2*ln(s*(mh2-rs-2*t)/mV2^2)*(ln((mV2*s+mV2*t-s*t)/
mV2^2)-I*Pi)+ln(s*(mh2-rs-2*t)/mV2^2)*(ln((s+u)/mV2)-I*Pi)-1/2*ln(-(mV2*t+
mV2*u-t*u)/mV2^2)*(ln((s+t)/mV2)-I*Pi)-3/2*(ln((s+t)/mV2)-I*Pi)*ln(-t/mV2)-3
/2*ln(-(t+u)/mV2)*(ln((s+t)/mV2)-I*Pi)+ln(s*(mh2-rs-2*u)/mV2^2)*(ln(s/mV2)-I
*Pi)+ln(s*(mh2-rs-2*t)/mV2^2)*(ln(s/mV2)-I*Pi)+(ln((s+u)/mV2)-I*Pi)*ln(-t/
mV2)-(ln(s/mV2)-I*Pi)*(ln(mh2/mV2)-I*Pi)+ln(-(t+u)/mV2)*(ln(mh2/mV2)-I*Pi)+
(ln((s+t)/mV2)-I*Pi)*ln(-u/mV2)+2*ln(-u*(r+ru)/mV2^2)*(ln(s/mV2)-I*Pi)+2*ln(
-t*(r+rt)/mV2^2)*(ln(s/mV2)-I*Pi)+ln(s*(mh2-rs)/mV2^2)*(ln((s+t)/mV2)-I*Pi)-
(ln((s+t)/mV2)-I*Pi)*(ln(s/mV2)-I*Pi)-(ln((s+u)/mV2)-I*Pi)*(ln(s/mV2)-I*Pi
)+3/2*ln(u*(mh2-ru)/mV2^2)*(ln((s+u)/mV2)-I*Pi)+ln(u*(mh2-ru-2*t)/mV2^2)*(ln(
(s+u)/mV2)-I*Pi)+ln(s*(mh2-rs-2*u)/mV2^2)*(ln((s+t)/mV2)-I*Pi)+1/2*ln(s*(mh2
-rs-2*u)/mV2^2)*(ln((mV2*s+mV2*u-s*u)/mV2^2)-I*Pi)+ln(s*(mh2-rs)/mV2^2)*(ln((
s+u)/mV2)-I*Pi)-3/2*ln(-(t+u)/mV2)*(ln((s+u)/mV2)-I*Pi)-3/2*(ln((s+u)/mV2)-
I*Pi)*ln(-u/mV2)+3/2*ln(s*(mh2-rs)/mV2^2)*(ln(s/mV2)-I*Pi)+3/2*ln(t*(mh2-rt)
/mV2^2)*(ln((s+t)/mV2)-I*Pi)-1/2*ln(-(mV2*t+mV2*u-t*u)/mV2^2)*(ln((s+u)/mV2)-
I*Pi)+ln(t*(mh2-rt-2*u)/mV2^2)*(ln((s+t)/mV2)-I*Pi)-5/2*ln(-t/mV2)*(ln(s/mV2
)-I*Pi)-5/2*ln(-u/mV2)*(ln(s/mV2)-I*Pi)-3/4*ln((r+mh2-2*t)/mV2)^2-1/2*ln(t*(
mh2-rt-2*s)/mV2^2)^2-1/2*ln((r+mh2-2*s)/mV2)^2-1/2*ln(u*(mh2-ru-2*s)/mV2^2)^2-\
3/4*ln((r+mh2-2*u)/mV2)^2-1/2*ln(u*(mh2-ru-2*t)/mV2^2)^2-1/2*ln(-(mV2*t+mV2*u-
t*u)/mV2^2)^2-1/2*ln(t*(mh2-rt-2*u)/mV2^2)^2-ln(u*(mh2-ru)/mV2^2)^2-1/4*ln(s*(
mh2-rs-2*u)/mV2^2)^2-1/4*ln(s*(mh2-rs-2*t)/mV2^2)^2-ln(t*(mh2-rt)/mV2^2)^2-ln(
-u*(r+ru)/mV2^2)^2-3/2*ln(-(t+u)/mV2)^2-1/2*ln(s*(mh2-rs)/mV2^2)^2-ln(-t*(r+rt
)/mV2^2)^2+5/4*ln((-u+mV2)/mV2)^2+5/4*ln((-t+mV2)/mV2)^2)*ln(-(mh2-r)/(mh2+r))
+2*(-1/2*ln(t*(mh2-rt-2*s)/mV2^2)-I*Pi+1/4*ln((mV2*s+mV2*t-s*t)/mV2^2)+1/2*ln
((s+t)/mV2)+1/4*ln(-u/mV2)-1/2*ln(t*(mh2-rt-2*u)/mV2^2)-1/4*ln(-s*(r+rs)/mV2^2
)+1/4*ln(s/mV2)-1/2*ln(t*(mh2-rt)/mV2^2)-1/4*ln(s*(mh2-rs-2*t)/mV2^2)+1/4*ln(-
(mV2*t+mV2*u-t*u)/mV2^2)+1/2*ln(-(t+u)/mV2)+ln(-t/mV2))*ln((-t+mV2)/mV2)^2+2*(
1/4*ln(-u/mV2)+1/4*ln(-t/mV2)-1/2*I*Pi+1/4*ln((s+u)/mV2)+1/2*ln(-(t+u)/mV2)-1
/2*ln(u*(mh2-ru)/mV2^2)+1/4*ln((s+t)/mV2)-1/2*ln(t*(mh2-rt)/mV2^2))*(ln(-(-mh2
+mV2)/mV2)-I*Pi)^2+2*ln(2)*(ln(-(-mh2+mV2)/mV2)-I*Pi)^2+2*(-14*I*Pi+4*ln((s
+u)/mV2)-4*ln(-t*(r+rt)/mV2^2)+6*ln(-s*(r+rs)/mV2^2)+6*ln(s/mV2)-4*ln(s*(mh2-
rs-2*t)/mV2^2)+2*ln(-t/mV2)+2*ln(-u/mV2)-4*ln(-u*(r+ru)/mV2^2)-4*ln(s*(mh2-rs-\
2*u)/mV2^2)-2*ln(s*(mh2-rs)/mV2^2)+4*ln((s+t)/mV2))*Pi^2+2*(1/2*ln((r+mh2-2*t)
/mV2)-11/4*I*Pi+3/4*ln((s+u)/mV2)-1/2*ln(u*(mh2-ru-2*s)/mV2^2)+1/2*ln((mV2*s+
mV2*u-s*u)/mV2^2)+3/4*ln((s+t)/mV2)-1/2*ln(s*(mh2-rs)/mV2^2)+1/2*ln(-(mV2*t+
mV2*u-t*u)/mV2^2)+ln((r+mh2-2*s)/mV2)-1/4*ln(s*(mh2-rs-2*u)/mV2^2)+1/2*ln((mV2
*s+mV2*t-s*t)/mV2^2)-1/2*ln(t*(mh2-rt-2*s)/mV2^2)+1/4*ln(s/mV2)-1/2*ln(u*(mh2-
ru-2*t)/mV2^2)-1/2*ln(t*(mh2-rt-2*u)/mV2^2)+1/2*ln(-s*(r+rs)/mV2^2)+1/2*ln(-(t
+u)/mV2)-1/4*ln(s*(mh2-rs-2*t)/mV2^2)+1/2*ln((r+mh2-2*u)/mV2))*ln(-(mh2-r)/(
mh2+r))^2+2*(-1/4*ln(s*(mh2-rs-2*u)/mV2^2)-I*Pi+1/2*ln((s+u)/mV2)-1/2*ln(u*(
mh2-ru)/mV2^2)-1/4*ln(-s*(r+rs)/mV2^2)+1/4*ln(s/mV2)+1/4*ln(-t/mV2)-1/2*ln(u*(
mh2-ru-2*s)/mV2^2)+1/4*ln(-(mV2*t+mV2*u-t*u)/mV2^2)+1/2*ln(-(t+u)/mV2)-1/2*ln(
u*(mh2-ru-2*t)/mV2^2)+1/4*ln((mV2*s+mV2*u-s*u)/mV2^2)+ln(-u/mV2))*ln((-u+mV2)/
mV2)^2+2*(-9/4*I*Pi+1/4*ln((mV2*s+mV2*t-s*t)/mV2^2)+1/2*ln((s+u)/mV2)+1/4*ln(
(mV2*s+mV2*u-s*u)/mV2^2)-1/2*ln(s*(mh2-rs)/mV2^2)+1/2*ln((s+t)/mV2)-1/2*ln(s*(
mh2-rs-2*u)/mV2^2)-1/2*ln(s*(mh2-rs-2*t)/mV2^2)+3/4*ln(s/mV2))*(ln(-(mV2-s)/
mV2)-I*Pi)^2+4*(13/2*Pi^2-17/2*ln(2)^2-5*I*Pi*ln(2))*ln(-(mh2-r)/(mh2+r))+3*
ln(2)*(ln(-(mV2-s)/mV2)-I*Pi)^2+4*(-ln(2)*ln(-(mV2*t+mV2*u-t*u)/mV2^2)+ln(2)*
ln(s*(mh2-rs-2*u)/mV2^2)+ln(2)*ln(-t*(r+rt)/mV2^2)+ln(2)*ln(s*(mh2-rs-2*t)/mV2
^2)+ln(2)*ln(-u*(r+ru)/mV2^2)+3/4*ln(2)*ln((r+mh2-2*u)/mV2)+3/2*ln(2)*ln(t*(
mh2-rt-2*u)/mV2^2)+3/4*ln(2)*ln((r+mh2-2*t)/mV2)+3/2*ln(2)*ln(t*(mh2-rt-2*s)/
mV2^2)+2*ln(2)*ln(u*(mh2-ru)/mV2^2)+3/2*ln(2)*ln(u*(mh2-ru-2*s)/mV2^2)+3/2*ln(
2)*ln(u*(mh2-ru-2*t)/mV2^2)+1/2*ln(2)*ln((r+mh2-2*s)/mV2)+2*ln(2)*ln(t*(mh2-rt
)/mV2^2)+3/2*ln(2)*ln(s*(mh2-rs)/mV2^2)-1/2*ln(2)*ln(-s*(r+rs)/mV2^2)-3*ln(2)*
ln(-(t+u)/mV2)-7/2*ln(2)*ln(-t/mV2)-7/2*ln(2)*ln(-u/mV2)-ln(2)*(ln((mV2*s+mV2*
u-s*u)/mV2^2)-I*Pi)-ln(2)*(ln((mV2*s+mV2*t-s*t)/mV2^2)-I*Pi)-1/2*ln(2)*(-I*
Pi+ln((mV2*mh2-s*t-s*u)/mV2^2))-1/2*ln(2)*(-I*Pi+ln((mV2*mh2-s*u-t*u)/mV2^2))
-3*ln(2)*(ln((s+t)/mV2)-I*Pi)-3*ln(2)*(ln((s+u)/mV2)-I*Pi)-1/2*ln(2)*(-I*Pi
+ln((mV2*mh2-s*t-t*u)/mV2^2))-7/2*ln(2)*(ln(s/mV2)-I*Pi))*ln(-(mh2-r)/(mh2+r)
)-8*Pi^2*(-I*Pi+ln(s/mV2)+ln(-u/mV2)-ln(-u*(r+ru)/mV2^2)-ln(-t*(r+rt)/mV2^2)+
ln(-t/mV2))+2*I*(-2*ln(-(mh2-r)/(mh2+r))+4*ln(-t/mV2)+4*ln(-u/mV2)-2*ln((s+t)
/mV2)-2*ln((s+u)/mV2)+4*ln(-(t+u)/mV2)-4*ln(-s*(r+rs)/mV2^2)-2*ln(-t*(r+rt)/
mV2^2)-2*ln(-u*(r+ru)/mV2^2)+2*ln((mV2*s+mV2*t-s*t)/mV2^2)+2*ln((mV2*s+mV2*u-s
*u)/mV2^2)+2*ln(s*(mh2-rs-2*t)/mV2^2)+2*ln(s*(mh2-rs-2*u)/mV2^2)-2*ln(t*(mh2-
rt-2*s)/mV2^2)-2*ln(u*(mh2-ru-2*s)/mV2^2))*ln(2)*Pi-polylog(3,-(r-rt)/(mh2+rt)
)+polylog(3,(mh2+r)*(mh2-ru-2*s)*mV2/(mh2-r)/(mV2-s)/(r+ru))+polylog(3,(mh2+r)
*(mh2-ru-2*t)*mV2/(mh2-r)/(-t+mV2)/(r+ru))-2*polylog(3,-(mh2-r)*(-u+mV2)/mV2/(
mh2+r))+2*polylog(3,-(mh2-r)*mV2/(mh2+r)/(-t+mV2))-2*polylog(3,-(mh2-r)*(-t+
mV2)/mV2/(mh2+r))+polylog(3,(r-ru)*(mh2+ru)*(mh2+r)/(mh2-ru-2*t)/(mh2-ru-2*s)/
(mh2-r))+polylog(3,(mh2+r)*(mh2-rs-2*t)*mV2/(mh2-r)/(-t+mV2)/(r+rs))+polylog(3
,(mh2+r)*(mh2-rs-2*u)*mV2/(mh2-r)/(-u+mV2)/(r+rs))+polylog(3,(mh2+r)*(mh2-rt-2
*s)*mV2/(mh2-r)/(mV2-s)/(r+rt))+polylog(3,(mh2+r)*(mh2-rt-2*u)*mV2/(mh2-r)/(-u
+mV2)/(r+rt))+polylog(3,(r-rt)*(mh2+rt)*(mh2+r)/(mh2-rt-2*s)/(mh2-rt-2*u)/(mh2
-r))+polylog(3,(mh2+ru-2*s)*(mh2+ru-2*t)*(mh2-r)/(mh2+r)/(mh2-ru)/(r+ru))-
polylog(3,-(mh2-rt-2*u)*(mh2-r)*mV2/(-u+mV2)/(mh2+r)/(r-rt))-polylog(3,-(mh2-
ru-2*s)*(mh2-r)*mV2/(mV2-s)/(mh2+r)/(r-ru))-polylog(3,-(mh2-ru-2*t)*(mh2-r)*
mV2/(-t+mV2)/(mh2+r)/(r-ru))+polylog(3,(r-rs)*(mh2+rs)*(mh2+r)/(mh2-rs-2*t)/(
mh2-rs-2*u)/(mh2-r))-polylog(3,-mV2*(mh2+rt-2*u)*(mh2-r)/(mh2+r)/(-u+mV2)/(r+
rt))-polylog(3,-mV2*(mh2+rs-2*t)*(mh2-r)/(mh2+r)/(-t+mV2)/(r+rs))-polylog(3,-
mV2*(mh2+ru-2*t)*(mh2-r)/(mh2+r)/(-t+mV2)/(r+ru))-polylog(3,-(mh2-rs)*(mh2+r)*
mV2/(-mh2+mV2)/(r-rs)/(mh2-r))-polylog(3,-(r-rs)*(-t+mV2)*(mh2+r)/mV2/(mh2-rs-\
2*t)/(mh2-r))-polylog(3,-(mh2-rt-2*s)*(mh2-r)*mV2/(mV2-s)/(mh2+r)/(r-rt))-
polylog(3,-(mh2-rt)/(r+rt))+polylog(3,1/mV2*(r-ru)*(-mh2+mV2)*(mh2+r)/(mh2+ru)
/(mh2-r))-polylog(3,-(mh2-ru-2*t)/(r+ru))-polylog(3,-(mh2-ru-2*s)/(r+ru))-
polylog(3,-(mh2-ru)/(r+ru))-polylog(3,-(mh2-rt-2*u)/(r+rt))-polylog(3,-(mh2-rt
-2*s)/(r+rt))-polylog(3,-(mh2+rs-2*t)/(r-rs))-polylog(3,-(mh2+ru-2*s)/(r-ru))-
polylog(3,-(mh2+ru-2*t)/(r-ru))-polylog(3,-(mh2+rt-2*u)/(r-rt))-polylog(3,-(
mh2+rt-2*s)/(r-rt))-polylog(3,-mV2*(mh2+rt-2*s)*(mh2-r)/(mh2+r)/(mV2-s)/(r+rt)
)-polylog(3,-mV2*(mh2+ru-2*s)*(mh2-r)/(mh2+r)/(mV2-s)/(r+ru))-polylog(3,-mV2*(
mh2+rs-2*u)*(mh2-r)/(mh2+r)/(-u+mV2)/(r+rs))-polylog(3,-(mh2+rs)/(r-rs))-6*
polylog(3,-(mh2+r)*(-mh2+mV2)/mV2/(mh2-r))-2*polylog(3,-mV2*(mh2+r)/(mV2-s)/(
mh2-r))+6*polylog(3,-(-mh2+mV2)*(mh2-r)/mV2/(mh2+r))+2*polylog(3,-(mV2-s)*(mh2
+r)/mV2/(mh2-r))+2*polylog(3,-(mh2-r)*mV2/(mh2+r)/(-u+mV2))+polylog(3,(mh2-r)*
(mh2-rs)*mV2/(r+rs)/(-mh2+mV2)/(mh2+r))-polylog(3,-(mh2+rs-2*u)/(r-rs))+
polylog(3,(mh2-ru-2*t)/(r-ru))+polylog(3,(mh2-ru-2*s)/(r-ru))+polylog(3,(mh2-
rt-2*u)/(r-rt))+polylog(3,(mh2-rt-2*s)/(r-rt))+polylog(3,(r-rs)/(mh2-rs-2*u))+
polylog(3,(r-rs)/(mh2-rs-2*t))+polylog(3,(mh2+ru-2*t)/(r+ru))+polylog(3,(mh2+
ru-2*s)/(r+ru))+polylog(3,(mh2+rt-2*u)/(r+rt))+polylog(3,(mh2+rs-2*u)/(r+rs))+
polylog(3,(mh2+rt-2*s)/(r+rt))+polylog(3,(mh2+rs-2*t)/(r+rs))+polylog(3,(r-ru)
/(mh2-ru))+polylog(3,(mh2+ru)/(r+ru))-polylog(3,-mV2*(mh2+rs-2*t)*(mh2+rs-2*u)
/(mV2-s)/(mh2-rs)/(r+rs))-polylog(3,-(mV2-s)*(mh2+rs)/mV2*(r-rs)/(mh2-rs-2*u)/
(mh2-rs-2*t))-polylog(3,-mV2*(mh2+ru-2*t)*(mh2+ru-2*s)/(-u+mV2)/(mh2-ru)/(r+ru
))-polylog(3,-(mh2-rs-2*u)/(r+rs))-polylog(3,-(mh2-rs-2*t)/(r+rs))+polylog(3,(
r-rt)/(mh2-rt))+polylog(3,(mh2-r)*(mh2-rt)*mV2/(r+rt)/(-mh2+mV2)/(mh2+r))+
polylog(3,(mh2-r)*(mh2-ru)*mV2/(r+ru)/(-mh2+mV2)/(mh2+r))-polylog(3,-(mh2+rt)*
(mh2+r)*mV2/(mh2-r)/(-mh2+mV2)/(r+rt))-polylog(3,-(mh2+ru)*(mh2+r)*mV2/(mh2-r)
/(-mh2+mV2)/(r+ru))+polylog(3,(mh2+rt)/(r+rt))+polylog(3,(mh2-rs)/(r-rs))+
polylog(3,(mh2+rs)/(r+rs))+polylog(3,1/mV2*(r-rt)*(-mh2+mV2)*(mh2+r)/(mh2+rt)/
(mh2-r))+polylog(3,mV2*(mh2+r)*(mh2+rt-2*s)/(mV2-s)/(mh2-r)/(r-rt))+polylog(3,
mV2*(mh2-rs-2*u)*(mh2-rs-2*t)/(mV2-s)/(r+rs)/(mh2+rs))+polylog(3,(mV2-s)*(mh2-
rs)/mV2*(r-rs)/(mh2+rs-2*t)/(mh2+rs-2*u))+polylog(3,mV2*(mh2-ru-2*s)*(mh2-ru-2
*t)/(-u+mV2)/(r+ru)/(mh2+ru))+polylog(3,(mh2+rt-2*s)*(mh2+rt-2*u)*(mh2-r)/(mh2
+r)/(mh2-rt)/(r+rt))+polylog(3,(mh2+r)*(mh2+ru-2*t)*mV2/(-t+mV2)/(r-ru)/(mh2-r
))+polylog(3,mV2*(mh2-rt-2*u)*(mh2-rt-2*s)/(-t+mV2)/(r+rt)/(mh2+rt))+polylog(3
,(mh2+rs)*(mh2-r)*mV2/(mh2+r)/(-mh2+mV2)/(r-rs))+polylog(3,(mh2+rs-2*u)*(mh2+
rs-2*t)*(mh2-r)/(mh2+r)/(mh2-rs)/(r+rs))+polylog(3,(-u+mV2)*(mh2-ru)/mV2*(r-ru
)/(mh2+ru-2*t)/(mh2+ru-2*s))-polylog(3,-(r-rs)*(-u+mV2)*(mh2+r)/mV2/(mh2-rs-2*
u)/(mh2-r))-polylog(3,-(r-rt)*(-mh2+mV2)*(mh2-r)/mV2/(mh2+r)/(mh2-rt))-polylog
(3,-(r-ru)*(-mh2+mV2)*(mh2-r)/mV2/(mh2+r)/(mh2-ru))-polylog(3,-(mh2-ru)*(r-ru)
*(mh2-r)/(mh2+ru-2*t)/(mh2+ru-2*s)/(mh2+r))+polylog(3,(mh2+r)*(mh2+rs-2*t)*mV2
/(-t+mV2)/(r-rs)/(mh2-r))+polylog(3,(mh2+r)*(mh2+rs-2*u)*mV2/(-u+mV2)/(r-rs)/(
mh2-r))+polylog(3,(mh2+r)*(mh2+rt-2*u)*mV2/(-u+mV2)/(r-rt)/(mh2-r))+polylog(3,
(mh2+r)*(mh2+ru-2*s)*mV2/(mV2-s)/(r-ru)/(mh2-r))+polylog(3,(-t+mV2)*(mh2-rt)/
mV2*(r-rt)/(mh2+rt-2*s)/(mh2+rt-2*u))-polylog(3,-(mh2+r)*(mh2-ru-2*s)*(mh2-ru-\
2*t)/(mh2+ru)/(r+ru)/(mh2-r))-polylog(3,-(mh2-rt)*(r-rt)*(mh2-r)/(mh2+rt-2*u)/
(mh2+rt-2*s)/(mh2+r))-polylog(3,-(mh2+r)*(mh2-rt-2*u)*(mh2-rt-2*s)/(mh2+rt)/(r
+rt)/(mh2-r))-polylog(3,-(mh2-rs)*(r-rs)*(mh2-r)/(mh2+rs-2*t)/(mh2+rs-2*u)/(
mh2+r))-polylog(3,-(mh2+r)*(mh2-rs-2*u)*(mh2-rs-2*t)/(mh2+rs)/(r+rs)/(mh2-r))-
polylog(3,-(mh2-rs)/(r+rs))-polylog(3,-(-u+mV2)*(mh2+ru)/mV2*(r-ru)/(mh2-ru-2*
s)/(mh2-ru-2*t))-polylog(3,-mV2*(mh2+rt-2*s)*(mh2+rt-2*u)/(-t+mV2)/(mh2-rt)/(r
+rt))-polylog(3,-(-t+mV2)*(mh2+rt)/mV2*(r-rt)/(mh2-rt-2*u)/(mh2-rt-2*s))-
polylog(3,-(mh2+rs)*(mh2+r)*mV2/(mh2-r)/(-mh2+mV2)/(r+rs))-polylog(3,-(r-ru)/(
mh2+ru))+4*ln(-(mh2-r)/(mh2+r))*(1/2*polylog(2,(mV2-s)/mV2)+1/2*polylog(2,-t/(
-t+mV2))+1/2*polylog(2,-u/(-u+mV2))-1/4*polylog(2,1/mh2*t)+1/2*polylog(2,mh2/s
)-1/4*polylog(2,1/(s+t)*mh2)-1/2*polylog(2,-mV2*u/(-u+mV2)/(s+t))-1/4*polylog(
2,2*mV2*(mh2+r)/(mh2-r)/(r+mh2-2*t))-1/2*polylog(2,2*(mh2-r)*mV2/(mh2+r)/(mh2-
r-2*u))+1/2*polylog(2,1/2*(r+mh2-2*s)*(mh2-r)/mV2/(mh2+r))+1/4*polylog(2,1/2*(
r+mh2-2*u)*(mh2-r)/mV2/(mh2+r))-1/2*polylog(2,2*(mh2-r)*mV2/(mh2+r)/(mh2-r-2*s
))-1/2*polylog(2,2*(mh2-r)*mV2/(mh2+r)/(mh2-r-2*t))+1/2*polylog(2,-(mV2-s)*(t+
u)/mV2/s)-1/2*polylog(2,-mV2*t/(-t+mV2)/(s+u))-1/4*polylog(2,u/mh2)-1/4*
polylog(2,mh2/(s+u))-1/4*polylog(2,2*mV2*(mh2+r)/(r+mh2-2*u)/(mh2-r))+1/4*
polylog(2,1/2/mV2*(mh2-r)*(r+mh2-2*t)/(mh2+r)))+ln((-u+mV2)/mV2)^3+ln((-t+mV2)
/mV2)^3+14/3*ln(-(mh2-r)/(mh2+r))^3:


==> anc/amplitudes/pppPhys/roots_def_Phys.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{r -> (-I)*Sqrt[(-s - t - u)*(-4*mV2 + s + t + u)], 
 ru -> (I*Sqrt[-(u*(-4*mV2*(s + u)*(t + u) + u*(s + t + u)^2))])/u, 
 rt -> (I*Sqrt[-(t*(-4*mV2*(s + t)*(t + u) + t*(s + t + u)^2))])/t, 
 rs -> ((-I)*Sqrt[-(s*(-4*mV2*(s + t)*(s + u) + s*(s + t + u)^2))])/s}


==> anc/amplitudes/roots_def.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{r -> Sqrt[(s + t + u)*(-4*mV2 + s + t + u)], 
 rs -> Sqrt[(-4*mV2*(s + t)*(s + u))/s + (s + t + u)^2], 
 rt -> Sqrt[(-4*mV2*(s + t)*(t + u))/t + (s + t + u)^2], 
 ru -> Sqrt[(-4*mV2*(s + u)*(t + u))/u + (s + t + u)^2], 
 rst -> Sqrt[1 - (4*mV2)/(s + t)], rtu -> Sqrt[1 - (4*mV2)/(t + u)], 
 rsu -> Sqrt[1 - (4*mV2)/(s + u)]}


==> anc/differential_equations/DEs_NP_dlog.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-2*\[Epsilon]*Log[\[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]*(-Log[1 + y + z] - Log[\[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, \[Epsilon]*(Log[1 + y + z] - Log[\[Rho]] - 
    2*Log[1 + y + z + \[Rho]]), 
  \[Epsilon]*(Log[\[Rho]] - Log[1 + y + z + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, \[Epsilon]*(4*Log[1 + y + z] - 4*Log[1 + y + z + \[Rho]]), 
  -2*\[Epsilon]*Log[1 + y + z + \[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(\[Epsilon]*Log[\[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, \[Epsilon]*(-Log[\[Rho]] - 2*Log[1 + \[Rho]]), 
  \[Epsilon]*(Log[\[Rho]] - Log[1 + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -4*\[Epsilon]*Log[1 + \[Rho]], 
  -2*\[Epsilon]*Log[1 + \[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -2*\[Epsilon]*Log[-z + \[Rho]], 
  \[Epsilon]*(-4*Log[-z] + 4*Log[-z + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-Log[\[Rho]] + Log[-z + \[Rho]]), 
  \[Epsilon]*(Log[-z] - Log[\[Rho]] - 2*Log[-z + \[Rho]]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(Log[-y] - Log[\[Rho]] - 
    2*Log[-y + \[Rho]]), \[Epsilon]*(-Log[\[Rho]] + Log[-y + \[Rho]]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-4*Log[-y] + 4*Log[-y + \[Rho]]), 
  -2*\[Epsilon]*Log[-y + \[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2, 0, 0, 0, 0, 0, 
  (3*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/4, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[\[Rho]] - 2*Log[Sqrt[1 + 4*\[Rho]]]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*(-Log[1 + y + z] - 2*Log[Sqrt[1 + 4*\[Rho]]]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 
  0, 0, 0, -2*\[Epsilon]*Log[Sqrt[1 + 4*\[Rho]]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]*Log[1 + y + z]), 0, 0, 0, 0, \[Epsilon]*Log[1 + y + z], 
  -(\[Epsilon]*Log[1 + y + z])/2, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(Log[-y - z]/2 - Log[1 + y + z] - (3*Log[\[Rho]])/2), 
  \[Epsilon]*(-Log[-y - z]/4 + Log[\[Rho]]/4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*\[Epsilon]*Log[1 + y + z], 
  \[Epsilon]*(4*Log[\[Rho]] - 4*Log[-y - z + \[Rho]]), 0, 0, 0, 
  \[Epsilon]*(2*Log[1 + y + z] - 4*Log[\[Rho]] + 4*Log[-y - z + \[Rho]]), 
  \[Epsilon]*(Log[1 + y + z] + 4*Log[\[Rho]] - 4*Log[-y - z + \[Rho]]), 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(3*Log[-y - z] + 3*Log[\[Rho]] - 
    6*Log[-y - z + \[Rho]]), \[Epsilon]*((5*Log[-y - z])/2 - Log[1 + y + z] - 
    Log[\[Rho]]/2 - 3*Log[-y - z + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(Log[\[Rho]]/2 - Log[-z - z^2 + \[Rho]]/2), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[\[Rho]]/4 + Log[-z - z^2 + \[Rho]]/4), 
  \[Epsilon]*(Log[-z] + Log[\[Rho]]/2 - Log[-z - z^2 + \[Rho]]/2), 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*(2*Log[1 + z] - (3*Log[\[Rho]])/2 - 
    (3*Log[-z - z^2 + \[Rho]])/2), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*((3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/4 + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/4), 0, 0, 0, 0, 0, 
  0, \[Epsilon]*((5*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/8 - 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/8), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/4 + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/4), 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*((3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/4 + 
    (3*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])])/4), 
  \[Epsilon]*(-Log[\[Rho]]/2 - Log[-z - z^2 + \[Rho]]/2 - 
    2*Log[Sqrt[1 + 4*\[Rho]]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(Log[\[Rho]]/2 - Log[-y - z - (y + z)^2 + \[Rho]]/2), 0, 
  \[Epsilon]*(Log[1 + y + z] + Log[\[Rho]]/2 - 
    Log[-y - z - (y + z)^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[\[Rho]]/4 - Log[-y - z - (y + z)^2 + \[Rho]]/4), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(2*Log[-y - z] - (3*Log[\[Rho]])/2 - 
    (3*Log[-y - z - (y + z)^2 + \[Rho]])/2), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*((-3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/4 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/4), 0, 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/4 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/4), 
  \[Epsilon]*((5*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/8 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/8), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((-3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/4 + 
    (3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])])/4), 
  \[Epsilon]*(-Log[\[Rho]]/2 - Log[-y - z - (y + z)^2 + \[Rho]]/2 - 
    2*Log[Sqrt[1 + 4*\[Rho]]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {\[Epsilon]*(Log[\[Rho]]/2 - Log[-y - y^2 + \[Rho]]/2), 0, 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]*(Log[-y] + Log[\[Rho]]/2 - 
    Log[-y - y^2 + \[Rho]]/2), \[Epsilon]*(-Log[\[Rho]]/4 + 
    Log[-y - y^2 + \[Rho]]/4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(2*Log[1 + y] - (3*Log[\[Rho]])/2 - (3*Log[-y - y^2 + \[Rho]])/
     2), \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*((-3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/4 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/4), 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/4 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/4), 
  \[Epsilon]*((-5*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/8 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/8), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*((-3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/4 - 
    (3*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])])/4), 
  \[Epsilon]*(-Log[\[Rho]]/2 - Log[-y - y^2 + \[Rho]]/2 - 
    2*Log[Sqrt[1 + 4*\[Rho]]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-(\[Epsilon]*Log[\[Rho]]), 0, 0, 0, 0, \[Epsilon]*Log[\[Rho]], 
  -(\[Epsilon]*Log[\[Rho]])/2, 0, 0, 0, 0, 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*\[Epsilon]*Log[\[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (\[Epsilon]*Log[\[Rho]])/2, -(\[Epsilon]*Log[\[Rho]])/4, 
  -(\[Epsilon]*Log[\[Rho]])/4, -(\[Epsilon]*Log[\[Rho]])/2, 0, 0, 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 
  \[Epsilon]*(Log[1 + z] - Log[\[Rho]]/2), 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 0, 
  -2*\[Epsilon]*Log[\[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (\[Epsilon]*Log[\[Rho]])/2, -(\[Epsilon]*Log[\[Rho]])/4, 0, 
  -(\[Epsilon]*Log[\[Rho]])/2, (\[Epsilon]*Log[\[Rho]])/4, 0, 0, 0, 0, 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y - z] + Log[\[Rho]]/2), 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 
  -2*\[Epsilon]*Log[\[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (\[Epsilon]*Log[\[Rho]])/2, -(\[Epsilon]*Log[\[Rho]])/4, 0, 
  0, -(\[Epsilon]*Log[\[Rho]])/2, -(\[Epsilon]*Log[\[Rho]])/4, 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(Log[1 + y] - Log[\[Rho]]/2), 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 
  -2*\[Epsilon]*Log[\[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*Log[-y], 0, 0, 0, 0, -2*\[Epsilon]*Log[1 + z], 
  (\[Epsilon]*Log[1 + z])/2, \[Epsilon]*(-Log[-y]/2 + Log[1 + z]/2), 
  \[Epsilon]*(-2*Log[-y] + 2*Log[1 + z]), 0, 0, 0, 0, 0, 
  \[Epsilon]*((3*Log[-y])/2 - (3*Log[-y - z])/2), 
  \[Epsilon]*(Log[-y]/4 - Log[-y - z]/4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(Log[-y] - Log[1 + y + z] - Log[\[Rho]] - Log[-z + \[Rho]]), 
  \[Epsilon]*(Log[\[Rho]] - Log[-z + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {\[Epsilon]*(-Log[-y] + 2*Log[-z] - 2*Log[\[Rho]]), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[\[Rho]] - Log[-y - z + \[Rho]]), 0, 0, 
  0, \[Epsilon]*(-Log[-y] - Log[-z] + Log[\[Rho]] + 2*Log[1 + \[Rho]] + 
    Log[-y - z + \[Rho]]), \[Epsilon]*(Log[-y] + Log[-z] - (3*Log[1 + z])/2 - 
    Log[\[Rho]] + Log[1 + \[Rho]] - Log[-y - z + \[Rho]]), 
  \[Epsilon]*((3*Log[-y])/2 - (3*Log[1 + z])/2), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((3*Log[-y - z])/2 + (3*Log[-z])/2 - (3*Log[\[Rho]])/2 - 
    (3*Log[-y - z + \[Rho]])/2), \[Epsilon]*(Log[-y]/2 + Log[-y - z]/4 - 
    Log[-z]/4 + Log[\[Rho]]/4 - (3*Log[-y - z + \[Rho]])/4), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(3*Log[-z] - 3*Log[-z + \[Rho]]), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] - 3*Log[-z + \[Rho]]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]*Log[-z], 0, 0, 0, 0, 
  -2*\[Epsilon]*Log[1 + y], (\[Epsilon]*Log[1 + y])/2, 0, 0, 
  \[Epsilon]*(2*Log[1 + y] - 2*Log[-z]), 
  \[Epsilon]*(Log[1 + y]/2 - Log[-z]/2), 0, 0, 0, 
  \[Epsilon]*((-3*Log[-y - z])/2 + (3*Log[-z])/2), 
  \[Epsilon]*(-Log[-y - z]/4 + Log[-z]/4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]*(Log[-z] - Log[1 + y + z] - Log[\[Rho]] - Log[-y + \[Rho]]), 
  \[Epsilon]*(Log[\[Rho]] - Log[-y + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(2*Log[-y] - Log[-z] - 2*Log[\[Rho]]), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[\[Rho]] - Log[-y - z + \[Rho]]), 0, 0, 
  0, \[Epsilon]*(-Log[-y] - Log[-z] + Log[\[Rho]] + 2*Log[1 + \[Rho]] + 
    Log[-y - z + \[Rho]]), \[Epsilon]*(Log[-y] - (3*Log[1 + y])/2 + Log[-z] - 
    Log[\[Rho]] + Log[1 + \[Rho]] - Log[-y - z + \[Rho]]), 0, 0, 0, 
  \[Epsilon]*((-3*Log[1 + y])/2 + (3*Log[-z])/2), 0, 0, 0, 
  \[Epsilon]*((3*Log[-y])/2 + (3*Log[-y - z])/2 - (3*Log[\[Rho]])/2 - 
    (3*Log[-y - z + \[Rho]])/2), \[Epsilon]*(-Log[-y]/4 + Log[-y - z]/4 + 
    Log[-z]/2 + Log[\[Rho]]/4 - (3*Log[-y - z + \[Rho]])/4), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(3*Log[-y] - 3*Log[-y + \[Rho]]), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] - 3*Log[-y + \[Rho]]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-Log[-y]/2 + Log[-z]/2 + Log[1 + y + z]/2 - 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/2), 0, 
  \[Epsilon]*(-Log[1 + y + z] + Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/2), 
  \[Epsilon]*(-Log[-y]/8 - Log[-z]/8 + (3*Log[1 + y + z])/8 - 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/8), 0, 0, 0, 
  \[Epsilon]*(Log[-y]/8 - (3*Log[-z])/8 + Log[1 + y + z]/8 + 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/8), 
  \[Epsilon]*(-Log[-z] + Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/2), 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(-Log[-y]/2 - Log[-z]/2 + Log[1 + y + z]/2), 
  -(\[Epsilon]*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + 
        (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-Log[-y]/2 + Log[-z]/2 - Log[1 + y + z]/2), 
  -(\[Epsilon]*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + 
        (1 + y)*Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y]/2 + 4*Log[1 + y] - Log[-z]/2 - Log[1 + y + z]/2 - 
    (3*Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]])/2), 
  \[Epsilon]*(Log[-y]/4 + Log[-z]/4 + Log[1 + y + z]/4 - 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-3*Log[-y] - Log[-z] - Log[1 + y + z] - 2*Log[\[Rho]] + 
    Log[-z - z^2 + \[Rho]] + Log[-y - z - (y + z)^2 + \[Rho]] + 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 0, 
  \[Epsilon]*(2*Log[1 + y + z] + Log[\[Rho]] - 2*Log[1 + y + z + \[Rho]] + 
    Log[-y - z - (y + z)^2 + \[Rho]] - 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 
  \[Epsilon]*((-3*Log[-y])/4 - (3*Log[-z])/4 + Log[1 + y + z]/4 + 
    Log[\[Rho]]/2 - Log[1 + y + z + \[Rho]] + 
    Log[-y - z - (y + z)^2 + \[Rho]]/2 + 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/4), 0, 0, 0, 
  \[Epsilon]*((3*Log[-y])/4 - Log[-z]/4 + (3*Log[1 + y + z])/4 - 
    Log[\[Rho]]/2 + Log[-z + \[Rho]] - Log[-z - z^2 + \[Rho]]/2 - 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/4), 
  \[Epsilon]*(2*Log[-z] + Log[\[Rho]] - 2*Log[-z + \[Rho]] + 
    Log[-z - z^2 + \[Rho]] - Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(-3*Log[-y] - 3*Log[-z] + 3*Log[1 + y + z] - 
    3*Log[\[Rho]] + 3*Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-3*Log[-y] + 3*Log[-z] - 3*Log[1 + y + z] - 3*Log[\[Rho]] + 
    3*Log[-y - z - (y + z)^2 + \[Rho]]), 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-3*Log[-y] - 3*Log[-z] - 
    3*Log[1 + y + z] + 3*Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 
  \[Epsilon]*((3*Log[-y])/2 + (3*Log[-z])/2 + (3*Log[1 + y + z])/2 - 
    4*Log[-(z*(1 + y + z)) + (1 + y)*\[Rho]] + 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(Log[-y]/2 - Log[-z]/2 + Log[1 + y + z]/2 - 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/2), 0, 
  \[Epsilon]*(-Log[1 + y + z] + Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/2), 
  \[Epsilon]*(-Log[-y]/8 - Log[-z]/8 + (3*Log[1 + y + z])/8 - 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/8), 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y] + Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/2), 
  \[Epsilon]*((-3*Log[-y])/8 + Log[-z]/8 + Log[1 + y + z]/8 + 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/8), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(Log[-y]/2 - Log[-z]/2 - Log[1 + y + z]/2), 
  -(\[Epsilon]*Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + 
        (1 + z)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-Log[-y]/2 - Log[-z]/2 + Log[1 + y + z]/2), 
  \[Epsilon]*Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + 
       (1 + z)*Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y]/2 - Log[-z]/2 + 4*Log[1 + z] - Log[1 + y + z]/2 - 
    (3*Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]])/2), 
  \[Epsilon]*(Log[-y]/4 + Log[-z]/4 + Log[1 + y + z]/4 - 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-Log[-y] - 3*Log[-z] - Log[1 + y + z] - 2*Log[\[Rho]] + 
    Log[-y - y^2 + \[Rho]] + Log[-y - z - (y + z)^2 + \[Rho]] + 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 0, 
  \[Epsilon]*(2*Log[1 + y + z] + Log[\[Rho]] - 2*Log[1 + y + z + \[Rho]] + 
    Log[-y - z - (y + z)^2 + \[Rho]] - 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 
  \[Epsilon]*((-3*Log[-y])/4 - (3*Log[-z])/4 + Log[1 + y + z]/4 + 
    Log[\[Rho]]/2 - Log[1 + y + z + \[Rho]] + 
    Log[-y - z - (y + z)^2 + \[Rho]]/2 + 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/4), 0, 0, 0, 0, 0, 
  \[Epsilon]*(2*Log[-y] + Log[\[Rho]] - 2*Log[-y + \[Rho]] + 
    Log[-y - y^2 + \[Rho]] - Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 
  \[Epsilon]*(-Log[-y]/4 + (3*Log[-z])/4 + (3*Log[1 + y + z])/4 - 
    Log[\[Rho]]/2 + Log[-y + \[Rho]] - Log[-y - y^2 + \[Rho]]/2 - 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/4), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(3*Log[-y] - 3*Log[-z] - 3*Log[1 + y + z] - 3*Log[\[Rho]] + 
    3*Log[-y - z - (y + z)^2 + \[Rho]]), 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-3*Log[-y] - 3*Log[-z] + 3*Log[1 + y + z] - 3*Log[\[Rho]] + 
    3*Log[-y - y^2 + \[Rho]]), 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-3*Log[-y] - 3*Log[-z] - 
    3*Log[1 + y + z] + 3*Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 
  \[Epsilon]*((3*Log[-y])/2 + (3*Log[-z])/2 + (3*Log[1 + y + z])/2 - 
    4*Log[-(y*(1 + y + z)) + (1 + z)*\[Rho]] + 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(Log[-y]/2 + Log[-z]/2 - Log[1 + y + z]/2 - 
    Log[y*z + (y + z)^2*\[Rho]]/2), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(Log[-y]/8 - (3*Log[-z])/8 + Log[1 + y + z]/8 + 
    Log[y*z + (y + z)^2*\[Rho]]/8), 
  \[Epsilon]*(-Log[-z] + Log[y*z + (y + z)^2*\[Rho]]/2), 
  \[Epsilon]*(-Log[-y] + Log[y*z + (y + z)^2*\[Rho]]/2), 
  \[Epsilon]*((-3*Log[-y])/8 + Log[-z]/8 + Log[1 + y + z]/8 + 
    Log[y*z + (y + z)^2*\[Rho]]/8), 0, 0, 0, 0, 0, 
  \[Epsilon]*(Log[-y]/2 - Log[-z]/2 - Log[1 + y + z]/2), 
  \[Epsilon]*Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])], 0, 
  0, \[Epsilon]*(-Log[-y]/2 + Log[-z]/2 - Log[1 + y + z]/2), 
  \[Epsilon]*Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-Log[-y]/2 + 4*Log[-y - z] - 
    Log[-z]/2 - Log[1 + y + z]/2 - (3*Log[y*z + (y + z)^2*\[Rho]])/2), 
  \[Epsilon]*(Log[-y]/4 + Log[-z]/4 + Log[1 + y + z]/4 - 
    Log[y*z + (y + z)^2*\[Rho]]/4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-Log[-y] - Log[-z] - 3*Log[1 + y + z] - 2*Log[\[Rho]] + 
    Log[-y - y^2 + \[Rho]] + Log[-z - z^2 + \[Rho]] + 
    Log[y*z + (y + z)^2*\[Rho]]), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((3*Log[-y])/4 - Log[-z]/4 + (3*Log[1 + y + z])/4 - 
    Log[\[Rho]]/2 + Log[-z + \[Rho]] - Log[-z - z^2 + \[Rho]]/2 - 
    Log[y*z + (y + z)^2*\[Rho]]/4), \[Epsilon]*(2*Log[-z] + Log[\[Rho]] - 
    2*Log[-z + \[Rho]] + Log[-z - z^2 + \[Rho]] - 
    Log[y*z + (y + z)^2*\[Rho]]), \[Epsilon]*(2*Log[-y] + Log[\[Rho]] - 
    2*Log[-y + \[Rho]] + Log[-y - y^2 + \[Rho]] - 
    Log[y*z + (y + z)^2*\[Rho]]), \[Epsilon]*(-Log[-y]/4 + (3*Log[-z])/4 + 
    (3*Log[1 + y + z])/4 - Log[\[Rho]]/2 + Log[-y + \[Rho]] - 
    Log[-y - y^2 + \[Rho]]/2 - Log[y*z + (y + z)^2*\[Rho]]/4), 0, 0, 0, 0, 0, 
  \[Epsilon]*(3*Log[-y] - 3*Log[-z] - 3*Log[1 + y + z] - 3*Log[\[Rho]] + 
    3*Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])]), 0, 0, 
  \[Epsilon]*(-3*Log[-y] + 3*Log[-z] - 3*Log[1 + y + z] - 3*Log[\[Rho]] + 
    3*Log[-y - y^2 + \[Rho]]), 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(y - z))/(y - z + y*Sqrt[1 + 4*\[Rho]] + 
         z*Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-3*Log[-y] - 3*Log[-z] - 3*Log[1 + y + z] + 
    3*Log[y*z + (y + z)^2*\[Rho]]), 
  \[Epsilon]*((3*Log[-y])/2 + (3*Log[-z])/2 + (3*Log[1 + y + z])/2 - 
    4*Log[y*z - (y + z)*\[Rho]] + Log[y*z + (y + z)^2*\[Rho]]/2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(Log[1 + y + z]/2 + Log[\[Rho]]/4), 
  \[Epsilon]*(-Log[1 + y + z]/4 + Log[\[Rho]]/8), 0, 0, 
  \[Epsilon]*(-Log[1 + y + z] + Log[\[Rho]]/2), 0, 0, 0, 
  \[Epsilon]*Log[1 + y + z], 0, \[Epsilon]*Log[1 + y + z], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(2*Log[-y - z] - 3*Log[1 + y + z] - Log[\[Rho]]), 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2, 
  \[Epsilon]*(Log[1 + y + z] - Log[\[Rho]]/2), -(\[Epsilon]*Log[1 + y + z]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 0, 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 0, 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/4 - 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/4), 0, 
  0, 0, 0, \[Epsilon]*(2*Log[1 + y + z] + Log[\[Rho]] - 
    Log[-y - z - (y + z)^2 + \[Rho]]), 
  \[Epsilon]*(Log[\[Rho]] - Log[-y - z - (y + z)^2 + \[Rho]]), 0, 
  \[Epsilon]*((-3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/4 - 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/4), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/8 - 
    (5*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])])/8), 
  0, 0, \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 - 
    (3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])])/2), 
  -2*\[Epsilon]*Log[1 + y + z], 0, 0, 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Epsilon]*
   Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(2*Log[-y - z] - Log[1 + y + z] - Log[\[Rho]]/2 - 
    Log[-y - z - (y + z)^2 + \[Rho]]/2 - 2*Log[Sqrt[1 + 4*\[Rho]]]), 
  \[Epsilon]*((3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2 + 
    (3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])])/2), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(2*Log[1 + y + z] + Log[\[Rho]] - 
    Log[-y - z - (y + z)^2 + \[Rho]]), 
  \[Epsilon]*(Log[\[Rho]] - Log[-y - z + \[Rho]]), 
  \[Epsilon]*(-Log[\[Rho]]/2 + Log[-y - z - (y + z)^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[1 + y + z]/2 + (3*Log[\[Rho]])/4 - 
    (3*Log[-y - z - (y + z)^2 + \[Rho]])/4), 0, 
  \[Epsilon]*(-Log[\[Rho]]/2 + Log[-y - z + \[Rho]] - 
    Log[-y - z - (y + z)^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[1 + y + z]/2 + (3*Log[\[Rho]])/4 - Log[-y - z + \[Rho]] + 
    Log[-y - z - (y + z)^2 + \[Rho]]/4), 0, 0, 0, 0, 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 
  \[Epsilon]*(Log[1 + y + z] + (3*Log[\[Rho]])/4 - 
    (3*Log[-y - z + \[Rho]])/2 + Log[-y - z - (y + z)^2 + \[Rho]]/4), 
  \[Epsilon]*(-Log[1 + y + z]/2 - Log[\[Rho]]/8 - (3*Log[-y - z + \[Rho]])/
     4 + (5*Log[-y - z - (y + z)^2 + \[Rho]])/8), 0, 0, 
  -(\[Epsilon]*Log[\[Rho]]), \[Epsilon]*
   (-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 0, 
  \[Epsilon]*(2*Log[1 + y + z] + Log[\[Rho]] - 
    Log[-y - z - (y + z)^2 + \[Rho]]), 0, 
  \[Epsilon]*(2*Log[1 + y + z] + Log[\[Rho]] - 
    Log[-y - z - (y + z)^2 + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-4*Log[1 + y + z] + 2*Log[-y - z - (y + z)^2 + \[Rho]]), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(2*Log[-y - z] + Log[1 + y + z] - (3*Log[\[Rho]])/2 - 
    (3*Log[-y - z - (y + z)^2 + \[Rho]])/2), 
  \[Epsilon]*(-2*Log[1 + y + z] - Log[\[Rho]] + 
    Log[-y - z - (y + z)^2 + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(Log[-y - z]/2 - Log[1 + y + z]/2), 
  \[Epsilon]*(-Log[-y - z]/4 + Log[1 + y + z]/4), 0, 0, 
  \[Epsilon]*(-2*Log[-y - z] + 2*Log[1 + y + z]), 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-2*Log[-y - z] + 2*Log[1 + y + z]), 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(Log[-y - z] - Log[1 + y + z]), -2*\[Epsilon]*Log[\[Rho]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(Log[-y] - Log[\[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y]/2 + Log[\[Rho]]/2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*\[Epsilon]*Log[\[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]*(Log[-z] - Log[\[Rho]]), 0, 0, 0, 0, 0, 
  0, \[Epsilon]*(-Log[-z]/2 + Log[\[Rho]]/2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*\[Epsilon]*Log[\[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, \[Epsilon]*(Log[1 + y + z] - Log[\[Rho]]), 
  \[Epsilon]*(-Log[1 + y + z]/2 + Log[\[Rho]]/2), 0, 
  \[Epsilon]*(-Log[1 + y + z] + Log[\[Rho]]), 
  \[Epsilon]*(Log[1 + y + z]/2 - Log[\[Rho]]/2), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y - z]/2 + Log[1 + y + z] - Log[\[Rho]]/2), 
  \[Epsilon]*(Log[-y - z]/4 - Log[\[Rho]]/4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Epsilon]*Log[\[Rho]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, \[Epsilon]*(-Log[-y]/2 + Log[-y - z]/2), 0, 0, 
  \[Epsilon]*(Log[-y]/2 - Log[1 + y]/2 - Log[-y - z]/2 + Log[1 + y + z]/2), 
  0, 0, 0, \[Epsilon]*(-Log[1 + y]/2 + Log[1 + y + z]/2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]*(-2*Log[-y] + 2*Log[-z] - 2*Log[1 + y + z]), 
  \[Epsilon]*(-Log[-y] - Log[1 + y + z] + Log[y*(1 + y + z) - z*\[Rho]]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(Log[-y] - Log[-z] + Log[1 + y + z] - Log[\[Rho]]), 0, 
  \[Epsilon]*(-2*Log[-y - z] + 2*Log[-z] - 2*Log[1 + y + z] + 
    2*Log[1 + y + z + \[Rho]]), \[Epsilon]*((3*Log[-y])/2 - Log[-y - z] - 
    Log[-z]/2 + Log[1 + y + z]/2 - (3*Log[\[Rho]])/2 + 
    Log[1 + y + z + \[Rho]]), 0, \[Epsilon]*(2*Log[1 + y] + 2*Log[-y - z] - 
    2*Log[-z] - 2*Log[1 + \[Rho]]), \[Epsilon]*((-3*Log[-y])/2 + Log[1 + y] + 
    Log[-y - z] + Log[-z]/2 - (3*Log[1 + y + z])/2 + (3*Log[\[Rho]])/2 - 
    Log[1 + \[Rho]]), 0, 0, \[Epsilon]*(-2*Log[-y] - 2*Log[1 + y] + 
    2*Log[-z] + 2*Log[-y + \[Rho]]), 
  \[Epsilon]*(-Log[-y]/2 + Log[1 + y] + Log[-z]/2 - (3*Log[1 + y + z])/2 + 
    (3*Log[\[Rho]])/2 - Log[-y + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(6*Log[-y] - 6*Log[-z] + 6*Log[1 + y + z] - 6*Log[\[Rho]]), 
  \[Epsilon]*(3*Log[-y] + Log[-z] + 3*Log[1 + y + z] - Log[\[Rho]] - 
    4*Log[y*(1 + y + z) - z*\[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, \[Epsilon]*(Log[-y - z]/2 - Log[-z]/2), 0, 0, 
  \[Epsilon]*(-Log[-y - z]/2 + Log[-z]/2 - Log[1 + z]/2 + Log[1 + y + z]/2), 
  \[Epsilon]*(-Log[1 + z]/2 + Log[1 + y + z]/2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]*(2*Log[-y] - 2*Log[-z] - 2*Log[1 + y + z]), 
  \[Epsilon]*(-Log[-z] - Log[1 + y + z] + Log[z*(1 + y + z) - y*\[Rho]]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-Log[-y] + Log[-z] + Log[1 + y + z] - Log[\[Rho]]), 0, 
  \[Epsilon]*(2*Log[-y] - 2*Log[-y - z] - 2*Log[1 + y + z] + 
    2*Log[1 + y + z + \[Rho]]), \[Epsilon]*(-Log[-y]/2 - Log[-y - z] + 
    (3*Log[-z])/2 + Log[1 + y + z]/2 - (3*Log[\[Rho]])/2 + 
    Log[1 + y + z + \[Rho]]), 0, \[Epsilon]*(-2*Log[-y] + 2*Log[-y - z] + 
    2*Log[1 + z] - 2*Log[1 + \[Rho]]), 
  \[Epsilon]*(Log[-y]/2 + Log[-y - z] - (3*Log[-z])/2 + Log[1 + z] - 
    (3*Log[1 + y + z])/2 + (3*Log[\[Rho]])/2 - Log[1 + \[Rho]]), 
  \[Epsilon]*(Log[-y]/2 - Log[-z]/2 + Log[1 + z] - (3*Log[1 + y + z])/2 + 
    (3*Log[\[Rho]])/2 - Log[-z + \[Rho]]), 
  \[Epsilon]*(2*Log[-y] - 2*Log[-z] - 2*Log[1 + z] + 2*Log[-z + \[Rho]]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-6*Log[-y] + 6*Log[-z] + 
    6*Log[1 + y + z] - 6*Log[\[Rho]]), 
  \[Epsilon]*(Log[-y] + 3*Log[-z] + 3*Log[1 + y + z] - Log[\[Rho]] - 
    4*Log[z*(1 + y + z) - y*\[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {\[Epsilon]*((-10*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/3 - 
    (10*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])])/3 - 
    2*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*((-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/3 - 
    (2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])])/3), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    (3*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])])/2 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2 - 
    Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]/2), 
  0, \[Epsilon]*((-7*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/3 - 
    (4*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])])/3 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/6 + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/3 - 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  0, 0, \[Epsilon]*(4*Log[-y] + 4*Log[-z] - 8*Log[1 + z] + 2*Log[\[Rho]] - 
    2*Log[-y - z - (y + z)^2 + \[Rho]]), 
  \[Epsilon]*(4*Log[-y] + 4*Log[-z] - 2*Log[\[Rho]] - 
    2*Log[-y - z - (y + z)^2 + \[Rho]]), 0, 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 + 
    2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/12 - 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/3 - 
    (5*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])])/4), 
  2*\[Epsilon]*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(8*Log[-y] + 8*Log[-z] - 8*Log[1 + z] + 4*Log[\[Rho]] - 
    4*Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 
  \[Epsilon]*(2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    6*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(4*Log[-y] + 4*Log[-z] + 2*Log[\[Rho]] + 
    2*Log[-y - z - (y + z)^2 + \[Rho]] - 
    4*Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 0, 0, 
  \[Epsilon]*(6*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    4*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  -4*\[Epsilon]*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(6*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    4*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*((10*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/3 - 
    (2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])])/3), 0, 0, 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    6*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  0, 0, 0, 0, \[Epsilon]*(-4*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    4*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    4*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(2*Log[-y] - 2*Log[-z] + Log[\[Rho]] - 
    Log[-y - z - (y + z)^2 + \[Rho]]), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-6*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    4*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] - 
    Log[-z - z^2 + \[Rho]] - 2*Log[Sqrt[1 + 4*\[Rho]]]), 
  -4*\[Epsilon]*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(4*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    4*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(Log[-y]/2 + Log[-z]/2 - Log[1 + y + z]/2 + (5*Log[\[Rho]])/6 - 
    (5*Log[-z - z^2 + \[Rho]])/6), 
  \[Epsilon]*(Log[\[Rho]]/6 - Log[-z - z^2 + \[Rho]]/6), 
  \[Epsilon]*(-Log[\[Rho]]/2 + Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[-y]/8 + Log[-z]/8 - Log[1 + y + z]/8 + (3*Log[\[Rho]])/8 - 
    (3*Log[-z - z^2 + \[Rho]])/8), 0, 
  \[Epsilon]*(Log[\[Rho]]/3 - Log[-z - z^2 + \[Rho]]/3), 
  \[Epsilon]*(-Log[\[Rho]]/12 + Log[-z - z^2 + \[Rho]]/12), 
  \[Epsilon]*(-Log[-y]/8 - Log[-z]/8 + Log[1 + y + z]/8 - Log[\[Rho]]/8 + 
    Log[-z - z^2 + \[Rho]]/8), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y]/2 + Log[1 + y + z]/2 - Log[\[Rho]]/2 + 
    Log[-z - z^2 + \[Rho]]/2), \[Epsilon]*(Log[-y]/4 - Log[1 + y + z]/4 + 
    Log[\[Rho]]/12 - Log[-z - z^2 + \[Rho]]/12), 
  \[Epsilon]*(-Log[-y]/2 - Log[-z]/2 + Log[1 + y + z]/2 - Log[\[Rho]]/2 + 
    Log[-z - z^2 + \[Rho]]/2), 0, \[Epsilon]*((3*Log[-y])/2 - Log[-z]/2 - 
    (3*Log[1 + y + z])/2 + Log[\[Rho]]/2 - Log[-z - z^2 + \[Rho]]/2), 0, 0, 
  0, \[Epsilon]*(-Log[-y] - Log[-z] + Log[1 + y + z] - Log[\[Rho]] + 
    Log[-z - z^2 + \[Rho]]), \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] + 
    Log[\[Rho]] - Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-Log[-y] - Log[-z] + Log[1 + y + z] - Log[\[Rho]] + 
    Log[-z - z^2 + \[Rho]]), 0, \[Epsilon]*(Log[-z] + Log[\[Rho]]/2 - 
    Log[-z - z^2 + \[Rho]]/2), \[Epsilon]*(Log[\[Rho]]/6 - 
    Log[-z - z^2 + \[Rho]]/6), 0, 0, 
  \[Epsilon]*((3*Log[-y])/2 + (3*Log[-z])/2 - (3*Log[1 + y + z])/2 + 
    Log[\[Rho]]/2 - Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*(-Log[-y]/4 - Log[-z]/4 + Log[1 + y + z]/4 - Log[\[Rho]]/4 + 
    Log[-z - z^2 + \[Rho]]/4), 0, 0, 0, 0, 
  \[Epsilon]*(2*Log[-y] - 2*Log[1 + y + z] + Log[\[Rho]] - 
    Log[-z - z^2 + \[Rho]]), 0, \[Epsilon]*(-Log[-y] + Log[1 + y + z] - 
    Log[\[Rho]]/2 + Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] + Log[\[Rho]] - 
    Log[-z - z^2 + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/4 - 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/4), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] - Log[\[Rho]] - 
    Log[-z - z^2 + \[Rho]]), \[Epsilon]*(-Log[\[Rho]] + 
    Log[-z - z^2 + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-Log[-y]/2 - Log[-z]/2 + Log[1 + y + z]/2 - Log[\[Rho]]/6 + 
    (5*Log[-z - z^2 + \[Rho]])/6), 
  \[Epsilon]*(-Log[\[Rho]]/3 + Log[-z - z^2 + \[Rho]]/6), 
  \[Epsilon]*(Log[\[Rho]]/2 - Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*(-Log[-y]/8 - Log[-z]/8 + Log[1 + y + z]/8 - (3*Log[\[Rho]])/8 + 
    (3*Log[-z - z^2 + \[Rho]])/8), 0, 
  \[Epsilon]*((-2*Log[\[Rho]])/3 + Log[-z - z^2 + \[Rho]]/3), 
  \[Epsilon]*(Log[\[Rho]]/6 - Log[-z - z^2 + \[Rho]]/12), 
  \[Epsilon]*(Log[-y]/8 + Log[-z]/8 - Log[1 + y + z]/8 - Log[\[Rho]]/8 - 
    Log[-z - z^2 + \[Rho]]/8), -(\[Epsilon]*Log[\[Rho]])/2, 0, 0, 0, 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 0, 
  \[Epsilon]*(Log[-y]/2 + Log[\[Rho]]/2 - Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*(-Log[-y]/4 + Log[\[Rho]]/12 + Log[-z - z^2 + \[Rho]]/12), 
  \[Epsilon]*(Log[-y]/2 + Log[-z]/2 + Log[1 + z] - Log[1 + y + z]/2 - 
    Log[-z - z^2 + \[Rho]]/2), 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*((-3*Log[-y])/2 + Log[-z]/2 + Log[1 + y + z]/2 + 
    Log[-z - z^2 + \[Rho]]/2), 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 0, 0, 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-2*Log[1 + z] + Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[-z - z^2 + \[Rho]]), 0, 
  \[Epsilon]*(-Log[-z] + Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*(-Log[\[Rho]]/3 + Log[-z - z^2 + \[Rho]]/6), 0, 0, 
  \[Epsilon]*((-3*Log[-y])/2 + 2*Log[1 + y] - (3*Log[-z])/2 - 
    Log[1 + y + z]/2 + Log[\[Rho]]/2 + Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[-y]/4 + Log[-z]/4 - Log[1 + y + z]/4 + Log[\[Rho]]/4 - 
    Log[-z - z^2 + \[Rho]]/4), 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y] - Log[-z] + Log[-z - z^2 + \[Rho]]), 0, 
  \[Epsilon]*(Log[-y] - Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*(-Log[-y] - Log[-z] + Log[-z - z^2 + \[Rho]]), 0, 0, 0, 0, 0, 0, 
  0, (\[Epsilon]*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])])/4, 
  \[Epsilon]*(-2*Log[1 + z] + Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] - Log[\[Rho]] - 
    Log[-z - z^2 + \[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -6*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  3*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 
  6*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  -3*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 0, 0, 
  0, \[Epsilon]*(4*Log[-y - z] - 4*Log[1 + y + z] - 4*Log[\[Rho]] + 
    8*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 0, 0, 
  -5*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/2, 0, 0, 
  0, \[Epsilon]*(-4*Log[-y - z] + 4*Log[1 + y + z] + 4*Log[\[Rho]] - 
    8*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 0, 0, 0, 
  0, 4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 4*\[Epsilon]*
   Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*(-2*Log[-y - z] + 2*Log[1 + y + z] + 2*Log[\[Rho]] - 
    4*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 
  -4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 0, 0, 
  -4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*(-2*Log[-y - z] - 
    4*Log[Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {\[Epsilon]*(Log[-y]/2 + Log[-z]/2 - Log[1 + y + z]/2 + 
    (5*Log[\[Rho]])/6 - (5*Log[-y - y^2 + \[Rho]])/6), 
  \[Epsilon]*(Log[\[Rho]]/6 - Log[-y - y^2 + \[Rho]]/6), 
  \[Epsilon]*(-Log[\[Rho]]/2 + Log[-y - y^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[-y]/8 + Log[-z]/8 - Log[1 + y + z]/8 + (3*Log[\[Rho]])/8 - 
    (3*Log[-y - y^2 + \[Rho]])/8), 0, 
  \[Epsilon]*(Log[\[Rho]]/3 - Log[-y - y^2 + \[Rho]]/3), 
  \[Epsilon]*(-Log[\[Rho]]/12 + Log[-y - y^2 + \[Rho]]/12), 0, 0, 0, 
  \[Epsilon]*(-Log[-y]/8 - Log[-z]/8 + Log[1 + y + z]/8 - Log[\[Rho]]/8 + 
    Log[-y - y^2 + \[Rho]]/8), 0, 0, 0, 
  \[Epsilon]*(-Log[-z]/2 + Log[1 + y + z]/2 - Log[\[Rho]]/2 + 
    Log[-y - y^2 + \[Rho]]/2), \[Epsilon]*(Log[-z]/4 - Log[1 + y + z]/4 + 
    Log[\[Rho]]/12 - Log[-y - y^2 + \[Rho]]/12), 0, 0, 
  \[Epsilon]*(-Log[-y]/2 + (3*Log[-z])/2 - (3*Log[1 + y + z])/2 + 
    Log[\[Rho]]/2 - Log[-y - y^2 + \[Rho]]/2), 0, 
  \[Epsilon]*(-Log[-y]/2 - Log[-z]/2 + Log[1 + y + z]/2 - Log[\[Rho]]/2 + 
    Log[-y - y^2 + \[Rho]]/2), 0, \[Epsilon]*(-Log[-y] - Log[-z] + 
    Log[1 + y + z] - Log[\[Rho]] + Log[-y - y^2 + \[Rho]]), 0, 
  \[Epsilon]*(-Log[-y] - Log[-z] + Log[1 + y + z] - Log[\[Rho]] + 
    Log[-y - y^2 + \[Rho]]), \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] + 
    2*Log[\[Rho]] - 2*Log[-y - y^2 + \[Rho]]), 0, 0, 
  \[Epsilon]*(Log[-y] + Log[\[Rho]]/2 - Log[-y - y^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[\[Rho]]/6 - Log[-y - y^2 + \[Rho]]/6), 0, 0, 
  \[Epsilon]*((3*Log[-y])/2 + (3*Log[-z])/2 - (3*Log[1 + y + z])/2 + 
    Log[\[Rho]]/2 - Log[-y - y^2 + \[Rho]]/2), 
  \[Epsilon]*(-Log[-y]/4 - Log[-z]/4 + Log[1 + y + z]/4 - Log[\[Rho]]/4 + 
    Log[-y - y^2 + \[Rho]]/4), 0, 0, 
  \[Epsilon]*(2*Log[-z] - 2*Log[1 + y + z]), 0, 
  \[Epsilon]*(-Log[-z] + Log[1 + y + z] - Log[\[Rho]]/2 + 
    Log[-y - y^2 + \[Rho]]/2), \[Epsilon]*(Log[-y] + Log[-z] - 
    Log[1 + y + z] + Log[\[Rho]] - Log[-y - y^2 + \[Rho]]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] - 
    2*Log[-y - y^2 + \[Rho]]), \[Epsilon]*(-Log[\[Rho]] + 
    Log[-y - y^2 + \[Rho]]), \[Epsilon]*
   (-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(2*\[Epsilon]*Log[\[Rho]])/3, -(\[Epsilon]*Log[\[Rho]])/6, 0, 
  0, 0, (\[Epsilon]*Log[\[Rho]])/6, -(\[Epsilon]*Log[\[Rho]])/6, 0, 0, 
  -(\[Epsilon]*Log[\[Rho]]), -(\[Epsilon]*Log[\[Rho]])/2, 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 0, 
  -(\[Epsilon]*Log[\[Rho]])/4, (\[Epsilon]*Log[\[Rho]])/24, 0, 0, 0, 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(2*Log[1 + y] - Log[\[Rho]]), 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  -(\[Epsilon]*Log[\[Rho]]), 0, -(\[Epsilon]*Log[\[Rho]]), 
  \[Epsilon]*(-2*Log[1 + y] + Log[\[Rho]]), 0, 0, (\[Epsilon]*Log[\[Rho]])/2, 
  -(\[Epsilon]*Log[\[Rho]])/6, 0, 0, 
  \[Epsilon]*(2*Log[1 + z] - 2*Log[1 + y + z] + Log[\[Rho]]), 0, 0, 0, 
  \[Epsilon]*(-2*Log[-y - z] + 2*Log[-z]), 
  (\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2, 0, 
  \[Epsilon]*Log[\[Rho]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-2*Log[1 + y] + Log[\[Rho]]), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] - 2*Log[\[Rho]]), 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {\[Epsilon]*((-5*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/6 - 
    (5*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])])/6 - 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/6 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/6), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/4 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/2 - 
    (3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])])/4 + 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/4 - 
    (3*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])])/8 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/8 - 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]/8), 
  0, \[Epsilon]*((-7*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/12 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/3 + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/4), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/24 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/12 - 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/8), 0, 
  0, \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/8 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/8 + 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]/8), 
  \[Epsilon]*(Log[-y] - 2*Log[1 + y] + Log[-z] + Log[\[Rho]]/2 - 
    Log[-y - z - (y + z)^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[\[Rho]]/2 - 
    Log[-y - z - (y + z)^2 + \[Rho]]/2), 0, 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/8 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/2 - 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/8), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/48 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/12 - 
    (5*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])])/
     16), 0, 0, \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/2 - 
    (3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])])/2), 
  \[Epsilon]*(Log[-y] + Log[-z] + Log[\[Rho]]/2 + 
    Log[-y - z - (y + z)^2 + \[Rho]]/2 - 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 
  (\[Epsilon]*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])])/2, 
  \[Epsilon]*(-2*Log[-y] + 2*Log[1 + y] - 2*Log[-z] - Log[\[Rho]] + 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 
  \[Epsilon]*((3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 0, 
  \[Epsilon]*((3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]), 0, 0, 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*((5*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/6 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/6), 0, 0, 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/2 - 
    (3*Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])])/
     2), \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/4 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/4 - 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]/4), 
  0, 0, -(\[Epsilon]*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + 
        Sqrt[1 + 4*\[Rho]])]), \[Epsilon]*(-Log[-y]/2 + Log[-z]/2 + 
    Log[\[Rho]]/4 - Log[-y - z - (y + z)^2 + \[Rho]]/4), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/4 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/2 + 
    (3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])])/4), 
  \[Epsilon]*((-3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2 - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    2*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z] - Log[-y - y^2 + \[Rho]] - 
    2*Log[Sqrt[1 + 4*\[Rho]]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 
  (\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])])/2, 
  (\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])])/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 2*\[Epsilon]*
   Log[1 - 2/(1 + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*\[Epsilon]*
   Log[1 - 2/(1 + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])], 
  -(\[Epsilon]*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + 
        Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])]), 0, 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])] + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/
           y])]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])] + 
    Log[1 - (2*(y + 2*z + 2*y*z + 2*z^2))/(y + 2*z + 2*y*z + 2*z^2 + 
        y*Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])]), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-4*Log[-y] + 2*Log[-y - z] + 2*Log[-z] + 2*Log[1 + z] + 
    2*Log[1 + y + z] + 2*Log[\[Rho]] - 
    8*Log[Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y]]), 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])], 
  \[Epsilon]*(-Log[-y] + Log[-z] + Log[1 + y + z] + Log[\[Rho]] - 
    2*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y]]), 0, 
  0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(2*Log[-y] - Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 0, 
  \[Epsilon]*(-2*Log[1 + y + z] + Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 
  \[Epsilon]*(Log[-y]/8 + (3*Log[-z])/8 + (3*Log[1 + y + z])/8 - 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/4), 0, 
  -(\[Epsilon]*Log[\[Rho]]), \[Epsilon]*(Log[-y - z]/2 - Log[-z]/2 + 
    Log[1 + z]/2 - Log[1 + y + z]/2), 
  \[Epsilon]*(-Log[-y]/8 + Log[-y - z]/2 - (3*Log[-z])/8 + Log[1 + z]/2 - 
    (3*Log[1 + y + z])/8), \[Epsilon]*Log[\[Rho]], 
  \[Epsilon]*(-2*Log[-y] + Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 
  \[Epsilon]*((-3*Log[-y])/4 + Log[-z]/4 + Log[1 + y + z]/4 + 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/4), 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y]/2 + 2*Log[-y - z] - (3*Log[-z])/2 + 4*Log[1 + z] - 
    (3*Log[1 + y + z])/2 - Log[\[Rho]]), 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(-Log[-y]/2 + Log[-z]/2 + Log[1 + y + z]/2), 
  -2*\[Epsilon]*Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + 
       (1 + z)*Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(Log[-y] + Log[-z] - Log[1 + y + z]), 
  2*\[Epsilon]*Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + 
       (1 + z)*Sqrt[1 + 4*\[Rho]])], 0, 
  \[Epsilon]*(-Log[-y] + Log[-z] + Log[1 + y + z]), 
  \[Epsilon]*(Log[-y] - Log[-z] - Log[1 + y + z]), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((3*Log[-y])/2 + 2*Log[-y - z] - (3*Log[-z])/2 + 6*Log[1 + z] - 
    (3*Log[1 + y + z])/2 + 2*Log[\[Rho]] - 
    3*Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 
  \[Epsilon]*(-Log[-y]/4 - Log[-y - z] + Log[-z]/4 + Log[1 + y + z]/4 + 
    Log[-(y*(1 + y + z)) + (1 + z)*\[Rho]] - 
    Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]/2), 
  \[Epsilon]*((3*Log[-y])/2 - (3*Log[-z])/2 - (3*Log[1 + y + z])/2), 
  \[Epsilon]*(-Log[-y]/4 + Log[-y - z] + Log[-z]/4 + Log[1 + y + z]/4 + 
    Log[\[Rho]] - Log[y*z - (y + z)*\[Rho]]), 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y] + Log[-z] + Log[1 + y + z]), 0, 0, 0, 0, 
  \[Epsilon]*(-3*Log[-y] + 3*Log[-z] + 3*Log[1 + y + z]), 
  \[Epsilon]*(Log[-z] + Log[1 + y + z] + Log[\[Rho]] - 
    Log[z*(1 + y + z) - y*\[Rho]]), 0, 0, 0, 0, 0, 0, 0, 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])], 
  \[Epsilon]*(Log[-y] - 2*Log[-y - z] + Log[-z] - 2*Log[1 + z] + 
    Log[1 + y + z] - 2*Log[\[Rho]]), 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(y - z))/(y - z + y*Sqrt[1 + 4*\[Rho]] + 
        z*Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]), 
  0, \[Epsilon]*(Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + 
        Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]/4), 
  0, 0, -3*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*((-5*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2 + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/2 - 
    Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])]/4), 
  \[Epsilon]*(-Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(y - z))/(y - z + y*Sqrt[1 + 4*\[Rho]] + 
        z*Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(y - z))/(y - z + y*Sqrt[1 + 4*\[Rho]] + 
         z*Sqrt[1 + 4*\[Rho]])]/4 - 
    Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]/4), 
  \[Epsilon]*(4*Log[-y] - 4*Log[-y - z] - 4*Log[1 + z]), 0, 0, 0, 0, 
  \[Epsilon]*(-4*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    3*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(4*Log[-y] - 4*Log[1 + z] + 2*Log[-z - z^2 + \[Rho]] - 
    2*Log[y*z + (y + z)^2*\[Rho]]), 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-4*Log[-y] + 4*Log[-y - z] - 
    2*Log[-y - z - (y + z)^2 + \[Rho]] + 
    2*Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]]), 
  \[Epsilon]*(3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    3*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(4*Log[-y] + 2*Log[\[Rho]] + 2*Log[-y - y^2 + \[Rho]] - 
    2*Log[-(y*(1 + y + z)) + (1 + z)^2*\[Rho]] - 
    2*Log[y*z + (y + z)^2*\[Rho]]), 0, 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    3*Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + (1 + z)*Sqrt[1 + 4*\[Rho]])]), 
  (\[Epsilon]*Log[1 - (2*(1 + 2*y + z))/(1 + 2*y + z + 
        (1 + z)*Sqrt[1 + 4*\[Rho]])])/2, 
  3*\[Epsilon]*Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(y - z))/(y - z + y*Sqrt[1 + 4*\[Rho]] + 
         z*Sqrt[1 + 4*\[Rho]])]/2), 0, 0, 0, 0, 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 
  6*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(2*Log[-y] - 2*Log[-z] - 2*Log[1 + y + z] - 2*Log[\[Rho]] + 
    4*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y]]), 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(Log[-y] - Log[-z] - Log[1 + y + z] - Log[\[Rho]] - 
    2*Log[Sqrt[1 + 4*\[Rho]]]), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 
  (\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])])/2, 0, 
  0, 0, (\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])])/
   2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*\[Epsilon]*
   Log[1 - 2/(1 + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 2*\[Epsilon]*
   Log[1 - 2/(1 + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])], 
  -(\[Epsilon]*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + 
        Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])]), 0, 0, 0, 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])] + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/
           z])]), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])] + 
    Log[1 - (2*(2*y + 2*y^2 + z + 2*y*z))/(2*y + 2*y^2 + z + 2*y*z + 
        z*Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*(2*Log[-y] + 2*Log[1 + y] + 2*Log[-y - z] - 
    4*Log[-z] + 2*Log[1 + y + z] + 2*Log[\[Rho]] - 
    8*Log[Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z]]), 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])], 
  \[Epsilon]*(Log[-y] - Log[-z] + Log[1 + y + z] + Log[\[Rho]] - 
    2*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z]]), 0, 
  0, 0, 0}, {\[Epsilon]*(-2*Log[-z] + 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 0, 
  \[Epsilon]*(2*Log[1 + y + z] - Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 
  \[Epsilon]*((-3*Log[-y])/8 - Log[-z]/8 - (3*Log[1 + y + z])/8 + 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/4), 0, \[Epsilon]*Log[\[Rho]], 
  \[Epsilon]*(Log[-y]/2 - Log[1 + y]/2 - Log[-y - z]/2 + Log[1 + y + z]/2), 
  \[Epsilon]*(-Log[-y]/4 + (3*Log[-z])/4 - Log[1 + y + z]/4 - 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/4), 
  \[Epsilon]*(2*Log[-z] - Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 
  -(\[Epsilon]*Log[\[Rho]]), \[Epsilon]*((3*Log[-y])/8 - Log[1 + y]/2 - 
    Log[-y - z]/2 + Log[-z]/8 + (3*Log[1 + y + z])/8), 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y] - Log[-z] + Log[1 + y + z]), 
  2*\[Epsilon]*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + 
       (1 + y)*Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(-Log[-y]/2 + Log[-z]/2 - Log[1 + y + z]/2), 
  2*\[Epsilon]*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + 
       (1 + y)*Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*((3*Log[-y])/2 - 4*Log[1 + y] - 2*Log[-y - z] + Log[-z]/2 + 
    (3*Log[1 + y + z])/2 + Log[\[Rho]]), 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 
  \[Epsilon]*(Log[-y] - Log[-z] + Log[1 + y + z]), 
  \[Epsilon]*(-Log[-y] + Log[-z] - Log[1 + y + z]), 0, 0, 0, 0, 
  \[Epsilon]*((3*Log[-y])/2 - 6*Log[1 + y] - 2*Log[-y - z] - (3*Log[-z])/2 + 
    (3*Log[1 + y + z])/2 - 2*Log[\[Rho]] + 
    3*Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 
  \[Epsilon]*(-Log[-y]/4 + Log[-y - z] + Log[-z]/4 - Log[1 + y + z]/4 - 
    Log[-(z*(1 + y + z)) + (1 + y)*\[Rho]] + 
    Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]/2), 0, 0, 
  \[Epsilon]*((3*Log[-y])/2 - (3*Log[-z])/2 + (3*Log[1 + y + z])/2), 
  \[Epsilon]*(-Log[-y]/4 - Log[-y - z] + Log[-z]/4 - Log[1 + y + z]/4 - 
    Log[\[Rho]] + Log[y*z - (y + z)*\[Rho]]), 0, 0, 0, 0, 0, 
  \[Epsilon]*(-Log[-y] + Log[-z] - Log[1 + y + z]), 0, 
  \[Epsilon]*(-3*Log[-y] + 3*Log[-z] - 3*Log[1 + y + z]), 
  \[Epsilon]*(-Log[-y] - Log[1 + y + z] - Log[\[Rho]] + 
    Log[y*(1 + y + z) - z*\[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])], 
  \[Epsilon]*(Log[-y] - 2*Log[1 + y] - 2*Log[-y - z] + Log[-z] + 
    Log[1 + y + z] - 2*Log[\[Rho]]), 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]), 0, 0, 0, 0}, 
 {\[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(y - z))/(y - z + y*Sqrt[1 + 4*\[Rho]] + 
        z*Sqrt[1 + 4*\[Rho]])]), 0, 
  \[Epsilon]*(Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + 
        Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]/4), 
  0, 0, -3*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/2 - 
    Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]/4 + 
    Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])]/4), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])] - 
    Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])] + 
    Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*((-5*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2 + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]/2 - 
    Log[1 - (2*(y - z))/(y - z + y*Sqrt[1 + 4*\[Rho]] + 
         z*Sqrt[1 + 4*\[Rho]])]/4), 
  \[Epsilon]*(-4*Log[1 + y] - 4*Log[-y - z] + 4*Log[-z]), 0, 0, 0, 0, 
  \[Epsilon]*(3*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    3*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(-4*Log[-z] - 2*Log[\[Rho]] - 2*Log[-z - z^2 + \[Rho]] + 
    2*Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]] + 
    2*Log[y*z + (y + z)^2*\[Rho]]), 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    3*Log[1 - (2*(1 + 2*y + 2*z))/(1 + 2*y + 2*z + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(4*Log[-y - z] - 4*Log[-z] - 
    2*Log[-y - z - (y + z)^2 + \[Rho]] + 
    2*Log[-(z*(1 + y + z)) + (1 + y)^2*\[Rho]]), 
  \[Epsilon]*(-4*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] - 
    3*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(4*Log[1 + y] - 4*Log[-z] - 2*Log[-y - y^2 + \[Rho]] + 
    2*Log[y*z + (y + z)^2*\[Rho]]), 0, 0, 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    3*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + (1 + y)*Sqrt[1 + 4*\[Rho]])]), 
  (\[Epsilon]*Log[1 - (2*(1 + y + 2*z))/(1 + y + 2*z + 
        (1 + y)*Sqrt[1 + 4*\[Rho]])])/2, 0, 0, 
  -3*\[Epsilon]*Log[1 + (2*(y - z))/(-y + z + (y + z)*Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(y - z))/(y - z + y*Sqrt[1 + 4*\[Rho]] + 
         z*Sqrt[1 + 4*\[Rho]])]/2), 0, 0, 0, 0, 0, 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 
  6*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(-2*Log[-y] + 2*Log[-z] - 2*Log[1 + y + z] - 
    2*Log[\[Rho]] + 4*Log[Sqrt[1 + 4*\[Rho]] + 
       Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z]]), 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(-Log[-y] + Log[-z] - Log[1 + y + z] - Log[\[Rho]] - 
    2*Log[Sqrt[1 + 4*\[Rho]]]), 0, 0, 0, 0}, 
 {(\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/3, 
  (2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/3, 
  4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  (-9*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/4, 0, 
  (-14*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/3, 
  (8*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/3, 
  (3*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/2, 0, 0, 
  (-5*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/4, 
  \[Epsilon]*(-4*Log[-y - z] + 4*Log[1 + y + z] + 4*Log[\[Rho]] - 
    8*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 0, 0, 
  4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  (\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/3, 
  4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*(4*Log[-y - z] - 4*Log[1 + y + z] - 4*Log[\[Rho]] + 
    8*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 
  -3*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  (4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/3, 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])]), 
  (-2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/3, 
  -4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  (\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/2, 0, 
  2*\[Epsilon]*
   Log[1 - (2*(y - z))/(y - z + (y + z)*Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  -4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*(2*Log[-y - z] - 2*Log[1 + y + z] - 2*Log[\[Rho]] + 
    4*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 
  4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])]), 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 
  3*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])]), 
  -3*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*(Log[-y - z]/2 - Log[1 + y + z]/2 - Log[\[Rho]]/2 + 
    Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 0, 
  4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*(-Log[-y - z] + 2*Log[-z] + Log[\[Rho]] - 
    Log[y*z - (y + z)*\[Rho]]), 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 0, 
  \[Epsilon]*(-2*Log[-y - z] + 2*Log[1 + y + z] + 2*Log[\[Rho]] - 
    4*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 
  \[Epsilon]*(-Log[-y - z] + 2*Log[1 + y + z] + Log[\[Rho]] + 
    Log[y*z - (y + z)*\[Rho]] - 
    2*Log[-y + 2*(1 - y + z)*\[Rho] - y*Sqrt[(-y - z + 4*\[Rho])/(-y - z)]*
        Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y]]), 0, 
  \[Epsilon]*(-Log[-y - z] + Log[1 + y + z] + Log[\[Rho]] - 
    2*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 
  \[Epsilon]*(-Log[-y - z] + 2*Log[1 + y + z] + Log[\[Rho]] + 
    Log[y*z - (y + z)*\[Rho]] - 
    2*Log[-z + 2*(1 + y - z)*\[Rho] + z*Sqrt[(-y - z + 4*\[Rho])/(-y - z)]*
        Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z]]), 
  -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*(Log[-y - z] - Log[1 + y + z] - Log[\[Rho]] + 
    2*Log[Sqrt[1 + 4*\[Rho]] + Sqrt[(-y - z + 4*\[Rho])/(-y - z)]]), 
  \[Epsilon]*(Log[-y] - 3*Log[-y - z] + Log[-z] + Log[\[Rho]] - 
    4*Log[Sqrt[(-y - z + 4*\[Rho])/(-y - z)]] - Log[y*z - (y + z)*\[Rho]]), 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])] - 
    Log[1 - (2*(y - z))/(y - z + (y + z)*Sqrt[(-y - z + 4*\[Rho])/
           (-y - z)])]), 3*\[Epsilon]*
   Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  -4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])]}, 
 {\[Epsilon]*(Log[-y]/3 - Log[-z]/3 - (10*Log[1 + y + z])/3 - 
    (10*Log[\[Rho]])/3 + (5*Log[-y - y^2 + \[Rho]])/3 + 
    (5*Log[-z - z^2 + \[Rho]])/3), 
  \[Epsilon]*((2*Log[-y])/3 - (2*Log[-z])/3 - (2*Log[1 + y + z])/3 - 
    (2*Log[\[Rho]])/3 + Log[-y - y^2 + \[Rho]]/3 + Log[-z - z^2 + \[Rho]]/3), 
  \[Epsilon]*(2*Log[-y] - 4*Log[-y - z] + 6*Log[-z] + 2*Log[1 + y + z] - 
    2*Log[\[Rho]] - Log[-y - y^2 + \[Rho]] - Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-Log[-y]/4 + Log[-y - z] - (7*Log[-z])/4 - 
    (3*Log[1 + y + z])/2 - Log[\[Rho]]/2 + (3*Log[-y - y^2 + \[Rho]])/4 + 
    (3*Log[-z - z^2 + \[Rho]])/4), 0, 
  \[Epsilon]*((-8*Log[-y])/3 + 4*Log[-y - z] - (16*Log[-z])/3 - 
    (4*Log[1 + y + z])/3 + (8*Log[\[Rho]])/3 + (2*Log[-y - y^2 + \[Rho]])/3 + 
    (2*Log[-z - z^2 + \[Rho]])/3), \[Epsilon]*((7*Log[-y])/6 - Log[1 + y]/2 - 
    Log[-y - z] + (11*Log[-z])/6 - Log[1 + z]/2 + Log[1 + y + z]/3 - 
    (2*Log[\[Rho]])/3 - Log[-y - y^2 + \[Rho]]/6 - Log[-z - z^2 + \[Rho]]/6), 
  \[Epsilon]*((5*Log[-y])/4 - (3*Log[-z])/4 - Log[1 + z]/2 + 
    Log[1 + y + z]/4 + Log[\[Rho]]/4 - Log[-z - z^2 + \[Rho]]/4), 0, 0, 
  \[Epsilon]*(-Log[-y]/2 - Log[1 + y]/2 + Log[-z] + Log[1 + y + z]/4 + 
    Log[\[Rho]]/4 - Log[-y - y^2 + \[Rho]]/4), 0, 0, 0, 
  \[Epsilon]*(3*Log[-y] - 4*Log[-y - z] + 5*Log[-z] + 2*Log[1 + y + z] - 
    2*Log[\[Rho]] - Log[-y - y^2 + \[Rho]] - Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-Log[-y]/6 + Log[-z]/6 - Log[1 + y + z]/3 - Log[\[Rho]]/3 + 
    Log[-y - y^2 + \[Rho]]/6 + Log[-z - z^2 + \[Rho]]/6), 
  \[Epsilon]*(3*Log[-y] - Log[-z] - 2*Log[1 + z] + Log[1 + y + z] + 
    Log[\[Rho]] - Log[-z - z^2 + \[Rho]]), 0, 
  \[Epsilon]*(-3*Log[-y] + 4*Log[-y - z] - 5*Log[-z] - 2*Log[1 + y + z] + 
    2*Log[\[Rho]] + Log[-y - y^2 + \[Rho]] + Log[-z - z^2 + \[Rho]]), 0, 
  \[Epsilon]*(-2*Log[1 + y] + 2*Log[-z] + Log[1 + y + z] + Log[\[Rho]] - 
    Log[-y - y^2 + \[Rho]]), 0, \[Epsilon]*(2*Log[-y] - 2*Log[-z] + 
    4*Log[1 + y + z] + 4*Log[\[Rho]] - 2*Log[-y - y^2 + \[Rho]] - 
    2*Log[-z - z^2 + \[Rho]]), \[Epsilon]*(2*Log[-y] - 2*Log[-z] - 
    2*Log[1 + y + z] - 2*Log[\[Rho]] + 2*Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(2*Log[-y] - 2*Log[-z] + 4*Log[1 + y + z] + 4*Log[\[Rho]] - 
    2*Log[-y - y^2 + \[Rho]] - 2*Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-2*Log[-y] + 2*Log[-z] - 4*Log[1 + y + z] - 4*Log[\[Rho]] + 
    4*Log[-y - y^2 + \[Rho]]), \[Epsilon]*(-Log[1 + y + z] + Log[\[Rho]] - 
    2*Log[-z + \[Rho]] + Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-Log[-y]/3 + Log[-z]/3 - Log[1 + y + z]/3 + (5*Log[\[Rho]])/3 - 
    2*Log[-z + \[Rho]] + Log[-z - z^2 + \[Rho]]/3), 
  \[Epsilon]*(-Log[1 + y + z] + Log[\[Rho]] - 2*Log[-y + \[Rho]] + 
    Log[-y - y^2 + \[Rho]]), \[Epsilon]*(Log[-y] - Log[-z] - 
    Log[1 + y + z]/3 + (5*Log[\[Rho]])/3 - 2*Log[-y + \[Rho]] + 
    Log[-y - y^2 + \[Rho]]/3), \[Epsilon]*(-Log[-y] - 2*Log[1 + y] + 
    3*Log[-z] - Log[1 + y + z] - Log[\[Rho]] + Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(Log[-y]/2 - (3*Log[-z])/2 + Log[1 + y + z]/2 - Log[\[Rho]]/2 - 
    Log[-z - z^2 + \[Rho]]/2 + Log[-(z*(1 + y + z)) + (1 + y)*\[Rho]]), 
  \[Epsilon]*(2*Log[-z] - 2*Log[1 + z] - Log[1 + y + z] - Log[\[Rho]] + 
    Log[-y - y^2 + \[Rho]]), \[Epsilon]*(-Log[-y] + Log[1 + y + z]/2 - 
    Log[\[Rho]]/2 - Log[-y - y^2 + \[Rho]]/2 + 
    Log[-(y*(1 + y + z)) + (1 + z)*\[Rho]]), 0, 0, 
  \[Epsilon]*(-2*Log[-y] + 4*Log[-y - z] - 6*Log[-z] - 2*Log[1 + y + z] + 
    2*Log[\[Rho]] + 2*Log[-z - z^2 + \[Rho]]), 0, 
  \[Epsilon]*(2*Log[-y] - 2*Log[-y - z] + 2*Log[-z] + 2*Log[1 + y + z] - 
    Log[-y - y^2 + \[Rho]] - Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-2*Log[-y] + 2*Log[-z] - 4*Log[1 + y + z] - 4*Log[\[Rho]] + 
    2*Log[-y - y^2 + \[Rho]] + 2*Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-Log[-y] + Log[-z]), \[Epsilon]*(Log[-y] - Log[-z]), 
  \[Epsilon]*(-4*Log[-y] + 4*Log[-z]), \[Epsilon]*(3*Log[-y] - 3*Log[-z]), 
  \[Epsilon]*(Log[-y] + Log[\[Rho]] - Log[y*(1 + y + z) - z*\[Rho]]), 
  \[Epsilon]*(-3*Log[-y] + 3*Log[-z]), 
  \[Epsilon]*(Log[-z] + Log[\[Rho]] - Log[z*(1 + y + z) - y*\[Rho]]), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])]/2 + 
    Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])]/2), 
  \[Epsilon]*(2*Log[-y - z] - 4*Log[-z] - 2*Log[1 + y + z] + 
    2*Log[-z - z^2 + \[Rho]]), \[Epsilon]*(2*Log[-y] - 2*Log[-z] + 
    2*Log[1 + y + z] + 2*Log[\[Rho]] - 2*Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])] - 
    3*Log[1 - (2*(y - z))/(y - z + (y + z)*Sqrt[(-y - z + 4*\[Rho])/
            (-y - z)])]), \[Epsilon]*(-3*Log[-y] + 3*Log[-z] - 
    4*Log[1 + y + z] - 4*Log[\[Rho]] + 4*Log[-y - y^2 + \[Rho]]), 
  \[Epsilon]*(2*Log[-y] - 2*Log[-z] + 2*Log[1 + y + z] + 2*Log[\[Rho]] - 
    2*Log[-y - y^2 + \[Rho]]), 
  \[Epsilon]*(-2*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    2*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]), 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])] + 
    3*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/
            y])]), \[Epsilon]*(-2*Log[-z] + 2*Log[1 + z]), 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(Log[1 - 2/(1 + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])] + 
    3*Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/
            z])]), \[Epsilon]*(-2*Log[1 + y] + 2*Log[-z]), 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  -3*\[Epsilon]*
   Log[1 - (2*(y - z))/(y - z + (y + z)*Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*(Log[-y] - Log[-y - z] + 5*Log[-z] - Log[\[Rho]] - 
    3*Log[y*z - (y + z)*\[Rho]]), \[Epsilon]*(Log[-y] + 2*Log[-y - z] - 
    5*Log[-z] + 2*Log[\[Rho]]), \[Epsilon]*(-4*Log[-y] + 4*Log[-z])}, 
 {\[Epsilon]*(-Log[-y]/6 - (5*Log[-z])/6 - (11*Log[1 + y + z])/6 - 
    (5*Log[\[Rho]])/2 + (5*Log[-y - y^2 + \[Rho]])/6 + 
    (5*Log[-z - z^2 + \[Rho]])/3), 
  \[Epsilon]*((2*Log[-y])/3 - (2*Log[-z])/3 - (2*Log[1 + y + z])/3 - 
    Log[\[Rho]]/2 + Log[-y - y^2 + \[Rho]]/6 + Log[-z - z^2 + \[Rho]]/3), 
  \[Epsilon]*(4*Log[-z] + 2*Log[1 + y + z] - (5*Log[\[Rho]])/2 - 
    Log[-y - y^2 + \[Rho]]/2 - Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(Log[-y]/8 - (11*Log[-z])/8 - (9*Log[1 + y + z])/8 - 
    Log[\[Rho]]/8 + (3*Log[-y - y^2 + \[Rho]])/8 + 
    (3*Log[-z - z^2 + \[Rho]])/4), 0, 
  \[Epsilon]*((-2*Log[-y])/3 - (10*Log[-z])/3 - (4*Log[1 + y + z])/3 + 
    3*Log[\[Rho]] + Log[-y - y^2 + \[Rho]]/3 + (2*Log[-z - z^2 + \[Rho]])/3), 
  \[Epsilon]*((2*Log[-y])/3 - Log[1 + y]/2 + (4*Log[-z])/3 - Log[1 + z]/2 + 
    Log[1 + y + z]/3 - (3*Log[\[Rho]])/4 - Log[-y - y^2 + \[Rho]]/12 - 
    Log[-z - z^2 + \[Rho]]/6), \[Epsilon]*((3*Log[-y])/4 - Log[1 + z]/2 + 
    Log[\[Rho]]/4 - Log[-z - z^2 + \[Rho]]/4), 0, 0, 
  \[Epsilon]*(Log[-y]/8 - Log[1 + y]/2 + (3*Log[-z])/8 + Log[1 + y + z]/8 + 
    Log[\[Rho]]/8 - Log[-y - y^2 + \[Rho]]/8), 
  -4*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 0, 
  \[Epsilon]*((3*Log[-y])/2 + Log[-y - z] + 3*Log[-z] + Log[1 + y + z]/2 - 
    (5*Log[\[Rho]])/2 - Log[-y - y^2 + \[Rho]]/2 - Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*((-5*Log[-y])/12 - Log[-y - z]/2 + Log[-z]/6 + 
    (5*Log[1 + y + z])/12 - Log[\[Rho]]/4 + Log[-y - y^2 + \[Rho]]/12 + 
    Log[-z - z^2 + \[Rho]]/6), \[Epsilon]*(3*Log[-y] - 2*Log[1 + z] + 
    Log[\[Rho]] - Log[-z - z^2 + \[Rho]]), 0, 
  \[Epsilon]*((-5*Log[-y])/2 - 4*Log[-y - z] - (5*Log[-z])/2 + 
    (5*Log[1 + y + z])/2 + (5*Log[\[Rho]])/2 + Log[-y - y^2 + \[Rho]]/2 + 
    Log[-z - z^2 + \[Rho]]), 4*\[Epsilon]*
   Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(Log[-y]/2 - 2*Log[1 + y] + (3*Log[-z])/2 + Log[1 + y + z]/2 + 
    Log[\[Rho]]/2 - Log[-y - y^2 + \[Rho]]/2), 0, 
  \[Epsilon]*(3*Log[-y] - Log[-z] + Log[1 + y + z] + 3*Log[\[Rho]] - 
    Log[-y - y^2 + \[Rho]] - 2*Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(2*Log[-y] - 4*Log[-z] - 2*Log[\[Rho]] + 
    2*Log[-z - z^2 + \[Rho]]), \[Epsilon]*(3*Log[-y] - Log[-z] + 
    Log[1 + y + z] + 3*Log[\[Rho]] - Log[-y - y^2 + \[Rho]] - 
    2*Log[-z - z^2 + \[Rho]]), \[Epsilon]*(-3*Log[-y] + 3*Log[-z] - 
    3*Log[1 + y + z] - 2*Log[\[Rho]] + 2*Log[-y - y^2 + \[Rho]]), 
  \[Epsilon]*(-Log[-z] - Log[-z + \[Rho]] + Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-Log[-y]/3 + Log[-z]/3 - Log[1 + y + z]/3 + (2*Log[\[Rho]])/3 - 
    Log[-z + \[Rho]] + Log[-z - z^2 + \[Rho]]/3), 
  \[Epsilon]*(Log[\[Rho]]/2 - Log[-y + \[Rho]] + Log[-y - y^2 + \[Rho]]/2), 
  \[Epsilon]*(Log[-y] - Log[-z] - Log[1 + y + z]/3 + (5*Log[\[Rho]])/6 - 
    Log[-y + \[Rho]] + Log[-y - y^2 + \[Rho]]/6), 
  \[Epsilon]*(-Log[-y] - 2*Log[1 + y] + 2*Log[1 + y + z] - Log[\[Rho]] + 
    Log[-z - z^2 + \[Rho]]), \[Epsilon]*(Log[-y]/2 - Log[-z] - 
    Log[\[Rho]]/2 - Log[-z - z^2 + \[Rho]]/2 + 
    Log[-(z*(1 + y + z)) + (1 + y)*\[Rho]]), 
  \[Epsilon]*((-3*Log[-y])/2 + (7*Log[-z])/2 - 2*Log[1 + z] + 
    Log[1 + y + z]/2 - Log[\[Rho]]/2 + Log[-y - y^2 + \[Rho]]/2), 
  \[Epsilon]*((-3*Log[-y])/4 - Log[-z]/4 + Log[1 + y + z]/4 - 
    (3*Log[\[Rho]])/4 - Log[-y - y^2 + \[Rho]]/4 + 
    Log[-(y*(1 + y + z)) + (1 + z)*\[Rho]]), 0, 0, 
  \[Epsilon]*(-2*Log[-y] - 4*Log[-y - z] - 4*Log[-z] + 4*Log[1 + y + z] + 
    2*Log[\[Rho]] + 2*Log[-z - z^2 + \[Rho]]), 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(2*Log[-y] + 2*Log[-y - z] + Log[-z] - Log[1 + y + z] - 
    Log[\[Rho]]/2 - Log[-y - y^2 + \[Rho]]/2 - Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(-3*Log[-y] + Log[-z] - Log[1 + y + z] - 3*Log[\[Rho]] + 
    Log[-y - y^2 + \[Rho]] + 2*Log[-z - z^2 + \[Rho]]), 0, 0, 
  \[Epsilon]*(-4*Log[-y] + 4*Log[-z]), 0, 0, 0, 0, 
  (\[Epsilon]*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])])/2, 
  \[Epsilon]*(-4*Log[-z] + 2*Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(2*Log[-y] - 2*Log[-z] + 2*Log[1 + y + z] + 2*Log[\[Rho]] - 
    2*Log[-z - z^2 + \[Rho]]), -2*\[Epsilon]*
   Log[1 - (2*(y - z))/(y - z + (y + z)*Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*(-3*Log[-y] + 3*Log[-z] - 3*Log[1 + y + z] - 2*Log[\[Rho]] + 
    2*Log[-y - y^2 + \[Rho]]), \[Epsilon]*(2*Log[-y] - 2*Log[-z] + 
    2*Log[1 + y + z] + Log[\[Rho]] - Log[-y - y^2 + \[Rho]]), 
  \[Epsilon]*(-Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])] + 
    Log[1 - (2*(1 + 2*y))/(1 + 2*y + Sqrt[1 + 4*\[Rho]])]), 
  2*\[Epsilon]*Log[1 - (2*(1 + 2*z))/(1 + 2*z + 
       Sqrt[1 - (4*(-y - z)*(1 + z)*\[Rho])/y])], 
  \[Epsilon]*(-2*Log[-z] + 2*Log[1 + z]), 0, 
  2*\[Epsilon]*Log[1 - (2*(1 + 2*y))/(1 + 2*y + 
       Sqrt[1 - (4*(1 + y)*(-y - z)*\[Rho])/z])], 
  \[Epsilon]*(-2*Log[1 + y] + 2*Log[-z]), 0, 
  -2*\[Epsilon]*
   Log[1 - (2*(y - z))/(y - z + (y + z)*Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*(4*Log[-z] - 2*Log[y*z - (y + z)*\[Rho]]), 
  \[Epsilon]*(2*Log[-y] - 4*Log[-z]), \[Epsilon]*(-4*Log[-y] + 4*Log[-z])}, 
 {\[Epsilon]*((-5*Log[-y])/6 + Log[1 + y + z]/3 - Log[\[Rho]] + 
    (5*Log[-z - z^2 + \[Rho]])/6), \[Epsilon]*(Log[-y]/3 - Log[1 + y + z]/3 - 
    Log[\[Rho]]/2 + Log[-z - z^2 + \[Rho]]/6), 
  \[Epsilon]*(-Log[-y] + 2*Log[-y - z] + Log[\[Rho]]/2 - 
    Log[-z - z^2 + \[Rho]]/2), \[Epsilon]*(-Log[-y]/16 - Log[-y - z]/2 + 
    (3*Log[-z])/16 + (7*Log[1 + y + z])/16 - (3*Log[\[Rho]])/4 + 
    (3*Log[-z - z^2 + \[Rho]])/8), 0, 
  \[Epsilon]*((2*Log[-y])/3 - 2*Log[-y - z] + Log[1 + y + z]/3 + 
    Log[-z - z^2 + \[Rho]]/3), \[Epsilon]*(Log[-y]/3 - Log[1 + y]/2 + 
    (3*Log[-y - z])/4 - Log[-z]/4 + Log[1 + z]/4 - (7*Log[1 + y + z])/12 - 
    Log[-z - z^2 + \[Rho]]/12), \[Epsilon]*(Log[-y]/8 + Log[-y - z]/8 - 
    Log[-z]/16 + Log[1 + z]/4 - (5*Log[1 + y + z])/16 + Log[\[Rho]]/8 - 
    Log[-z - z^2 + \[Rho]]/8), 0, 0, 
  \[Epsilon]*((9*Log[-y])/16 - Log[1 + y]/2 + Log[-y - z]/8 - 
    (3*Log[\[Rho]])/8), -2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 
  0, \[Epsilon]*(3*Log[-y - z] - Log[1 + y + z] - Log[\[Rho]]/2 - 
    Log[-z - z^2 + \[Rho]]/2), \[Epsilon]*(-Log[-y]/3 - Log[-y - z]/2 + 
    Log[1 + y + z]/3 + Log[\[Rho]]/4 + Log[-z - z^2 + \[Rho]]/12), 
  \[Epsilon]*(Log[-y]/2 + Log[-y - z]/2 - Log[-z]/4 + 3*Log[1 + z] - 
    (5*Log[1 + y + z])/4 - Log[\[Rho]]/2 - Log[-z - z^2 + \[Rho]]/2), 0, 
  \[Epsilon]*((-7*Log[-y])/4 - 4*Log[-y - z] + (5*Log[-z])/4 + 
    (9*Log[1 + y + z])/4 + Log[\[Rho]] + Log[-z - z^2 + \[Rho]]/2), 
  2*\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*((5*Log[-y])/4 + Log[-y - z]/2 + Log[-z] - Log[1 + y + z] - 
    Log[\[Rho]]/2), 0, \[Epsilon]*(2*Log[-y] + Log[-z] - Log[1 + y + z] - 
    Log[-z - z^2 + \[Rho]]), \[Epsilon]*(Log[-y] - (3*Log[-z])/2 - 
    2*Log[1 + z] + (3*Log[1 + y + z])/2 - Log[\[Rho]] + 
    Log[-z - z^2 + \[Rho]]), \[Epsilon]*((5*Log[-y])/2 + Log[-z]/2 - 
    (3*Log[1 + y + z])/2 - Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*((-3*Log[-y])/2 + Log[\[Rho]]), 
  \[Epsilon]*(-Log[-z] + Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*(-Log[-y]/6 - Log[\[Rho]]/6 + Log[-z - z^2 + \[Rho]]/6), 
  \[Epsilon]*(Log[1 + y + z] - Log[\[Rho]]/2), 
  \[Epsilon]*(Log[-y]/2 - Log[1 + y + z]/3 - Log[\[Rho]]/3), 
  \[Epsilon]*((-5*Log[-y])/4 + Log[-y - z]/2 - (3*Log[-z])/2 + 
    (3*Log[1 + y + z])/2 - Log[\[Rho]]/2 + Log[-z - z^2 + \[Rho]]/2), 
  \[Epsilon]*((3*Log[-y])/8 - Log[-y - z]/4 + Log[-z]/4 - Log[1 + y + z]/4 + 
    Log[\[Rho]]/4 - Log[-z - z^2 + \[Rho]]/4), 
  \[Epsilon]*((-3*Log[-y])/2 + Log[-y - z]/2 + (3*Log[-z])/4 + Log[1 + z] - 
    Log[1 + y + z]/4 + Log[\[Rho]]/2), 
  \[Epsilon]*(-Log[-y]/4 - Log[-y - z]/4 - Log[-z]/8 - Log[1 + y + z]/8 - 
    Log[\[Rho]]/4 + Log[-(y*(1 + y + z)) + (1 + z)*\[Rho]]/2), 
  \[Epsilon]*((3*Log[-y])/4 - (3*Log[-z])/4 - (3*Log[1 + y + z])/4), 
  \[Epsilon]*(-Log[-y]/8 + Log[-y - z]/2 + Log[-z]/8 + Log[1 + y + z]/8 + 
    Log[\[Rho]]/2 - Log[y*z - (y + z)*\[Rho]]/2), 
  \[Epsilon]*(-Log[-y] - 4*Log[-y - z] + 2*Log[1 + y + z] + Log[\[Rho]] + 
    Log[-z - z^2 + \[Rho]]), \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 
  \[Epsilon]*(Log[-y] + 2*Log[-y - z] - Log[1 + y + z] - Log[\[Rho]]/2 - 
    Log[-z - z^2 + \[Rho]]/2), \[Epsilon]*(-2*Log[-y] - Log[-z] + 
    Log[1 + y + z] + Log[-z - z^2 + \[Rho]]), 
  \[Epsilon]*(Log[-y]/2 - Log[-z]/2 + Log[1 + y + z]/2 - Log[\[Rho]]/2), 
  (\[Epsilon]*Log[\[Rho]])/2, \[Epsilon]*(-2*Log[-y] + 2*Log[-z]), 
  \[Epsilon]*(-3*Log[-y] + 3*Log[-z] + (3*Log[\[Rho]])/2), 
  \[Epsilon]*(-Log[-y] - Log[\[Rho]]/2 + Log[y*(1 + y + z) - z*\[Rho]]), 
  \[Epsilon]*((-3*Log[-y])/2 + (3*Log[-z])/2 + (3*Log[1 + y + z])/2 - 
    (3*Log[\[Rho]])/2), \[Epsilon]*(Log[-z]/2 + Log[1 + y + z]/2 - 
    Log[z*(1 + y + z) - y*\[Rho]]/2), 
  (\[Epsilon]*Log[1 - (2*(1 + 2*z))/(1 + 2*z + Sqrt[1 + 4*\[Rho]])])/4, 
  \[Epsilon]*(-Log[-y - z] - 2*Log[1 + z] + Log[1 + y + z] + 
    Log[-z - z^2 + \[Rho]]), \[Epsilon]*(Log[-y] + Log[\[Rho]] - 
    Log[-z - z^2 + \[Rho]]), \[Epsilon]*
   Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])], 
  \[Epsilon]*((-3*Log[-y])/2 + Log[\[Rho]]/2), \[Epsilon]*Log[-y], 
  \[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])], 0, 
  \[Epsilon]*(-Log[-y - z]/2 + Log[1 + y + z]/2), 0, 0, 
  (\[Epsilon]*Log[-y - z])/2, 
  -(\[Epsilon]*Log[1 - 2/(1 + Sqrt[1 + 4*\[Rho]])])/2, 
  (\[Epsilon]*Log[1 - 2/(1 + Sqrt[(-y - z + 4*\[Rho])/(-y - z)])])/2, 
  \[Epsilon]*(Log[-y - z]/2 - Log[\[Rho]]/2), 
  \[Epsilon]*(Log[-y]/2 - Log[-y - z] + Log[\[Rho]]/2), 
  \[Epsilon]*(-Log[-y] + Log[-z] - 2*Log[\[Rho]])}}


==> anc/differential_equations/DEs_NP_rho.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*\[Epsilon])/\[Rho], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(\[Epsilon]/\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]*(-\[Rho]^(-1) - 2/(1 + y + z + \[Rho])), 
  \[Epsilon]*(\[Rho]^(-1) - (1 + y + z + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, (-4*\[Epsilon])/(1 + y + z + \[Rho]), 
  (-2*\[Epsilon])/(1 + y + z + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(\[Epsilon]/\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, \[Epsilon]*(-\[Rho]^(-1) - 2/(1 + \[Rho])), 
  \[Epsilon]*(\[Rho]^(-1) - (1 + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-4*\[Epsilon])/(1 + \[Rho]), (-2*\[Epsilon])/(1 + \[Rho]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(-z + \[Rho]), 
  (4*\[Epsilon])/(-z + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-\[Rho]^(-1) + (-z + \[Rho])^(-1)), 
  \[Epsilon]*(-\[Rho]^(-1) - 2/(-z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-\[Rho]^(-1) - 2/(-y + \[Rho])), 
  \[Epsilon]*(-\[Rho]^(-1) + (-y + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/(-y + \[Rho]), 
  (-2*\[Epsilon])/(-y + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(2/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/(2*\[Rho])), 0, 0, 0, 
  0, 0, \[Epsilon]*(-3/Sqrt[1 + 4*\[Rho]] + (3*Sqrt[1 + 4*\[Rho]])/
     (4*\[Rho])), 0, 0, 0, 0, \[Epsilon]*(-\[Rho]^(-1) - 4/(1 + 4*\[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/\[Rho]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(1 + 4*\[Rho]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/\[Rho]), 
  0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(1 + 4*\[Rho]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/(2*\[Rho]), 
  \[Epsilon]/(4*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, \[Epsilon]*(4/\[Rho] - 4/(-y - z + \[Rho])), 0, 0, 
  0, \[Epsilon]*(-4/\[Rho] + 4/(-y - z + \[Rho])), 
  \[Epsilon]*(4/\[Rho] - 4/(-y - z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(3/\[Rho] - 6/(-y - z + \[Rho])), 
  \[Epsilon]*(-1/(2*\[Rho]) - 3/(-y - z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-1/(4*\[Rho]) + 1/(4*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-3/(2*\[Rho]) - 3/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-8/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/\[Rho] + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*z)*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-4/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (6*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + (3*Sqrt[1 + 4*\[Rho]])/
     (4*\[Rho]) + Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*z)*(-z - z^2 + \[Rho]))), 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(-2/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (5*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + (5*Sqrt[1 + 4*\[Rho]])/
     (8*\[Rho]) - Sqrt[1 + 4*\[Rho]]/(8*(1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-2/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/(4*\[Rho]) + 
    Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*z)*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]*(-6/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (6*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + (3*Sqrt[1 + 4*\[Rho]])/
     (4*\[Rho]) + (3*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho])) - 4/(1 + 4*\[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(4*\[Rho]) - 1/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-3/(2*\[Rho]) - 3/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*((8*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(2/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (6*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (6*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - (3*Sqrt[1 + 4*\[Rho]])/
     (4*\[Rho]) + Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*y + 2*z)*
      (-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*((2*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (2*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(4*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (4*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-3/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (5*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (5*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + (5*Sqrt[1 + 4*\[Rho]])/
     (8*\[Rho]) + Sqrt[1 + 4*\[Rho]]/(8*(1 + 2*y + 2*z)*
      (-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*((6*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (6*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - (3*Sqrt[1 + 4*\[Rho]])/
     (4*\[Rho]) + (3*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + 2*z)*
      (-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    4/(1 + 4*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {\[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho]))), 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-1/(4*\[Rho]) + 1/(4*(-y - y^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]*(-3/(2*\[Rho]) - 3/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(8/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] - 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y)*(-y - y^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(4/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (6*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - (3*Sqrt[1 + 4*\[Rho]])/
     (4*\[Rho]) - Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*y)*(-y - y^2 + \[Rho]))), 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(2/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (2*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/(4*\[Rho]) - 
    Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(2/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (5*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - (5*Sqrt[1 + 4*\[Rho]])/
     (8*\[Rho]) + Sqrt[1 + 4*\[Rho]]/(8*(1 + 2*y)*(-y - y^2 + \[Rho]))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(6/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (6*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - (3*Sqrt[1 + 4*\[Rho]])/
     (4*\[Rho]) - (3*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho])) - 4/(1 + 4*\[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]/\[Rho]), 0, 0, 0, 0, \[Epsilon]/\[Rho], 
  -\[Epsilon]/(2*\[Rho]), 0, 0, 0, 0, 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/\[Rho], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, \[Epsilon]/(2*\[Rho]), 
  -\[Epsilon]/(4*\[Rho]), -\[Epsilon]/(4*\[Rho]), -\[Epsilon]/(2*\[Rho]), 0, 
  0, \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 0, 
  0, -\[Epsilon]/(2*\[Rho]), \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - 
    Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 0, 0, 0, (-2*\[Epsilon])/\[Rho], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, \[Epsilon]/(2*\[Rho]), 
  -\[Epsilon]/(4*\[Rho]), 0, -\[Epsilon]/(2*\[Rho]), \[Epsilon]/(4*\[Rho]), 
  0, 0, 0, 0, \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/\[Rho]), 
  0, 0, 0, 0, 0, 0, \[Epsilon]/(2*\[Rho]), 
  \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 0, 0, 
  (-2*\[Epsilon])/\[Rho], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, \[Epsilon]/(2*\[Rho]), -\[Epsilon]/(4*\[Rho]), 0, 0, 
  -\[Epsilon]/(2*\[Rho]), -\[Epsilon]/(4*\[Rho]), 
  \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 0, 0, 
  0, 0, 0, 0, -\[Epsilon]/(2*\[Rho]), 
  \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 0, 
  (-2*\[Epsilon])/\[Rho], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]*(-\[Rho]^(-1) - (-z + \[Rho])^(-1)), 
  \[Epsilon]*(\[Rho]^(-1) - (-z + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-2*\[Epsilon])/\[Rho], 
  \[Epsilon]*(-\[Rho]^(-1) - (-y - z + \[Rho])^(-1)), 0, 0, 0, 
  \[Epsilon]*(\[Rho]^(-1) + 2/(1 + \[Rho]) + (-y - z + \[Rho])^(-1)), 
  \[Epsilon]*(-\[Rho]^(-1) + (1 + \[Rho])^(-1) - (-y - z + \[Rho])^(-1)), 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]*(-3/(2*\[Rho]) - 3/(2*(-y - z + \[Rho]))), 
  \[Epsilon]*(1/(4*\[Rho]) - 3/(4*(-y - z + \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*\[Epsilon])/(-z + \[Rho]), (-3*\[Epsilon])/(-z + \[Rho]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-\[Rho]^(-1) - (-y + \[Rho])^(-1)), 
  \[Epsilon]*(\[Rho]^(-1) - (-y + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*\[Epsilon])/\[Rho], \[Epsilon]*(-\[Rho]^(-1) - (-y - z + \[Rho])^(-1)), 
  0, 0, 0, \[Epsilon]*(\[Rho]^(-1) + 2/(1 + \[Rho]) + 
    (-y - z + \[Rho])^(-1)), \[Epsilon]*(-\[Rho]^(-1) + (1 + \[Rho])^(-1) - 
    (-y - z + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-3/(2*\[Rho]) - 3/(2*(-y - z + \[Rho]))), 
  \[Epsilon]*(1/(4*\[Rho]) - 3/(4*(-y - z + \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*\[Epsilon])/(-y + \[Rho]), 
  (-3*\[Epsilon])/(-y + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((1 + y)^2*\[Epsilon])/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
     y^2*\[Rho])), 0, ((1 + y)^2*\[Epsilon])/
   (2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  -((1 + y)^2*\[Epsilon])/(8*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
     y^2*\[Rho])), 0, 0, 0, ((1 + y)^2*\[Epsilon])/
   (8*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  ((1 + y)^2*\[Epsilon])/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
     y^2*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(4/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y)/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (3*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (3*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 0, 
  \[Epsilon]*(4/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y)/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (3*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (3*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*(1 + y)^2*\[Epsilon])/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
     y^2*\[Rho])), -((1 + y)^2*\[Epsilon])/
   (4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {\[Epsilon]*(-2/\[Rho] + (-z - z^2 + \[Rho])^(-1) + 
    (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1) + 
    (1 + y)^2/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 0, 
  \[Epsilon]*(\[Rho]^(-1) - 2/(1 + y + z + \[Rho]) + 
    (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1) - 
    (1 + y)^2/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  \[Epsilon]*(1/(2*\[Rho]) - (1 + y + z + \[Rho])^(-1) + 
    1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (1 + y)^2/(4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 0, 0, 
  0, \[Epsilon]*(-1/(2*\[Rho]) + (-z + \[Rho])^(-1) - 
    1/(2*(-z - z^2 + \[Rho])) - (1 + y)^2/
     (4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  \[Epsilon]*(\[Rho]^(-1) - 2/(-z + \[Rho]) + (-z - z^2 + \[Rho])^(-1) - 
    (1 + y)^2/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*(-3/\[Rho] + 3/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-8/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*y)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (32*z)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (32*y*z)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (32*z^2)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (6*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (6*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (2*y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 
  \[Epsilon]*(-3/\[Rho] + 3/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(8/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*z)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y*z)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*z^2)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (2*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (6*y*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (6*y^2*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (2*y^3*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*(1 + y)^2*\[Epsilon])/(-z - y*z - z^2 + \[Rho] + 
    2*y*\[Rho] + y^2*\[Rho]), \[Epsilon]*
   ((-4*(1 + y))/(-z - y*z - z^2 + \[Rho] + y*\[Rho]) + 
    (1 + y)^2/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-((1 + z)^2*\[Epsilon])/
   (2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 0, 
  ((1 + z)^2*\[Epsilon])/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
     z^2*\[Rho])), -((1 + z)^2*\[Epsilon])/
   (8*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 0, 0, 0, 0, 0, 
  ((1 + z)^2*\[Epsilon])/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
     z^2*\[Rho])), ((1 + z)^2*\[Epsilon])/
   (8*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 0, 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*(4/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*z)/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (3*z*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 0, 
  \[Epsilon]*(-4/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*z)/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (3*z*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (z^3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*(1 + z)^2*\[Epsilon])/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
     z^2*\[Rho])), -((1 + z)^2*\[Epsilon])/
   (4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-2/\[Rho] + (-y - y^2 + \[Rho])^(-1) + 
    (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1) + 
    (1 + z)^2/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 0, 
  \[Epsilon]*(\[Rho]^(-1) - 2/(1 + y + z + \[Rho]) + 
    (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1) - 
    (1 + z)^2/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(1/(2*\[Rho]) - (1 + y + z + \[Rho])^(-1) + 
    1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (1 + z)^2/(4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 0, 0, 
  0, 0, 0, \[Epsilon]*(\[Rho]^(-1) - 2/(-y + \[Rho]) + 
    (-y - y^2 + \[Rho])^(-1) - (1 + z)^2/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(-1/(2*\[Rho]) + (-y + \[Rho])^(-1) - 
    1/(2*(-y - y^2 + \[Rho])) - (1 + z)^2/
     (4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*(-3/\[Rho] + 3/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(8/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y^2)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y*z)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (2*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (6*z*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (6*z^2*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (2*z^3*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(-3/\[Rho] + 3/(-y - y^2 + \[Rho])), 
  \[Epsilon]*(8/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y^2)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y*z)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y)*(-y - y^2 + \[Rho])) - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (6*z*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (6*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (2*z^3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*(1 + z)^2*\[Epsilon])/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
    z^2*\[Rho]), \[Epsilon]*((-4*(1 + z))/(-y - y^2 - y*z + \[Rho] + 
      z*\[Rho]) + (1 + z)^2/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((y + z)^2*\[Epsilon])/(2*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  0, 0, 0, 0, 0, 0, ((y + z)^2*\[Epsilon])/
   (8*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  ((y + z)^2*\[Epsilon])/(2*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  ((y + z)^2*\[Epsilon])/(2*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  ((y + z)^2*\[Epsilon])/(8*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  0, 0, 0, 0, 0, 0, \[Epsilon]*((4*y)/((y - z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*z)/((y - z)*Sqrt[1 + 4*\[Rho]]) - (y^3*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho])) - (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  0, 0, 0, \[Epsilon]*((4*y)/((y - z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*z)/((y - z)*Sqrt[1 + 4*\[Rho]]) - (y^3*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho])) - (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(y + z)^2*\[Epsilon])/
   (2*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  -((y + z)^2*\[Epsilon])/(4*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {\[Epsilon]*(-2/\[Rho] + (-y - y^2 + \[Rho])^(-1) + 
    (-z - z^2 + \[Rho])^(-1) + (y + z)^2/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
      z^2*\[Rho])), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-1/(2*\[Rho]) + (-z + \[Rho])^(-1) - 
    1/(2*(-z - z^2 + \[Rho])) - (y + z)^2/
     (4*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(\[Rho]^(-1) - 2/(-z + \[Rho]) + (-z - z^2 + \[Rho])^(-1) - 
    (y + z)^2/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(\[Rho]^(-1) - 2/(-y + \[Rho]) + (-y - y^2 + \[Rho])^(-1) - 
    (y + z)^2/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(-1/(2*\[Rho]) + (-y + \[Rho])^(-1) - 
    1/(2*(-y - y^2 + \[Rho])) - (y + z)^2/
     (4*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 0, 0, 0, 0, 0, 
  \[Epsilon]*(-3/\[Rho] + 3/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((8*y)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y*z)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) - (2*y^3*Sqrt[1 + 4*\[Rho]])/
     ((-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (6*y^2*z*Sqrt[1 + 4*\[Rho]])/((-y + z)*
      (y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - (6*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (2*z^3*Sqrt[1 + 4*\[Rho]])/((-y + z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho]))), 0, 0, \[Epsilon]*(-3/\[Rho] + 3/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((-8*y)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*z)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) - 
    (32*y*z)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y)*(-y - y^2 + \[Rho])) + (2*y^3*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (6*y^2*z*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho])) + (6*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (2*z^3*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(y + z)^2*\[Epsilon])/
   (y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]), 
  \[Epsilon]*((-4*(y + z))/(-(y*z) + y*\[Rho] + z*\[Rho]) + 
    (y + z)^2/(2*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(4*\[Rho]), 
  \[Epsilon]/(8*\[Rho]), 0, 0, \[Epsilon]/(2*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/\[Rho]), 
  \[Epsilon]*(2/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/(2*\[Rho])), 
  -\[Epsilon]/(2*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*((4*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*((-8*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/\[Rho] - 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), \[Epsilon]*((4*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*((4*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*((-2*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(4*\[Rho]) - Sqrt[1 + 4*\[Rho]]/
     (4*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 0, 
  \[Epsilon]*(\[Rho]^(-1) - (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(\[Rho]^(-1) - (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1)), 0, 
  \[Epsilon]*(4/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (6*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (6*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - (3*Sqrt[1 + 4*\[Rho]])/
     (4*\[Rho]) - Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*y + 2*z)*
      (-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(2/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    y/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    z/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/(8*\[Rho]) - 
    (5*Sqrt[1 + 4*\[Rho]])/(8*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), 0, 0, \[Epsilon]*(8/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) - (3*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*((8*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), 0, \[Epsilon]*((8*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(8/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), \[Epsilon]*(-1/(2*\[Rho]) - 
    1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 4/(1 + 4*\[Rho])), 
  \[Epsilon]*(-12/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (12*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (12*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + (3*Sqrt[1 + 4*\[Rho]])/
     (2*\[Rho]) + (3*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + 2*z)*
      (-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*((-8*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/\[Rho] - 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, 
 {\[Epsilon]*(\[Rho]^(-1) - (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(\[Rho]^(-1) - (-y - z + \[Rho])^(-1)), 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(3/(4*\[Rho]) - 3/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(-1/(2*\[Rho]) + (-y - z + \[Rho])^(-1) - 
    1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(3/(4*\[Rho]) - (-y - z + \[Rho])^(-1) + 
    1/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 0, 
  \[Epsilon]*((8*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), \[Epsilon]*((8*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), 0, \[Epsilon]*(3/(4*\[Rho]) - 3/(2*(-y - z + \[Rho])) + 
    1/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(8*\[Rho]) - 3/(4*(-y - z + \[Rho])) + 
    5/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, -(\[Epsilon]/\[Rho]), 
  \[Epsilon]*((8*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), 0, 0, \[Epsilon]*(\[Rho]^(-1) - 
    (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1)), 0, 
  \[Epsilon]*(\[Rho]^(-1) - (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(-y - y^2 - z - 2*y*z - z^2 + 
    \[Rho]), \[Epsilon]*(-4/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-3/(2*\[Rho]) - 3/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-\[Rho]^(-1) + (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*(8/Sqrt[1 + 4*\[Rho]] - (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 
  0, 0, 0, \[Epsilon]*(8/Sqrt[1 + 4*\[Rho]] - (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 
  (-2*\[Epsilon])/\[Rho], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-(\[Epsilon]/\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/\[Rho], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]/\[Rho]), 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*\[Rho]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*\[Epsilon])/\[Rho], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -(\[Epsilon]/\[Rho]), 
  \[Epsilon]/(2*\[Rho]), 0, \[Epsilon]/\[Rho], -\[Epsilon]/(2*\[Rho]), 0, 0, 
  0, 0, 0, 0, 0, -\[Epsilon]/(2*\[Rho]), -\[Epsilon]/(4*\[Rho]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/\[Rho], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (z*\[Epsilon])/(-y - y^2 - y*z + z*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(\[Epsilon]/\[Rho]), 0, 
  (2*\[Epsilon])/(1 + y + z + \[Rho]), 
  \[Epsilon]*(-3/(2*\[Rho]) + (1 + y + z + \[Rho])^(-1)), 0, 
  (-2*\[Epsilon])/(1 + \[Rho]), \[Epsilon]*(3/(2*\[Rho]) - 
    (1 + \[Rho])^(-1)), 0, 0, (2*\[Epsilon])/(-y + \[Rho]), 
  \[Epsilon]*(3/(2*\[Rho]) - (-y + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*\[Epsilon])/\[Rho], \[Epsilon]*(-\[Rho]^(-1) - 
    (4*z)/(-y - y^2 - y*z + z*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (y*\[Epsilon])/(-z - y*z - z^2 + y*\[Rho]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(\[Epsilon]/\[Rho]), 0, 
  (2*\[Epsilon])/(1 + y + z + \[Rho]), 
  \[Epsilon]*(-3/(2*\[Rho]) + (1 + y + z + \[Rho])^(-1)), 0, 
  (-2*\[Epsilon])/(1 + \[Rho]), \[Epsilon]*(3/(2*\[Rho]) - 
    (1 + \[Rho])^(-1)), \[Epsilon]*(3/(2*\[Rho]) - (-z + \[Rho])^(-1)), 
  (2*\[Epsilon])/(-z + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*\[Epsilon])/\[Rho], \[Epsilon]*(-\[Rho]^(-1) - 
    (4*y)/(-z - y*z - z^2 + y*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, 
 {\[Epsilon]*(104/(3*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (104*y)/(3*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (96*z)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (128*y*z)/(3*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (160*z^2)/(3*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (10*Sqrt[1 + 4*\[Rho]])/(3*\[Rho]) - (10*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(-z - z^2 + \[Rho])) - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (6*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (6*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (2*y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 
  \[Epsilon]*(16/(3*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*z)/(3*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - (2*Sqrt[1 + 4*\[Rho]])/
     (3*\[Rho]) - (2*Sqrt[1 + 4*\[Rho]])/(3*(1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((-24*y)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) - (24*y^2)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (8*z)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) - (40*y*z)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) - (16*y^2*z)/((1 + 2*z)*(1 + y + 2*z)*
      (1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*z^2)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*y*z^2)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*z^3)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/\[Rho] + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) - (3*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (2*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (6*y*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (6*y^2*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (2*y^3*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]))), 
  \[Epsilon]*(10/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (34*y)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (24*y^2)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (48*z)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (96*y*z)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (24*y^2*z)/((1 + 2*z)*(1 + y + 2*z)*
      (1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (72*z^2)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (56*y*z^2)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*z^3)/((1 + 2*z)*(1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/\[Rho] - (3*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z)*(-z - z^2 + \[Rho])) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(2*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (3*y*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (3*y^2*Sqrt[1 + 4*\[Rho]])/(2*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (y^3*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]))), 0, 
  \[Epsilon]*(32/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (88*y)/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (40*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (112*y*z)/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (112*z^2)/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (7*Sqrt[1 + 4*\[Rho]])/(3*\[Rho]) - (4*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(-z - z^2 + \[Rho])) + Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(4/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*y)/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y*z)/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z^2)/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(6*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (3*(1 + 2*z)*(-z - z^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-6/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (6*y)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (16*z)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*y*z)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*z^2)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*z)*(-z - z^2 + \[Rho])) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (3*y*Sqrt[1 + 4*\[Rho]])/(2*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (3*y^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (y^3*Sqrt[1 + 4*\[Rho]])/(2*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 
  \[Epsilon]*(-16/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (16*y)/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (16*z)/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + (2*Sqrt[1 + 4*\[Rho]])/
     \[Rho] + (2*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*
      (-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (6*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (6*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (2*y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 0, 0, 
  \[Epsilon]*(2/\[Rho] - 2/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(-2/\[Rho] - 2/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  \[Epsilon]*(-8/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (20*y)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (20*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*y*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*z^2)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(20/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (10*y)/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (14*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y*z)/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*z^2)/(3*(1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(12*\[Rho]) - Sqrt[1 + 4*\[Rho]]/
     (3*(1 + 2*z)*(-z - z^2 + \[Rho])) - (5*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-8/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(4/\[Rho] - (4*(1 + 2*y + y^2))/(-z - y*z - z^2 + 
      (1 + 2*y + y^2)*\[Rho])), 
  \[Epsilon]*(24/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (32*y*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (32*z^2)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) - (6*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(2/\[Rho] + 2/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) - 
    (4*(1 + y)^2)/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 0, 0, 
  \[Epsilon]*(-48/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (80*y)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (144*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (96*y*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (96*z^2)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (6*Sqrt[1 + 4*\[Rho]])/\[Rho] + (4*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(16/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - (4*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-48/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (80*y)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (144*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (96*y*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (96*z^2)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (6*Sqrt[1 + 4*\[Rho]])/\[Rho] + (4*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(16/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - (2*Sqrt[1 + 4*\[Rho]])/\[Rho] - 
    (2*Sqrt[1 + 4*\[Rho]])/((1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-32/(3*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (80*z)/(3*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + (10*Sqrt[1 + 4*\[Rho]])/
     (3*\[Rho]) - (2*Sqrt[1 + 4*\[Rho]])/(3*(1 + 2*z)*(-z - z^2 + \[Rho]))), 
  0, 0, \[Epsilon]*(40/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (40*y)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (96*z)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (64*y*z)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*z^2)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) - (6*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (18*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (18*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (6*y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 
  \[Epsilon]*(4/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*z)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*y*z)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*z^2)/((1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/\[Rho] + Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (3*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (3*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 0, 0, 0, 0, 
  \[Epsilon]*(48/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (64*y)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (128*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (64*y*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (64*z^2)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*Sqrt[1 + 4*\[Rho]])/\[Rho] - (4*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) - (4*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(\[Rho]^(-1) - (-y - y^2 - z - 2*y*z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(-24/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (24*y)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (56*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (16*y*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (16*z^2)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/\[Rho] + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) + (3*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(48/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (80*y)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (144*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (96*y*z)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (96*z^2)/((1 + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (6*Sqrt[1 + 4*\[Rho]])/\[Rho] - (4*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*(-(-z - z^2 + \[Rho])^(-1) - 4/(1 + 4*\[Rho])), 
  \[Epsilon]*(16/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - (4*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-32/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (32*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + (4*Sqrt[1 + 4*\[Rho]])/\[Rho] + 
    (4*Sqrt[1 + 4*\[Rho]])/((1 + 2*z)*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(5/(6*\[Rho]) - 5/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(6*\[Rho]) - 1/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(3/(8*\[Rho]) - 3/(8*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(1/(3*\[Rho]) - 1/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(12*\[Rho]) + 1/(12*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(8*\[Rho]) + 1/(8*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(12*\[Rho]) - 1/(12*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*(-\[Rho]^(-1) + (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(\[Rho]^(-1) - (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(-\[Rho]^(-1) + (-z - z^2 + \[Rho])^(-1)), 0, 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(6*\[Rho]) - 1/(6*(-z - z^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(4*\[Rho]) + 1/(4*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 
  \[Epsilon]*(\[Rho]^(-1) - (-z - z^2 + \[Rho])^(-1)), 0, 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(\[Rho]^(-1) - (-z - z^2 + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(2/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (2*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/(4*\[Rho]) - 
    Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-\[Rho]^(-1) - (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(-\[Rho]^(-1) + (-z - z^2 + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-1/(6*\[Rho]) + 5/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(3*\[Rho]) + 1/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-3/(8*\[Rho]) + 3/(8*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(-2/(3*\[Rho]) + 1/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(6*\[Rho]) - 1/(12*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(8*\[Rho]) - 1/(8*(-z - z^2 + \[Rho]))), 
  -\[Epsilon]/(2*\[Rho]), 0, 0, 0, \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - 
    Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(12*\[Rho]) + 1/(12*(-z - z^2 + \[Rho]))), 
  -\[Epsilon]/(2*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/\[Rho]), 
  \[Epsilon]/(2*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 
  -(\[Epsilon]/(-z - z^2 + \[Rho])), \[Epsilon]/(-z - z^2 + \[Rho]), 
  -(\[Epsilon]/(-z - z^2 + \[Rho])), 0, \[Epsilon]/(2*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-1/(3*\[Rho]) + 1/(6*(-z - z^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(1/(2*\[Rho]) + 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(4*\[Rho]) - 1/(4*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 
  \[Epsilon]/(-z - z^2 + \[Rho]), 0, -\[Epsilon]/(2*(-z - z^2 + \[Rho])), 
  \[Epsilon]/(-z - z^2 + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(1/((-1 - 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]/(-z - z^2 + \[Rho]), 
  \[Epsilon]*(-\[Rho]^(-1) - (-z - z^2 + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, (-6*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), (3*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, (6*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), (-3*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 0, 0, 0, 
  (-4*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]*
    Sqrt[1 + 4*\[Rho]]), 0, 0, (-5*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), -(Sqrt[y + z]*\[Epsilon])/
   (2*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 0, 0, (4*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]), 0, 0, 0, 0, 
  (4*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (4*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*
    \[Rho]), (2*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]*
    Sqrt[1 + 4*\[Rho]]), (-4*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 0, 0, (-4*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 
  (-8*\[Epsilon])/(-y - z + 4*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {\[Epsilon]*(5/(6*\[Rho]) - 5/(6*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(1/(6*\[Rho]) - 1/(6*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(3/(8*\[Rho]) - 3/(8*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*(1/(3*\[Rho]) - 1/(3*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-1/(12*\[Rho]) + 1/(12*(-y - y^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*(-1/(8*\[Rho]) + 1/(8*(-y - y^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(1/(12*\[Rho]) - 1/(12*(-y - y^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*(-\[Rho]^(-1) + (-y - y^2 + \[Rho])^(-1)), 0, 
  \[Epsilon]*(-\[Rho]^(-1) + (-y - y^2 + \[Rho])^(-1)), 
  \[Epsilon]*(2/\[Rho] - 2/(-y - y^2 + \[Rho])), 0, 0, 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(1/(6*\[Rho]) - 1/(6*(-y - y^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-1/(4*\[Rho]) + 1/(4*(-y - y^2 + \[Rho]))), 0, 0, 0, 0, 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(\[Rho]^(-1) - (-y - y^2 + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*\[Epsilon])/(-y - y^2 + \[Rho]), 
  \[Epsilon]*(-\[Rho]^(-1) + (-y - y^2 + \[Rho])^(-1)), 
  \[Epsilon]*(8/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] - 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y)*(-y - y^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(2*\[Epsilon])/(3*\[Rho]), -\[Epsilon]/(6*\[Rho]), 0, 0, 0, 
  \[Epsilon]/(6*\[Rho]), -\[Epsilon]/(6*\[Rho]), 0, 0, -(\[Epsilon]/\[Rho]), 
  -\[Epsilon]/(2*\[Rho]), \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - 
    Sqrt[1 + 4*\[Rho]]/\[Rho]), \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - 
    Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, -\[Epsilon]/(4*\[Rho]), 
  \[Epsilon]/(24*\[Rho]), 0, 0, 0, \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - 
    Sqrt[1 + 4*\[Rho]]/\[Rho]), -(\[Epsilon]/\[Rho]), 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  -(\[Epsilon]/\[Rho]), 0, -(\[Epsilon]/\[Rho]), \[Epsilon]/\[Rho], 0, 0, 
  \[Epsilon]/(2*\[Rho]), -\[Epsilon]/(6*\[Rho]), 0, 0, \[Epsilon]/\[Rho], 0, 
  0, 0, 0, \[Epsilon]*(-2/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/
     (2*\[Rho])), 0, \[Epsilon]/\[Rho], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/\[Rho], (-2*\[Epsilon])/\[Rho], 
  \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(26/(3*(1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (24*y)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (40*y^2)/(3*(1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (26*z)/(3*(1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y*z)/(3*(1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (5*Sqrt[1 + 4*\[Rho]])/(6*\[Rho]) - (5*Sqrt[1 + 4*\[Rho]])/
     (6*(1 + 2*y)*(-y - y^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (3*z*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(4/(3*(1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y)/(3*(1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/(6*\[Rho]) - 
    Sqrt[1 + 4*\[Rho]]/(6*(1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((2*y)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (8*y^2)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (8*y^3)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) - (6*z)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) - (10*y*z)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (4*y^2*z)/((1 + 2*y)*(1 + 2*y + z)*
      (1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (6*z^2)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*y*z^2)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(4*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y)*(-y - y^2 + \[Rho])) - (3*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*z*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (3*z^2*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (z^3*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(5/(2*(1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (12*y)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (18*y^2)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (8*y^3)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (17*z)/(2*(1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (24*y*z)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*
      Sqrt[1 + 4*\[Rho]]) + (14*y^2*z)/((1 + 2*y)*(1 + 2*y + z)*
      (1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (6*z^2)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (6*y*z^2)/((1 + 2*y)*(1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(4*\[Rho]) - (3*Sqrt[1 + 4*\[Rho]])/
     (8*(1 + 2*y)*(-y - y^2 + \[Rho])) + Sqrt[1 + 4*\[Rho]]/
     (8*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    (9*y^2*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 + (y + y^2 + y*z)/
        (1 + 2*z + z^2))*(-y - y^2 - z - 2*y*z - z^2 + 
       (y + y^2 + y*z)/(1 + 2*z + z^2))*(1 + (4*(y + y^2 + y*z))/
        (1 + 2*z + z^2))*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (3*y^3*Sqrt[1 + 4*\[Rho]])/((-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (21*y^4*Sqrt[1 + 4*\[Rho]])/
     (8*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*y^5*Sqrt[1 + 4*\[Rho]])/
     (4*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (y*z*Sqrt[1 + 4*\[Rho]])/
     ((-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*(-y - y^2 - z - 2*y*z - 
       z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (21*y^2*z*Sqrt[1 + 4*\[Rho]])/
     (4*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (15*y^3*z*Sqrt[1 + 4*\[Rho]])/
     (2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (7*y^4*z*Sqrt[1 + 4*\[Rho]])/
     (2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (y^5*z*Sqrt[1 + 4*\[Rho]])/
     (4*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (19*y*z^2*Sqrt[1 + 4*\[Rho]])/
     (8*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (53*y^2*z^2*Sqrt[1 + 4*\[Rho]])/
     (8*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (21*y^3*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (7*y^4*z^2*Sqrt[1 + 4*\[Rho]])/
     (8*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (7*y*z^3*Sqrt[1 + 4*\[Rho]])/
     (4*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (23*y^2*z^3*Sqrt[1 + 4*\[Rho]])/
     (8*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (y^3*z^3*Sqrt[1 + 4*\[Rho]])/
     ((-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*(-y - y^2 - z - 2*y*z - 
       z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*y*z^4*Sqrt[1 + 4*\[Rho]])/
     (8*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*y^2*z^4*Sqrt[1 + 4*\[Rho]])/
     (8*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^3*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^4*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^5*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^6*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^2*z*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (7*y^3*z*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (13*y^4*z*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (9*y^5*z*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^6*z*Sqrt[1 + 4*\[Rho]])/
     (2*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^2*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (4*y^3*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (5*y^4*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (9*y^5*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^6*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^2*z^3*Sqrt[1 + 4*\[Rho]])/
     (2*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (4*y^3*z^3*Sqrt[1 + 4*\[Rho]])/
     ((y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (13*y^4*z^3*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^5*z^3*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^2*z^4*Sqrt[1 + 4*\[Rho]])/
     ((y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (7*y^3*z^4*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^4*z^4*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^2*z^5*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^3*z^5*Sqrt[1 + 4*\[Rho]])/
     (4*(y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (5*y^2*Sqrt[1 + 4*\[Rho]])/
     (8*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (2*y^3*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (17*y^4*Sqrt[1 + 4*\[Rho]])/
     (8*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*y^5*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (9*y^2*z*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (6*y^3*z*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (5*y^4*z*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (5*y^5*z*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (11*y^2*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (6*y^3*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (29*y^4*z^2*Sqrt[1 + 4*\[Rho]])/
     (8*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (y^5*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (y^2*z^3*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (2*y^3*z^3*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*y^4*z^3*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^2*z^4*Sqrt[1 + 4*\[Rho]])/
     (8*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^2*z^5*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)^2*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (9*y^3*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (9*y^4*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^5*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y*z*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (27*y^2*z*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (13*y^3*z*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (17*y^4*z*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^5*z*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (51*y^2*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (16*y^3*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (13*y^4*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^5*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (9*y*z^3*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (12*y^2*z^3*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (19*y^3*z^3*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (7*y^4*z^3*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y*z^4*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (21*y^2*z^4*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (2*y^3*z^4*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y*z^5*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*y^2*z^5*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*z + z^2)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (-y - y^2 - z - 2*y*z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
      (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 0, 
  \[Epsilon]*(8/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (10*y)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (28*y^2)/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (22*z)/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (28*y*z)/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (7*Sqrt[1 + 4*\[Rho]])/(12*\[Rho]) - Sqrt[1 + 4*\[Rho]]/
     (3*(1 + 2*y)*(-y - y^2 + \[Rho])) + Sqrt[1 + 4*\[Rho]]/
     (4*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    y/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (2*y^2)/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    z/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (2*y*z)/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(24*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (12*(1 + 2*y)*(-y - y^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     (8*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(-4/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*y)/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*z)/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/
     (2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/(2*(1 + 2*y + z)*
      (-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (3*z*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (z^3*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(-3/(2*(1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*y)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*y^2)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (3*z)/(2*(1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*y*z)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(8*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (8*(1 + 2*y)*(-y - y^2 + \[Rho])) + Sqrt[1 + 4*\[Rho]]/
     (8*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (3*z*Sqrt[1 + 4*\[Rho]])/(8*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*z^2*Sqrt[1 + 4*\[Rho]])/
     (8*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (z^3*Sqrt[1 + 4*\[Rho]])/(8*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  0, \[Epsilon]*(-2/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (5*y)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*y^2)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (5*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*y*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(8*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y)*(-y - y^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     (8*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(5/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (7*y)/(2*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    y^2/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (5*z)/(6*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (y*z)/(3*(1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(48*\[Rho]) - Sqrt[1 + 4*\[Rho]]/
     (12*(1 + 2*y)*(-y - y^2 + \[Rho])) - (5*Sqrt[1 + 4*\[Rho]])/
     (16*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(6/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*y^2)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*y*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) - Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y)*(-y - y^2 + \[Rho])) - (3*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(2*\[Rho]) + 1/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    (1 + z)^2/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(-2/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(2*(1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-\[Rho]^(-1) + (1 + 2*z + z^2)/(-y - y^2 - y*z + 
      (1 + 2*z + z^2)*\[Rho])), 
  \[Epsilon]*(-12/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (36*y)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (24*y^2)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (20*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (24*y*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (3*Sqrt[1 + 4*\[Rho]])/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*y)*(-y - y^2 + \[Rho])) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(-12/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (36*y)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (24*y^2)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (20*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (24*y*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (3*Sqrt[1 + 4*\[Rho]])/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*y)*(-y - y^2 + \[Rho])) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(12/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] - 
    (2*Sqrt[1 + 4*\[Rho]])/((1 + 2*y)*(-y - y^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(4/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) - 
    Sqrt[1 + 4*\[Rho]]/(2*(1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-8/(3*(1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - 
    (20*y)/(3*(1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + (5*Sqrt[1 + 4*\[Rho]])/
     (6*\[Rho]) - Sqrt[1 + 4*\[Rho]]/(6*(1 + 2*y)*(-y - y^2 + \[Rho]))), 0, 
  0, \[Epsilon]*(10/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (24*y)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y^2)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (10*z)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*y*z)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) - Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y)*(-y - y^2 + \[Rho])) - (3*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (9*z*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (9*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (3*z^3*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(1/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y^2)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    z/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y*z)/((1 + 2*y)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(4*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (4*(1 + 2*y)*(-y - y^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     (4*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (3*z*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 0, 0, 
  \[Epsilon]*(4/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), \[Epsilon]*(1/(4*\[Rho]) - 
    1/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-6/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (14*y)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*y^2)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (6*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*y*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(4*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y)*(-y - y^2 + \[Rho])) + (3*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(12/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (36*y)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (24*y^2)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (20*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (24*y*z)/((1 + 2*y)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (3*Sqrt[1 + 4*\[Rho]])/(2*\[Rho]) - Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*y)*(-y - y^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(12/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] - 
    (2*Sqrt[1 + 4*\[Rho]])/((1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-8/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - 
    (8*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/\[Rho] + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-(-y - y^2 + \[Rho])^(-1) - 4/(1 + 4*\[Rho])), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (Sqrt[y]*\[Epsilon])/
   (2*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]), 
  (Sqrt[y]*\[Epsilon])/(2*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]), 0, 0, 
  0, 0, 0, 0, 0, 0, (2*Sqrt[y]*\[Epsilon])/
   (\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*Sqrt[y]*\[Epsilon])/
   (\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]), 
  \[Epsilon]*((-4*Sqrt[y])/((1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (4*Sqrt[y]*z)/
     ((1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    Sqrt[y]/(\[Rho]*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) + (2*Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) + (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (\[Rho]*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) + (y^(3/2)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (\[Rho]*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) + (Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (\[Rho]*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho]))), 0, \[Epsilon]*
   ((2*Sqrt[y])/((1 + 2*z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*z)/((1 + 2*z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*z)*\[Rho]*(-(y*z) + y*\[Rho] + z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]*(Sqrt[y]/(\[Rho]*(1 + 2*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*\[Rho])*(-z - y*z - z^2 + y*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(2/\[Rho] - (8*(1 + z)*(y + z))/(y + 4*y*\[Rho] + 4*z*\[Rho] + 
      4*y*z*\[Rho] + 4*z^2*\[Rho]) - (8*(y + z + y*z + z^2))/
     (y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])), 
  (-2*Sqrt[y]*\[Epsilon])/(\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]), 
  \[Epsilon]*((4*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (Sqrt[y]*\[Rho]) - (8*Sqrt[y]*Sqrt[1 + 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + y + z)*
      (y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) - 
    (8*y^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) - 
    (4*y^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) - 
    (4*z*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (Sqrt[y]*(1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) - 
    (16*Sqrt[y]*z*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) - 
    (4*y^(3/2)*z*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) - 
    (8*z^2*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (Sqrt[y]*(1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) - 
    (8*Sqrt[y]*z^2*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) - 
    (4*z^3*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (Sqrt[y]*(1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho]))), 0, 0, 
  0, 0, 0, 0, 0}, {-(((1 + z)^2*\[Epsilon])/(-y - y^2 - y*z + \[Rho] + 
     2*z*\[Rho] + z^2*\[Rho])), 0, ((1 + z)^2*\[Epsilon])/
   (-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]), 
  -((1 + z)^2*\[Epsilon])/(4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
     z^2*\[Rho])), 0, -(\[Epsilon]/\[Rho]), 0, 0, \[Epsilon]/\[Rho], 
  ((1 + z)^2*\[Epsilon])/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]), 
  ((1 + z)^2*\[Epsilon])/(4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
     z^2*\[Rho])), \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 0, 0, -(\[Epsilon]/\[Rho]), 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 
  \[Epsilon]*(8/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z)/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (6*z*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (6*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (2*z^3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 0, 
  \[Epsilon]*(-8/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*z)/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (6*z*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (6*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (2*z^3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(2/\[Rho] - (1 + z)^2/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
      z^2*\[Rho]) - (2*(1 + 2*z + z^2))/(-y - y^2 - y*z + 
      (1 + 2*z + z^2)*\[Rho])), 
  \[Epsilon]*((1 + z)/(-y - y^2 - y*z + \[Rho] + z*\[Rho]) - 
    (1 + z)^2/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 0, 
  \[Epsilon]*(\[Rho]^(-1) + (-y - z)/(-(y*z) + (y + z)*\[Rho])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]*(\[Rho]^(-1) - y/(-z - y*z - z^2 + y*\[Rho])), 
  0, 0, 0, 0, 0, 0, 0, (2*Sqrt[y]*\[Epsilon])/
   (\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]), (-2*\[Epsilon])/\[Rho], 
  \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 0, 0, 
  0, 0, 0}, {\[Epsilon]*Sqrt[1 + 4*\[Rho]]*
   (\[Rho]^(-1) + ((y^3*(1 + y)*z^2*(1 + z)*(y + z)*(1 + y + z)^2)/
       ((y + y^2)*(1 + 4*(y + y^2))*(y + y^2 - z - z^2)*(-z - 2*y*z - z^2)*
        (-y - y^2 - y*z + (y + y^2)*(1 + 2*z + z^2))*
        (y*z + (y + y^2)*(y^2 + 2*y*z + z^2))) + 
      (-6*y^3*z^2 - 14*y^4*z^2 - 6*y^5*z^2 + 6*y^6*z^2 + 4*y^7*z^2 - 
        4*y^2*z^3 - 26*y^3*z^3 - 32*y^4*z^3 + 12*y^6*z^3 + 2*y^7*z^3 - 
        12*y^2*z^4 - 36*y^3*z^4 - 20*y^4*z^4 + 10*y^5*z^4 + 6*y^6*z^4 - 
        12*y^2*z^5 - 18*y^3*z^5 + 6*y^5*z^5 - 4*y^2*z^6 - 2*y^3*z^6 + 
        2*y^4*z^6 + (y + y^2)^4*(2*y^2 + 6*y^3 + 6*y*z + 16*y^2*z + 
          10*y^3*z + 4*z^2 + 18*y*z^2 + 22*y^2*z^2 + 4*y^3*z^2 + 8*z^3 + 
          16*y*z^3 + 8*y^2*z^3 + 4*z^4 + 4*y*z^4) + 
        (y + y^2)^3*(-3*y^3 - 15*y^4 - 12*y^5 + 3*y*z - 10*y^2*z - 51*y^3*z - 
          50*y^4*z - 12*y^5*z - 15*y*z^2 - 67*y^2*z^2 - 96*y^3*z^2 - 
          38*y^4*z^2 - 4*y^5*z^2 - 8*z^3 - 62*y*z^3 - 102*y^2*z^3 - 
          58*y^3*z^3 - 10*y^4*z^3 - 24*z^4 - 72*y*z^4 - 54*y^2*z^4 - 
          10*y^3*z^4 - 24*z^5 - 30*y*z^5 - 6*y^2*z^5 - 8*z^6 - 2*y*z^6) + 
        (y + y^2)^2*(6*y^5 + 12*y^6 + 6*y^7 - 6*y^2*z - 6*y^3*z + 30*y^4*z + 
          52*y^5*z + 24*y^6*z + 2*y^7*z - 6*y*z^2 + 8*y^2*z^2 + 74*y^3*z^2 + 
          114*y^4*z^2 + 54*y^5*z^2 + 4*y^6*z^2 + 4*y*z^3 + 100*y^2*z^3 + 
          190*y^3*z^3 + 106*y^4*z^3 + 10*y^5*z^3 - 2*y^6*z^3 + 4*z^4 + 
          60*y*z^4 + 190*y^2*z^4 + 170*y^3*z^4 + 38*y^4*z^4 - 4*y^5*z^4 + 
          16*z^5 + 104*y*z^5 + 156*y^2*z^5 + 70*y^3*z^5 + 2*y^4*z^5 + 
          24*z^6 + 76*y*z^6 + 60*y^2*z^6 + 10*y^3*z^6 + 16*z^7 + 24*y*z^7 + 
          8*y^2*z^7 + 4*z^8 + 2*y*z^8) + (y + y^2)*(y^5 + 3*y^6 + 3*y^7 + 
          y^8 + 3*y^3*z + 10*y^4*z + 10*y^5*z + 4*y^6*z + 3*y^7*z + 2*y^8*z + 
          11*y^2*z^2 + 16*y^3*z^2 - 18*y^4*z^2 - 42*y^5*z^2 - 17*y^6*z^2 + 
          2*y^7*z^2 + 3*y*z^3 + 21*y^2*z^3 - 32*y^3*z^3 - 128*y^4*z^3 - 
          97*y^5*z^3 - 21*y^6*z^3 - 2*y^7*z^3 + 6*y*z^4 - 16*y^2*z^4 - 
          135*y^3*z^4 - 174*y^4*z^4 - 72*y^5*z^4 - 9*y^6*z^4 - 3*y*z^5 - 
          69*y^2*z^5 - 147*y^3*z^5 - 99*y^4*z^5 - 18*y^5*z^5 - 15*y*z^6 - 
          64*y^2*z^6 - 69*y^3*z^6 - 20*y^4*z^6 - 12*y*z^7 - 24*y^2*z^7 - 
          12*y^3*z^7 - 3*y*z^8 - 3*y^2*z^8))/((1 + 4*(y + y^2))*
        (y + y^2 - z - z^2)*(-z - 2*y*z - z^2)*(-y - y^2 - y*z + 
         (y + y^2)*(1 + 2*z + z^2))*(y*z + (y + y^2)*(y^2 + 2*y*z + z^2))))/
     (-y - y^2 + \[Rho]) + ((y^3*(1 + y)*z^2*(1 + z)*(y + z)*(1 + y + z)^2)/
       ((-y - y^2 - 2*y*z)*(z + z^2)*(-y - y^2 + z + z^2)*(1 + 4*(z + z^2))*
        (-y - y^2 - y*z + (z + z^2)*(1 + 2*z + z^2))*
        (y*z + (z + z^2)*(y^2 + 2*y*z + z^2))) + 
      (-6*y^3*z^2 - 14*y^4*z^2 - 6*y^5*z^2 + 6*y^6*z^2 + 4*y^7*z^2 - 
        4*y^2*z^3 - 26*y^3*z^3 - 32*y^4*z^3 + 12*y^6*z^3 + 2*y^7*z^3 - 
        12*y^2*z^4 - 36*y^3*z^4 - 20*y^4*z^4 + 10*y^5*z^4 + 6*y^6*z^4 - 
        12*y^2*z^5 - 18*y^3*z^5 + 6*y^5*z^5 - 4*y^2*z^6 - 2*y^3*z^6 + 
        2*y^4*z^6 + (z + z^2)^4*(2*y^2 + 6*y^3 + 6*y*z + 16*y^2*z + 
          10*y^3*z + 4*z^2 + 18*y*z^2 + 22*y^2*z^2 + 4*y^3*z^2 + 8*z^3 + 
          16*y*z^3 + 8*y^2*z^3 + 4*z^4 + 4*y*z^4) + 
        (z + z^2)^3*(-3*y^3 - 15*y^4 - 12*y^5 + 3*y*z - 10*y^2*z - 51*y^3*z - 
          50*y^4*z - 12*y^5*z - 15*y*z^2 - 67*y^2*z^2 - 96*y^3*z^2 - 
          38*y^4*z^2 - 4*y^5*z^2 - 8*z^3 - 62*y*z^3 - 102*y^2*z^3 - 
          58*y^3*z^3 - 10*y^4*z^3 - 24*z^4 - 72*y*z^4 - 54*y^2*z^4 - 
          10*y^3*z^4 - 24*z^5 - 30*y*z^5 - 6*y^2*z^5 - 8*z^6 - 2*y*z^6) + 
        (z + z^2)^2*(6*y^5 + 12*y^6 + 6*y^7 - 6*y^2*z - 6*y^3*z + 30*y^4*z + 
          52*y^5*z + 24*y^6*z + 2*y^7*z - 6*y*z^2 + 8*y^2*z^2 + 74*y^3*z^2 + 
          114*y^4*z^2 + 54*y^5*z^2 + 4*y^6*z^2 + 4*y*z^3 + 100*y^2*z^3 + 
          190*y^3*z^3 + 106*y^4*z^3 + 10*y^5*z^3 - 2*y^6*z^3 + 4*z^4 + 
          60*y*z^4 + 190*y^2*z^4 + 170*y^3*z^4 + 38*y^4*z^4 - 4*y^5*z^4 + 
          16*z^5 + 104*y*z^5 + 156*y^2*z^5 + 70*y^3*z^5 + 2*y^4*z^5 + 
          24*z^6 + 76*y*z^6 + 60*y^2*z^6 + 10*y^3*z^6 + 16*z^7 + 24*y*z^7 + 
          8*y^2*z^7 + 4*z^8 + 2*y*z^8) + (z + z^2)*(y^5 + 3*y^6 + 3*y^7 + 
          y^8 + 3*y^3*z + 10*y^4*z + 10*y^5*z + 4*y^6*z + 3*y^7*z + 2*y^8*z + 
          11*y^2*z^2 + 16*y^3*z^2 - 18*y^4*z^2 - 42*y^5*z^2 - 17*y^6*z^2 + 
          2*y^7*z^2 + 3*y*z^3 + 21*y^2*z^3 - 32*y^3*z^3 - 128*y^4*z^3 - 
          97*y^5*z^3 - 21*y^6*z^3 - 2*y^7*z^3 + 6*y*z^4 - 16*y^2*z^4 - 
          135*y^3*z^4 - 174*y^4*z^4 - 72*y^5*z^4 - 9*y^6*z^4 - 3*y*z^5 - 
          69*y^2*z^5 - 147*y^3*z^5 - 99*y^4*z^5 - 18*y^5*z^5 - 15*y*z^6 - 
          64*y^2*z^6 - 69*y^3*z^6 - 20*y^4*z^6 - 12*y*z^7 - 24*y^2*z^7 - 
          12*y^3*z^7 - 3*y*z^8 - 3*y^2*z^8))/((-y - y^2 - 2*y*z)*
        (-y - y^2 + z + z^2)*(1 + 4*(z + z^2))*(-y - y^2 - y*z + 
         (z + z^2)*(1 + 2*z + z^2))*(y*z + (z + z^2)*(y^2 + 2*y*z + z^2))))/
     (-z - z^2 + \[Rho]) + ((y^3*(1 + y)*z^2*(1 + z)*(y + z)*(1 + y + z)^2)/
       ((y + y^2 + 2*y*z)*(z + 2*y*z + z^2)*(y + y^2 + z + 2*y*z + z^2)*
        (1 + 4*(y + y^2 + z + 2*y*z + z^2))*(-y - y^2 - y*z + 
         (1 + 2*z + z^2)*(y + y^2 + z + 2*y*z + z^2))*
        (y*z + (y^2 + 2*y*z + z^2)*(y + y^2 + z + 2*y*z + z^2))) + 
      (-6*y^3*z^2 - 14*y^4*z^2 - 6*y^5*z^2 + 6*y^6*z^2 + 4*y^7*z^2 - 
        4*y^2*z^3 - 26*y^3*z^3 - 32*y^4*z^3 + 12*y^6*z^3 + 2*y^7*z^3 - 
        12*y^2*z^4 - 36*y^3*z^4 - 20*y^4*z^4 + 10*y^5*z^4 + 6*y^6*z^4 - 
        12*y^2*z^5 - 18*y^3*z^5 + 6*y^5*z^5 - 4*y^2*z^6 - 2*y^3*z^6 + 
        2*y^4*z^6 + (y + y^2 + z + 2*y*z + z^2)^4*(2*y^2 + 6*y^3 + 6*y*z + 
          16*y^2*z + 10*y^3*z + 4*z^2 + 18*y*z^2 + 22*y^2*z^2 + 4*y^3*z^2 + 
          8*z^3 + 16*y*z^3 + 8*y^2*z^3 + 4*z^4 + 4*y*z^4) + 
        (y + y^2 + z + 2*y*z + z^2)^3*(-3*y^3 - 15*y^4 - 12*y^5 + 3*y*z - 
          10*y^2*z - 51*y^3*z - 50*y^4*z - 12*y^5*z - 15*y*z^2 - 67*y^2*z^2 - 
          96*y^3*z^2 - 38*y^4*z^2 - 4*y^5*z^2 - 8*z^3 - 62*y*z^3 - 
          102*y^2*z^3 - 58*y^3*z^3 - 10*y^4*z^3 - 24*z^4 - 72*y*z^4 - 
          54*y^2*z^4 - 10*y^3*z^4 - 24*z^5 - 30*y*z^5 - 6*y^2*z^5 - 8*z^6 - 
          2*y*z^6) + (y + y^2 + z + 2*y*z + z^2)^2*(6*y^5 + 12*y^6 + 6*y^7 - 
          6*y^2*z - 6*y^3*z + 30*y^4*z + 52*y^5*z + 24*y^6*z + 2*y^7*z - 
          6*y*z^2 + 8*y^2*z^2 + 74*y^3*z^2 + 114*y^4*z^2 + 54*y^5*z^2 + 
          4*y^6*z^2 + 4*y*z^3 + 100*y^2*z^3 + 190*y^3*z^3 + 106*y^4*z^3 + 
          10*y^5*z^3 - 2*y^6*z^3 + 4*z^4 + 60*y*z^4 + 190*y^2*z^4 + 
          170*y^3*z^4 + 38*y^4*z^4 - 4*y^5*z^4 + 16*z^5 + 104*y*z^5 + 
          156*y^2*z^5 + 70*y^3*z^5 + 2*y^4*z^5 + 24*z^6 + 76*y*z^6 + 
          60*y^2*z^6 + 10*y^3*z^6 + 16*z^7 + 24*y*z^7 + 8*y^2*z^7 + 4*z^8 + 
          2*y*z^8) + (y + y^2 + z + 2*y*z + z^2)*(y^5 + 3*y^6 + 3*y^7 + y^8 + 
          3*y^3*z + 10*y^4*z + 10*y^5*z + 4*y^6*z + 3*y^7*z + 2*y^8*z + 
          11*y^2*z^2 + 16*y^3*z^2 - 18*y^4*z^2 - 42*y^5*z^2 - 17*y^6*z^2 + 
          2*y^7*z^2 + 3*y*z^3 + 21*y^2*z^3 - 32*y^3*z^3 - 128*y^4*z^3 - 
          97*y^5*z^3 - 21*y^6*z^3 - 2*y^7*z^3 + 6*y*z^4 - 16*y^2*z^4 - 
          135*y^3*z^4 - 174*y^4*z^4 - 72*y^5*z^4 - 9*y^6*z^4 - 3*y*z^5 - 
          69*y^2*z^5 - 147*y^3*z^5 - 99*y^4*z^5 - 18*y^5*z^5 - 15*y*z^6 - 
          64*y^2*z^6 - 69*y^3*z^6 - 20*y^4*z^6 - 12*y*z^7 - 24*y^2*z^7 - 
          12*y^3*z^7 - 3*y*z^8 - 3*y^2*z^8))/((y + y^2 + 2*y*z)*
        (z + 2*y*z + z^2)*(1 + 4*(y + y^2 + z + 2*y*z + z^2))*
        (-y - y^2 - y*z + (1 + 2*z + z^2)*(y + y^2 + z + 2*y*z + z^2))*
        (y*z + (y^2 + 2*y*z + z^2)*(y + y^2 + z + 2*y*z + z^2))))/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    ((-4*y^3*(1 + y)*z^2*(1 + z)*(y + z)*(1 + y + z)^2)/
       ((-1/4 - y - y^2)*(-1/4 - z - z^2)*(-1/4 - y - y^2 - z - 2*y*z - z^2)*
        (-y - y^2 - y*z + (-1 - 2*z - z^2)/4)*(y*z + (-y^2 - 2*y*z - z^2)/
          4)) + (-6*y^3*z^2 - 14*y^4*z^2 - 6*y^5*z^2 + 6*y^6*z^2 + 
        4*y^7*z^2 - 4*y^2*z^3 - 26*y^3*z^3 - 32*y^4*z^3 + 12*y^6*z^3 + 
        2*y^7*z^3 - 12*y^2*z^4 - 36*y^3*z^4 - 20*y^4*z^4 + 10*y^5*z^4 + 
        6*y^6*z^4 - 12*y^2*z^5 - 18*y^3*z^5 + 6*y^5*z^5 - 4*y^2*z^6 - 
        2*y^3*z^6 + 2*y^4*z^6 + (2*y^2 + 6*y^3 + 6*y*z + 16*y^2*z + 
          10*y^3*z + 4*z^2 + 18*y*z^2 + 22*y^2*z^2 + 4*y^3*z^2 + 8*z^3 + 
          16*y*z^3 + 8*y^2*z^3 + 4*z^4 + 4*y*z^4)/256 + 
        (3*y^3 + 15*y^4 + 12*y^5 - 3*y*z + 10*y^2*z + 51*y^3*z + 50*y^4*z + 
          12*y^5*z + 15*y*z^2 + 67*y^2*z^2 + 96*y^3*z^2 + 38*y^4*z^2 + 
          4*y^5*z^2 + 8*z^3 + 62*y*z^3 + 102*y^2*z^3 + 58*y^3*z^3 + 
          10*y^4*z^3 + 24*z^4 + 72*y*z^4 + 54*y^2*z^4 + 10*y^3*z^4 + 24*z^5 + 
          30*y*z^5 + 6*y^2*z^5 + 8*z^6 + 2*y*z^6)/64 + 
        (6*y^5 + 12*y^6 + 6*y^7 - 6*y^2*z - 6*y^3*z + 30*y^4*z + 52*y^5*z + 
          24*y^6*z + 2*y^7*z - 6*y*z^2 + 8*y^2*z^2 + 74*y^3*z^2 + 
          114*y^4*z^2 + 54*y^5*z^2 + 4*y^6*z^2 + 4*y*z^3 + 100*y^2*z^3 + 
          190*y^3*z^3 + 106*y^4*z^3 + 10*y^5*z^3 - 2*y^6*z^3 + 4*z^4 + 
          60*y*z^4 + 190*y^2*z^4 + 170*y^3*z^4 + 38*y^4*z^4 - 4*y^5*z^4 + 
          16*z^5 + 104*y*z^5 + 156*y^2*z^5 + 70*y^3*z^5 + 2*y^4*z^5 + 
          24*z^6 + 76*y*z^6 + 60*y^2*z^6 + 10*y^3*z^6 + 16*z^7 + 24*y*z^7 + 
          8*y^2*z^7 + 4*z^8 + 2*y*z^8)/16 + (-y^5 - 3*y^6 - 3*y^7 - y^8 - 
          3*y^3*z - 10*y^4*z - 10*y^5*z - 4*y^6*z - 3*y^7*z - 2*y^8*z - 
          11*y^2*z^2 - 16*y^3*z^2 + 18*y^4*z^2 + 42*y^5*z^2 + 17*y^6*z^2 - 
          2*y^7*z^2 - 3*y*z^3 - 21*y^2*z^3 + 32*y^3*z^3 + 128*y^4*z^3 + 
          97*y^5*z^3 + 21*y^6*z^3 + 2*y^7*z^3 - 6*y*z^4 + 16*y^2*z^4 + 
          135*y^3*z^4 + 174*y^4*z^4 + 72*y^5*z^4 + 9*y^6*z^4 + 3*y*z^5 + 
          69*y^2*z^5 + 147*y^3*z^5 + 99*y^4*z^5 + 18*y^5*z^5 + 15*y*z^6 + 
          64*y^2*z^6 + 69*y^3*z^6 + 20*y^4*z^6 + 12*y*z^7 + 24*y^2*z^7 + 
          12*y^3*z^7 + 3*y*z^8 + 3*y^2*z^8)/4)/((-1/4 - y - y^2)*
        (-1/4 - z - z^2)*(-1/4 - y - y^2 - z - 2*y*z - z^2)*
        (-y - y^2 - y*z + (-1 - 2*z - z^2)/4)*(y*z + (-y^2 - 2*y*z - z^2)/
          4)))/(1 + 4*\[Rho]) + 
    ((y^3*(1 + y)*z^2*(1 + z)*(y + z)*(1 + y + z)^2*(1 + 2*z + z^2))/
       ((y + y^2 + y*z)*(-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
        (-z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*(-y - y^2 - z - 2*y*z - 
         z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
        (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*
        (y*z + ((y + y^2 + y*z)*(y^2 + 2*y*z + z^2))/(1 + 2*z + z^2))) + 
      (-6*y^3*z^2 - 14*y^4*z^2 - 6*y^5*z^2 + 6*y^6*z^2 + 4*y^7*z^2 - 
        4*y^2*z^3 - 26*y^3*z^3 - 32*y^4*z^3 + 12*y^6*z^3 + 2*y^7*z^3 - 
        12*y^2*z^4 - 36*y^3*z^4 - 20*y^4*z^4 + 10*y^5*z^4 + 6*y^6*z^4 - 
        12*y^2*z^5 - 18*y^3*z^5 + 6*y^5*z^5 - 4*y^2*z^6 - 2*y^3*z^6 + 
        2*y^4*z^6 + ((y + y^2 + y*z)^4*(2*y^2 + 6*y^3 + 6*y*z + 16*y^2*z + 
           10*y^3*z + 4*z^2 + 18*y*z^2 + 22*y^2*z^2 + 4*y^3*z^2 + 8*z^3 + 
           16*y*z^3 + 8*y^2*z^3 + 4*z^4 + 4*y*z^4))/(1 + 2*z + z^2)^4 + 
        ((y + y^2 + y*z)^3*(-3*y^3 - 15*y^4 - 12*y^5 + 3*y*z - 10*y^2*z - 
           51*y^3*z - 50*y^4*z - 12*y^5*z - 15*y*z^2 - 67*y^2*z^2 - 
           96*y^3*z^2 - 38*y^4*z^2 - 4*y^5*z^2 - 8*z^3 - 62*y*z^3 - 
           102*y^2*z^3 - 58*y^3*z^3 - 10*y^4*z^3 - 24*z^4 - 72*y*z^4 - 
           54*y^2*z^4 - 10*y^3*z^4 - 24*z^5 - 30*y*z^5 - 6*y^2*z^5 - 8*z^6 - 
           2*y*z^6))/(1 + 2*z + z^2)^3 + ((y + y^2 + y*z)^2*
          (6*y^5 + 12*y^6 + 6*y^7 - 6*y^2*z - 6*y^3*z + 30*y^4*z + 52*y^5*z + 
           24*y^6*z + 2*y^7*z - 6*y*z^2 + 8*y^2*z^2 + 74*y^3*z^2 + 
           114*y^4*z^2 + 54*y^5*z^2 + 4*y^6*z^2 + 4*y*z^3 + 100*y^2*z^3 + 
           190*y^3*z^3 + 106*y^4*z^3 + 10*y^5*z^3 - 2*y^6*z^3 + 4*z^4 + 
           60*y*z^4 + 190*y^2*z^4 + 170*y^3*z^4 + 38*y^4*z^4 - 4*y^5*z^4 + 
           16*z^5 + 104*y*z^5 + 156*y^2*z^5 + 70*y^3*z^5 + 2*y^4*z^5 + 
           24*z^6 + 76*y*z^6 + 60*y^2*z^6 + 10*y^3*z^6 + 16*z^7 + 24*y*z^7 + 
           8*y^2*z^7 + 4*z^8 + 2*y*z^8))/(1 + 2*z + z^2)^2 + 
        ((y + y^2 + y*z)*(y^5 + 3*y^6 + 3*y^7 + y^8 + 3*y^3*z + 10*y^4*z + 
           10*y^5*z + 4*y^6*z + 3*y^7*z + 2*y^8*z + 11*y^2*z^2 + 16*y^3*z^2 - 
           18*y^4*z^2 - 42*y^5*z^2 - 17*y^6*z^2 + 2*y^7*z^2 + 3*y*z^3 + 
           21*y^2*z^3 - 32*y^3*z^3 - 128*y^4*z^3 - 97*y^5*z^3 - 21*y^6*z^3 - 
           2*y^7*z^3 + 6*y*z^4 - 16*y^2*z^4 - 135*y^3*z^4 - 174*y^4*z^4 - 
           72*y^5*z^4 - 9*y^6*z^4 - 3*y*z^5 - 69*y^2*z^5 - 147*y^3*z^5 - 
           99*y^4*z^5 - 18*y^5*z^5 - 15*y*z^6 - 64*y^2*z^6 - 69*y^3*z^6 - 
           20*y^4*z^6 - 12*y*z^7 - 24*y^2*z^7 - 12*y^3*z^7 - 3*y*z^8 - 
           3*y^2*z^8))/(1 + 2*z + z^2))/
       ((-y - y^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
        (-z - z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*(-y - y^2 - z - 2*y*z - 
         z^2 + (y + y^2 + y*z)/(1 + 2*z + z^2))*
        (1 + (4*(y + y^2 + y*z))/(1 + 2*z + z^2))*
        (y*z + ((y + y^2 + y*z)*(y^2 + 2*y*z + z^2))/(1 + 2*z + z^2))))/
     (-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]) + 
    (-((y^2*(1 + y)*z*(1 + z)*(y + z)*(1 + y + z)^2*(y^2 + 2*y*z + z^2))/
        ((1 - (4*y*z)/(y^2 + 2*y*z + z^2))*(-y - y^2 - 
          (y*z)/(y^2 + 2*y*z + z^2))*(-z - z^2 - (y*z)/(y^2 + 2*y*z + z^2))*
         (-y - y^2 - z - 2*y*z - z^2 - (y*z)/(y^2 + 2*y*z + z^2))*
         (-y - y^2 - y*z - (y*z*(1 + 2*z + z^2))/(y^2 + 2*y*z + z^2)))) + 
      (-6*y^3*z^2 - 14*y^4*z^2 - 6*y^5*z^2 + 6*y^6*z^2 + 4*y^7*z^2 - 
        4*y^2*z^3 - 26*y^3*z^3 - 32*y^4*z^3 + 12*y^6*z^3 + 2*y^7*z^3 - 
        12*y^2*z^4 - 36*y^3*z^4 - 20*y^4*z^4 + 10*y^5*z^4 + 6*y^6*z^4 - 
        12*y^2*z^5 - 18*y^3*z^5 + 6*y^5*z^5 - 4*y^2*z^6 - 2*y^3*z^6 + 
        2*y^4*z^6 + (y^4*z^4*(2*y^2 + 6*y^3 + 6*y*z + 16*y^2*z + 10*y^3*z + 
           4*z^2 + 18*y*z^2 + 22*y^2*z^2 + 4*y^3*z^2 + 8*z^3 + 16*y*z^3 + 
           8*y^2*z^3 + 4*z^4 + 4*y*z^4))/(y^2 + 2*y*z + z^2)^4 - 
        (y^3*z^3*(-3*y^3 - 15*y^4 - 12*y^5 + 3*y*z - 10*y^2*z - 51*y^3*z - 
           50*y^4*z - 12*y^5*z - 15*y*z^2 - 67*y^2*z^2 - 96*y^3*z^2 - 
           38*y^4*z^2 - 4*y^5*z^2 - 8*z^3 - 62*y*z^3 - 102*y^2*z^3 - 
           58*y^3*z^3 - 10*y^4*z^3 - 24*z^4 - 72*y*z^4 - 54*y^2*z^4 - 
           10*y^3*z^4 - 24*z^5 - 30*y*z^5 - 6*y^2*z^5 - 8*z^6 - 2*y*z^6))/
         (y^2 + 2*y*z + z^2)^3 + (y^2*z^2*(6*y^5 + 12*y^6 + 6*y^7 - 6*y^2*z - 
           6*y^3*z + 30*y^4*z + 52*y^5*z + 24*y^6*z + 2*y^7*z - 6*y*z^2 + 
           8*y^2*z^2 + 74*y^3*z^2 + 114*y^4*z^2 + 54*y^5*z^2 + 4*y^6*z^2 + 
           4*y*z^3 + 100*y^2*z^3 + 190*y^3*z^3 + 106*y^4*z^3 + 10*y^5*z^3 - 
           2*y^6*z^3 + 4*z^4 + 60*y*z^4 + 190*y^2*z^4 + 170*y^3*z^4 + 
           38*y^4*z^4 - 4*y^5*z^4 + 16*z^5 + 104*y*z^5 + 156*y^2*z^5 + 
           70*y^3*z^5 + 2*y^4*z^5 + 24*z^6 + 76*y*z^6 + 60*y^2*z^6 + 
           10*y^3*z^6 + 16*z^7 + 24*y*z^7 + 8*y^2*z^7 + 4*z^8 + 2*y*z^8))/
         (y^2 + 2*y*z + z^2)^2 - (y*z*(y^5 + 3*y^6 + 3*y^7 + y^8 + 3*y^3*z + 
           10*y^4*z + 10*y^5*z + 4*y^6*z + 3*y^7*z + 2*y^8*z + 11*y^2*z^2 + 
           16*y^3*z^2 - 18*y^4*z^2 - 42*y^5*z^2 - 17*y^6*z^2 + 2*y^7*z^2 + 
           3*y*z^3 + 21*y^2*z^3 - 32*y^3*z^3 - 128*y^4*z^3 - 97*y^5*z^3 - 
           21*y^6*z^3 - 2*y^7*z^3 + 6*y*z^4 - 16*y^2*z^4 - 135*y^3*z^4 - 
           174*y^4*z^4 - 72*y^5*z^4 - 9*y^6*z^4 - 3*y*z^5 - 69*y^2*z^5 - 
           147*y^3*z^5 - 99*y^4*z^5 - 18*y^5*z^5 - 15*y*z^6 - 64*y^2*z^6 - 
           69*y^3*z^6 - 20*y^4*z^6 - 12*y*z^7 - 24*y^2*z^7 - 12*y^3*z^7 - 
           3*y*z^8 - 3*y^2*z^8))/(y^2 + 2*y*z + z^2))/
       ((1 - (4*y*z)/(y^2 + 2*y*z + z^2))*(-y - y^2 - 
         (y*z)/(y^2 + 2*y*z + z^2))*(-z - z^2 - (y*z)/(y^2 + 2*y*z + z^2))*
        (-y - y^2 - z - 2*y*z - z^2 - (y*z)/(y^2 + 2*y*z + z^2))*
        (-y - y^2 - y*z - (y*z*(1 + 2*z + z^2))/(y^2 + 2*y*z + z^2))))/
     (y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 0, 
  \[Epsilon]*((8*z)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y*z)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z^2)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho])) - Sqrt[1 + 4*\[Rho]]/((1 + 2*y + z)*
      (-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (3*z*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(-11/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (38*y)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (32*y^2)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (29*z)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (50*y*z)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (18*z^2)/((1 + 2*y + z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*z*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (3*z^2*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (z^3*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 0, 0, 
  \[Epsilon]*(12/Sqrt[1 + 4*\[Rho]] - (3*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*((-7*y)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (9*z)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (18*y*z)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (22*z^2)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (5*Sqrt[1 + 4*\[Rho]])/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*z)*(-z - z^2 + \[Rho])) - (y^3*Sqrt[1 + 4*\[Rho]])/
     (4*(-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/(4*(-y + z)*
      (y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/(4*(-y + z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho]))), \[Epsilon]*
   ((8*z)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y*z)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z^2)/((-y + z)*(1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*z)*(-z - z^2 + \[Rho])) - 
    (y^3*Sqrt[1 + 4*\[Rho]])/((-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/((-y + z)*
      (y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/((-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  \[Epsilon]*((8*z)/((1 + 2*y)*(-y + z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y*z)/((1 + 2*y)*(-y + z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (24*y^2*z)/((1 + 2*y)*(-y + z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*z^2)/((1 + 2*y)*(-y + z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (24*y*z^2)/((1 + 2*y)*(-y + z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/\[Rho] + Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*y)*(-y - y^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (3*z*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^3*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho])) + (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (z^3*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  \[Epsilon]*((-2*y)/((1 + 2*y)*(y - z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (14*y^2)/((1 + 2*y)*(y - z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (20*y^3)/((1 + 2*y)*(y - z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y*z)/((1 + 2*y)*(y - z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y^2*z)/((1 + 2*y)*(y - z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y*z^2)/((1 + 2*y)*(y - z)*(1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/\[Rho] - Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y)*(-y - y^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     (4*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (3*z*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) - (3*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y^3*Sqrt[1 + 4*\[Rho]])/
     (4*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/(4*(y - z)*
      (y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (z^3*Sqrt[1 + 4*\[Rho]])/(4*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  0, 0, 0, 0, 0, \[Epsilon]*(28/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - (4*Sqrt[1 + 4*\[Rho]])/\[Rho] - 
    (3*Sqrt[1 + 4*\[Rho]])/((1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(2/(-z - z^2 + \[Rho]) - (2*(y^2 + 2*y*z + z^2))/
     (y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 
  \[Epsilon]*(-4/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - (2*Sqrt[1 + 4*\[Rho]])/
     \[Rho] + (3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + 2*z)*
      (-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-2/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (2*(1 + 2*z + z^2))/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])), 
  \[Epsilon]*(-24/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - 
    (24*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + (3*Sqrt[1 + 4*\[Rho]])/\[Rho] + 
    (3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(2/\[Rho] + 2/(-y - y^2 + \[Rho]) - 
    (2*(1 + z)^2)/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]) - 
    (2*(y + z)^2)/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 0, 
  \[Epsilon]*(8/Sqrt[1 + 4*\[Rho]] - (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(-4/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*y)/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*z)/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - (2*Sqrt[1 + 4*\[Rho]])/
     \[Rho] + (3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*
      (-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (9*z*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (9*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (3*z^3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(-2/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*z)/((1 + 2*y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (3*z*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (3*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + 2*y + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (z^3*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + z)*(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*((12*y)/((y - z)*Sqrt[1 + 4*\[Rho]]) + 
    (12*z)/((y - z)*Sqrt[1 + 4*\[Rho]]) - (3*y^3*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (9*y^2*z*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho])) - (9*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (3*z^3*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  \[Epsilon]*((6*y)/((y - z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*z)/((y - z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] - 
    (y^3*Sqrt[1 + 4*\[Rho]])/(2*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/(2*(y - z)*
      (y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/(2*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  0, 0, 0, 0, \[Epsilon]*(8/Sqrt[1 + 4*\[Rho]] - (2*Sqrt[1 + 4*\[Rho]])/
     \[Rho]), 0, 0, 0, 0, \[Epsilon]*(-24/Sqrt[1 + 4*\[Rho]] + 
    (6*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((-8*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (Sqrt[y]*\[Rho]) + (16*Sqrt[y]*Sqrt[1 + 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + y + z)*
      (y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) + 
    (16*y^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) + 
    (8*y^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) + 
    (8*z*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (Sqrt[y]*(1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) + 
    (32*Sqrt[y]*z*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) + 
    (8*y^(3/2)*z*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) + 
    (16*z^2*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (Sqrt[y]*(1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) + 
    (16*Sqrt[y]*z^2*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho])) + 
    (8*z^3*Sqrt[1 + 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (Sqrt[y]*(1 + y + z)*(y + (4*y + 4*z + 4*y*z + 4*z^2)*\[Rho]))), 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*(-\[Rho]^(-1) - 4/(1 + 4*\[Rho])), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (Sqrt[z]*\[Epsilon])/
   (2*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]), 0, 0, 0, 
  (Sqrt[z]*\[Epsilon])/(2*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (2*Sqrt[z]*\[Epsilon])/
   (\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Sqrt[z]*\[Epsilon])/(\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]), 
  \[Epsilon]*((-4*Sqrt[z])/((1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (4*y*Sqrt[z])/
     ((1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    Sqrt[z]/(\[Rho]*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) + (2*y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) + (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (\[Rho]*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) + (y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (\[Rho]*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) + (z^(3/2)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (\[Rho]*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho]))), 0, 0, 0, 
  \[Epsilon]*((2*Sqrt[z])/((1 + 2*y)*\[Rho]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (2*y*Sqrt[z])/
     ((1 + 2*y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*y)*\[Rho]*(-(y*z) + y*\[Rho] + z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]*(Sqrt[z]/(\[Rho]*(1 + 2*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*\[Rho])*(-y - y^2 - y*z + z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*(2/\[Rho] - (8*(1 + y)*(y + z))/
     (z + 4*y*\[Rho] + 4*y^2*\[Rho] + 4*z*\[Rho] + 4*y*z*\[Rho]) - 
    (8*(y + y^2 + z + y*z))/(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])), 
  (2*Sqrt[z]*\[Epsilon])/(\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]), 
  \[Epsilon]*((4*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + y + z)*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (Sqrt[z]*\[Rho]) - (4*y*Sqrt[1 + 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(Sqrt[z]*(1 + y + z)*
      (z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) - 
    (8*y^2*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (Sqrt[z]*(1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) - 
    (4*y^3*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (Sqrt[z]*(1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) - 
    (8*Sqrt[z]*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) - 
    (16*y*Sqrt[z]*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) - 
    (8*y^2*Sqrt[z]*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) - 
    (8*z^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) - 
    (4*z^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) - 
    (4*y*z^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho]))), 0, 0, 0, 0}, 
 {((1 + y)^2*\[Epsilon])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]), 
  0, -(((1 + y)^2*\[Epsilon])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
     y^2*\[Rho])), ((1 + y)^2*\[Epsilon])/
   (4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 0, 
  \[Epsilon]/\[Rho], 0, -((1 + y)^2*\[Epsilon])/
   (4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  -(((1 + y)^2*\[Epsilon])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
     y^2*\[Rho])), -(\[Epsilon]/\[Rho]), 0, 
  \[Epsilon]*(8/Sqrt[1 + 4*\[Rho]] - (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 0, 
  0, 0, \[Epsilon]*(-8/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*y)/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (6*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (6*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (2*y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 0, 
  \[Epsilon]*(-8/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (8*y)/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (6*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (6*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (2*y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), \[Epsilon]/\[Rho], 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]*(-2/\[Rho] + 
    (1 + y)^2/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]) + 
    (2*(1 + 2*y + y^2))/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 
  \[Epsilon]*((-1 - y)/(-z - y*z - z^2 + \[Rho] + y*\[Rho]) + 
    (1 + y)^2/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 0, 0, 
  0, \[Epsilon]*(-\[Rho]^(-1) + (y + z)/(-(y*z) + (y + z)*\[Rho])), 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*(-\[Rho]^(-1) + z/(-y - y^2 - y*z + z*\[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Sqrt[z]*\[Epsilon])/
   (\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]), (-2*\[Epsilon])/\[Rho], 
  \[Epsilon]*(4/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 0, 0}, 
 {\[Epsilon]*Sqrt[1 + 4*\[Rho]]*(\[Rho]^(-1) + 
    ((y^2*(1 + y)*z^3*(1 + z)*(y + z)*(1 + y + z)^2)/
       ((y + y^2)*(1 + 4*(y + y^2))*(y + y^2 - z - z^2)*(-z - 2*y*z - z^2)*
        ((y + y^2)*(1 + 2*y + y^2) - z - y*z - z^2)*
        (y*z + (y + y^2)*(y^2 + 2*y*z + z^2))) + 
      (-4*y^3*z^2 - 12*y^4*z^2 - 12*y^5*z^2 - 4*y^6*z^2 - 6*y^2*z^3 - 
        26*y^3*z^3 - 36*y^4*z^3 - 18*y^5*z^3 - 2*y^6*z^3 - 14*y^2*z^4 - 
        32*y^3*z^4 - 20*y^4*z^4 + 2*y^6*z^4 - 6*y^2*z^5 + 10*y^4*z^5 + 
        6*y^5*z^5 + 6*y^2*z^6 + 12*y^3*z^6 + 6*y^4*z^6 + 4*y^2*z^7 + 
        2*y^3*z^7 + (y + y^2)^4*(4*y^2 + 8*y^3 + 4*y^4 + 6*y*z + 18*y^2*z + 
          16*y^3*z + 4*y^4*z + 2*z^2 + 16*y*z^2 + 22*y^2*z^2 + 8*y^3*z^2 + 
          6*z^3 + 10*y*z^3 + 4*y^2*z^3) + (y + y^2)^3*(-8*y^3 - 24*y^4 - 
          24*y^5 - 8*y^6 + 3*y*z - 15*y^2*z - 62*y^3*z - 72*y^4*z - 
          30*y^5*z - 2*y^6*z - 10*y*z^2 - 67*y^2*z^2 - 102*y^3*z^2 - 
          54*y^4*z^2 - 6*y^5*z^2 - 3*z^3 - 51*y*z^3 - 96*y^2*z^3 - 
          58*y^3*z^3 - 10*y^4*z^3 - 15*z^4 - 50*y*z^4 - 38*y^2*z^4 - 
          10*y^3*z^4 - 12*z^5 - 12*y*z^5 - 4*y^2*z^5) + 
        (y + y^2)^2*(4*y^4 + 16*y^5 + 24*y^6 + 16*y^7 + 4*y^8 - 6*y^2*z + 
          4*y^3*z + 60*y^4*z + 104*y^5*z + 76*y^6*z + 24*y^7*z + 2*y^8*z - 
          6*y*z^2 + 8*y^2*z^2 + 100*y^3*z^2 + 190*y^4*z^2 + 156*y^5*z^2 + 
          60*y^6*z^2 + 8*y^7*z^2 - 6*y*z^3 + 74*y^2*z^3 + 190*y^3*z^3 + 
          170*y^4*z^3 + 70*y^5*z^3 + 10*y^6*z^3 + 30*y*z^4 + 114*y^2*z^4 + 
          106*y^3*z^4 + 38*y^4*z^4 + 2*y^5*z^4 + 6*z^5 + 52*y*z^5 + 
          54*y^2*z^5 + 10*y^3*z^5 - 4*y^4*z^5 + 12*z^6 + 24*y*z^6 + 
          4*y^2*z^6 - 2*y^3*z^6 + 6*z^7 + 2*y*z^7) + 
        (y + y^2)*(3*y^3*z + 6*y^4*z - 3*y^5*z - 15*y^6*z - 12*y^7*z - 
          3*y^8*z + 11*y^2*z^2 + 21*y^3*z^2 - 16*y^4*z^2 - 69*y^5*z^2 - 
          64*y^6*z^2 - 24*y^7*z^2 - 3*y^8*z^2 + 3*y*z^3 + 16*y^2*z^3 - 
          32*y^3*z^3 - 135*y^4*z^3 - 147*y^5*z^3 - 69*y^6*z^3 - 12*y^7*z^3 + 
          10*y*z^4 - 18*y^2*z^4 - 128*y^3*z^4 - 174*y^4*z^4 - 99*y^5*z^4 - 
          20*y^6*z^4 + z^5 + 10*y*z^5 - 42*y^2*z^5 - 97*y^3*z^5 - 
          72*y^4*z^5 - 18*y^5*z^5 + 3*z^6 + 4*y*z^6 - 17*y^2*z^6 - 
          21*y^3*z^6 - 9*y^4*z^6 + 3*z^7 + 3*y*z^7 + 2*y^2*z^7 - 2*y^3*z^7 + 
          z^8 + 2*y*z^8))/((1 + 4*(y + y^2))*(y + y^2 - z - z^2)*
        (-z - 2*y*z - z^2)*((y + y^2)*(1 + 2*y + y^2) - z - y*z - z^2)*
        (y*z + (y + y^2)*(y^2 + 2*y*z + z^2))))/(-y - y^2 + \[Rho]) + 
    ((y^2*(1 + y)*z^3*(1 + z)*(y + z)*(1 + y + z)^2)/((-y - y^2 - 2*y*z)*
        (z + z^2)*(-y - y^2 + z + z^2)*(1 + 4*(z + z^2))*
        (-z - y*z - z^2 + (1 + 2*y + y^2)*(z + z^2))*
        (y*z + (z + z^2)*(y^2 + 2*y*z + z^2))) + 
      (-4*y^3*z^2 - 12*y^4*z^2 - 12*y^5*z^2 - 4*y^6*z^2 - 6*y^2*z^3 - 
        26*y^3*z^3 - 36*y^4*z^3 - 18*y^5*z^3 - 2*y^6*z^3 - 14*y^2*z^4 - 
        32*y^3*z^4 - 20*y^4*z^4 + 2*y^6*z^4 - 6*y^2*z^5 + 10*y^4*z^5 + 
        6*y^5*z^5 + 6*y^2*z^6 + 12*y^3*z^6 + 6*y^4*z^6 + 4*y^2*z^7 + 
        2*y^3*z^7 + (z + z^2)^4*(4*y^2 + 8*y^3 + 4*y^4 + 6*y*z + 18*y^2*z + 
          16*y^3*z + 4*y^4*z + 2*z^2 + 16*y*z^2 + 22*y^2*z^2 + 8*y^3*z^2 + 
          6*z^3 + 10*y*z^3 + 4*y^2*z^3) + (z + z^2)^3*(-8*y^3 - 24*y^4 - 
          24*y^5 - 8*y^6 + 3*y*z - 15*y^2*z - 62*y^3*z - 72*y^4*z - 
          30*y^5*z - 2*y^6*z - 10*y*z^2 - 67*y^2*z^2 - 102*y^3*z^2 - 
          54*y^4*z^2 - 6*y^5*z^2 - 3*z^3 - 51*y*z^3 - 96*y^2*z^3 - 
          58*y^3*z^3 - 10*y^4*z^3 - 15*z^4 - 50*y*z^4 - 38*y^2*z^4 - 
          10*y^3*z^4 - 12*z^5 - 12*y*z^5 - 4*y^2*z^5) + 
        (z + z^2)^2*(4*y^4 + 16*y^5 + 24*y^6 + 16*y^7 + 4*y^8 - 6*y^2*z + 
          4*y^3*z + 60*y^4*z + 104*y^5*z + 76*y^6*z + 24*y^7*z + 2*y^8*z - 
          6*y*z^2 + 8*y^2*z^2 + 100*y^3*z^2 + 190*y^4*z^2 + 156*y^5*z^2 + 
          60*y^6*z^2 + 8*y^7*z^2 - 6*y*z^3 + 74*y^2*z^3 + 190*y^3*z^3 + 
          170*y^4*z^3 + 70*y^5*z^3 + 10*y^6*z^3 + 30*y*z^4 + 114*y^2*z^4 + 
          106*y^3*z^4 + 38*y^4*z^4 + 2*y^5*z^4 + 6*z^5 + 52*y*z^5 + 
          54*y^2*z^5 + 10*y^3*z^5 - 4*y^4*z^5 + 12*z^6 + 24*y*z^6 + 
          4*y^2*z^6 - 2*y^3*z^6 + 6*z^7 + 2*y*z^7) + 
        (z + z^2)*(3*y^3*z + 6*y^4*z - 3*y^5*z - 15*y^6*z - 12*y^7*z - 
          3*y^8*z + 11*y^2*z^2 + 21*y^3*z^2 - 16*y^4*z^2 - 69*y^5*z^2 - 
          64*y^6*z^2 - 24*y^7*z^2 - 3*y^8*z^2 + 3*y*z^3 + 16*y^2*z^3 - 
          32*y^3*z^3 - 135*y^4*z^3 - 147*y^5*z^3 - 69*y^6*z^3 - 12*y^7*z^3 + 
          10*y*z^4 - 18*y^2*z^4 - 128*y^3*z^4 - 174*y^4*z^4 - 99*y^5*z^4 - 
          20*y^6*z^4 + z^5 + 10*y*z^5 - 42*y^2*z^5 - 97*y^3*z^5 - 
          72*y^4*z^5 - 18*y^5*z^5 + 3*z^6 + 4*y*z^6 - 17*y^2*z^6 - 
          21*y^3*z^6 - 9*y^4*z^6 + 3*z^7 + 3*y*z^7 + 2*y^2*z^7 - 2*y^3*z^7 + 
          z^8 + 2*y*z^8))/((-y - y^2 - 2*y*z)*(-y - y^2 + z + z^2)*
        (1 + 4*(z + z^2))*(-z - y*z - z^2 + (1 + 2*y + y^2)*(z + z^2))*
        (y*z + (z + z^2)*(y^2 + 2*y*z + z^2))))/(-z - z^2 + \[Rho]) + 
    ((y^2*(1 + y)*z^3*(1 + z)*(y + z)*(1 + y + z)^2)/((y + y^2 + 2*y*z)*
        (z + 2*y*z + z^2)*(y + y^2 + z + 2*y*z + z^2)*
        (1 + 4*(y + y^2 + z + 2*y*z + z^2))*(-z - y*z - z^2 + 
         (1 + 2*y + y^2)*(y + y^2 + z + 2*y*z + z^2))*
        (y*z + (y^2 + 2*y*z + z^2)*(y + y^2 + z + 2*y*z + z^2))) + 
      (-4*y^3*z^2 - 12*y^4*z^2 - 12*y^5*z^2 - 4*y^6*z^2 - 6*y^2*z^3 - 
        26*y^3*z^3 - 36*y^4*z^3 - 18*y^5*z^3 - 2*y^6*z^3 - 14*y^2*z^4 - 
        32*y^3*z^4 - 20*y^4*z^4 + 2*y^6*z^4 - 6*y^2*z^5 + 10*y^4*z^5 + 
        6*y^5*z^5 + 6*y^2*z^6 + 12*y^3*z^6 + 6*y^4*z^6 + 4*y^2*z^7 + 
        2*y^3*z^7 + (y + y^2 + z + 2*y*z + z^2)^4*(4*y^2 + 8*y^3 + 4*y^4 + 
          6*y*z + 18*y^2*z + 16*y^3*z + 4*y^4*z + 2*z^2 + 16*y*z^2 + 
          22*y^2*z^2 + 8*y^3*z^2 + 6*z^3 + 10*y*z^3 + 4*y^2*z^3) + 
        (y + y^2 + z + 2*y*z + z^2)^3*(-8*y^3 - 24*y^4 - 24*y^5 - 8*y^6 + 
          3*y*z - 15*y^2*z - 62*y^3*z - 72*y^4*z - 30*y^5*z - 2*y^6*z - 
          10*y*z^2 - 67*y^2*z^2 - 102*y^3*z^2 - 54*y^4*z^2 - 6*y^5*z^2 - 
          3*z^3 - 51*y*z^3 - 96*y^2*z^3 - 58*y^3*z^3 - 10*y^4*z^3 - 15*z^4 - 
          50*y*z^4 - 38*y^2*z^4 - 10*y^3*z^4 - 12*z^5 - 12*y*z^5 - 
          4*y^2*z^5) + (y + y^2 + z + 2*y*z + z^2)^2*(4*y^4 + 16*y^5 + 
          24*y^6 + 16*y^7 + 4*y^8 - 6*y^2*z + 4*y^3*z + 60*y^4*z + 
          104*y^5*z + 76*y^6*z + 24*y^7*z + 2*y^8*z - 6*y*z^2 + 8*y^2*z^2 + 
          100*y^3*z^2 + 190*y^4*z^2 + 156*y^5*z^2 + 60*y^6*z^2 + 8*y^7*z^2 - 
          6*y*z^3 + 74*y^2*z^3 + 190*y^3*z^3 + 170*y^4*z^3 + 70*y^5*z^3 + 
          10*y^6*z^3 + 30*y*z^4 + 114*y^2*z^4 + 106*y^3*z^4 + 38*y^4*z^4 + 
          2*y^5*z^4 + 6*z^5 + 52*y*z^5 + 54*y^2*z^5 + 10*y^3*z^5 - 
          4*y^4*z^5 + 12*z^6 + 24*y*z^6 + 4*y^2*z^6 - 2*y^3*z^6 + 6*z^7 + 
          2*y*z^7) + (y + y^2 + z + 2*y*z + z^2)*(3*y^3*z + 6*y^4*z - 
          3*y^5*z - 15*y^6*z - 12*y^7*z - 3*y^8*z + 11*y^2*z^2 + 21*y^3*z^2 - 
          16*y^4*z^2 - 69*y^5*z^2 - 64*y^6*z^2 - 24*y^7*z^2 - 3*y^8*z^2 + 
          3*y*z^3 + 16*y^2*z^3 - 32*y^3*z^3 - 135*y^4*z^3 - 147*y^5*z^3 - 
          69*y^6*z^3 - 12*y^7*z^3 + 10*y*z^4 - 18*y^2*z^4 - 128*y^3*z^4 - 
          174*y^4*z^4 - 99*y^5*z^4 - 20*y^6*z^4 + z^5 + 10*y*z^5 - 
          42*y^2*z^5 - 97*y^3*z^5 - 72*y^4*z^5 - 18*y^5*z^5 + 3*z^6 + 
          4*y*z^6 - 17*y^2*z^6 - 21*y^3*z^6 - 9*y^4*z^6 + 3*z^7 + 3*y*z^7 + 
          2*y^2*z^7 - 2*y^3*z^7 + z^8 + 2*y*z^8))/((y + y^2 + 2*y*z)*
        (z + 2*y*z + z^2)*(1 + 4*(y + y^2 + z + 2*y*z + z^2))*
        (-z - y*z - z^2 + (1 + 2*y + y^2)*(y + y^2 + z + 2*y*z + z^2))*
        (y*z + (y^2 + 2*y*z + z^2)*(y + y^2 + z + 2*y*z + z^2))))/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    ((-4*y^2*(1 + y)*z^3*(1 + z)*(y + z)*(1 + y + z)^2)/
       ((-1/4 - y - y^2)*(-1/4 - z - z^2)*(-1/4 - y - y^2 - z - 2*y*z - z^2)*
        ((-1 - 2*y - y^2)/4 - z - y*z - z^2)*(y*z + (-y^2 - 2*y*z - z^2)/
          4)) + (-4*y^3*z^2 - 12*y^4*z^2 - 12*y^5*z^2 - 4*y^6*z^2 - 
        6*y^2*z^3 - 26*y^3*z^3 - 36*y^4*z^3 - 18*y^5*z^3 - 2*y^6*z^3 - 
        14*y^2*z^4 - 32*y^3*z^4 - 20*y^4*z^4 + 2*y^6*z^4 - 6*y^2*z^5 + 
        10*y^4*z^5 + 6*y^5*z^5 + 6*y^2*z^6 + 12*y^3*z^6 + 6*y^4*z^6 + 
        4*y^2*z^7 + 2*y^3*z^7 + (4*y^2 + 8*y^3 + 4*y^4 + 6*y*z + 18*y^2*z + 
          16*y^3*z + 4*y^4*z + 2*z^2 + 16*y*z^2 + 22*y^2*z^2 + 8*y^3*z^2 + 
          6*z^3 + 10*y*z^3 + 4*y^2*z^3)/256 + (8*y^3 + 24*y^4 + 24*y^5 + 
          8*y^6 - 3*y*z + 15*y^2*z + 62*y^3*z + 72*y^4*z + 30*y^5*z + 
          2*y^6*z + 10*y*z^2 + 67*y^2*z^2 + 102*y^3*z^2 + 54*y^4*z^2 + 
          6*y^5*z^2 + 3*z^3 + 51*y*z^3 + 96*y^2*z^3 + 58*y^3*z^3 + 
          10*y^4*z^3 + 15*z^4 + 50*y*z^4 + 38*y^2*z^4 + 10*y^3*z^4 + 12*z^5 + 
          12*y*z^5 + 4*y^2*z^5)/64 + (4*y^4 + 16*y^5 + 24*y^6 + 16*y^7 + 
          4*y^8 - 6*y^2*z + 4*y^3*z + 60*y^4*z + 104*y^5*z + 76*y^6*z + 
          24*y^7*z + 2*y^8*z - 6*y*z^2 + 8*y^2*z^2 + 100*y^3*z^2 + 
          190*y^4*z^2 + 156*y^5*z^2 + 60*y^6*z^2 + 8*y^7*z^2 - 6*y*z^3 + 
          74*y^2*z^3 + 190*y^3*z^3 + 170*y^4*z^3 + 70*y^5*z^3 + 10*y^6*z^3 + 
          30*y*z^4 + 114*y^2*z^4 + 106*y^3*z^4 + 38*y^4*z^4 + 2*y^5*z^4 + 
          6*z^5 + 52*y*z^5 + 54*y^2*z^5 + 10*y^3*z^5 - 4*y^4*z^5 + 12*z^6 + 
          24*y*z^6 + 4*y^2*z^6 - 2*y^3*z^6 + 6*z^7 + 2*y*z^7)/16 + 
        (-3*y^3*z - 6*y^4*z + 3*y^5*z + 15*y^6*z + 12*y^7*z + 3*y^8*z - 
          11*y^2*z^2 - 21*y^3*z^2 + 16*y^4*z^2 + 69*y^5*z^2 + 64*y^6*z^2 + 
          24*y^7*z^2 + 3*y^8*z^2 - 3*y*z^3 - 16*y^2*z^3 + 32*y^3*z^3 + 
          135*y^4*z^3 + 147*y^5*z^3 + 69*y^6*z^3 + 12*y^7*z^3 - 10*y*z^4 + 
          18*y^2*z^4 + 128*y^3*z^4 + 174*y^4*z^4 + 99*y^5*z^4 + 20*y^6*z^4 - 
          z^5 - 10*y*z^5 + 42*y^2*z^5 + 97*y^3*z^5 + 72*y^4*z^5 + 
          18*y^5*z^5 - 3*z^6 - 4*y*z^6 + 17*y^2*z^6 + 21*y^3*z^6 + 
          9*y^4*z^6 - 3*z^7 - 3*y*z^7 - 2*y^2*z^7 + 2*y^3*z^7 - z^8 - 
          2*y*z^8)/4)/((-1/4 - y - y^2)*(-1/4 - z - z^2)*
        (-1/4 - y - y^2 - z - 2*y*z - z^2)*((-1 - 2*y - y^2)/4 - z - y*z - 
         z^2)*(y*z + (-y^2 - 2*y*z - z^2)/4)))/(1 + 4*\[Rho]) + 
    ((y^2*(1 + y)*(1 + 2*y + y^2)*z^3*(1 + z)*(y + z)*(1 + y + z)^2)/
       ((z + y*z + z^2)*(-y - y^2 + (z + y*z + z^2)/(1 + 2*y + y^2))*
        (-z - z^2 + (z + y*z + z^2)/(1 + 2*y + y^2))*(-y - y^2 - z - 2*y*z - 
         z^2 + (z + y*z + z^2)/(1 + 2*y + y^2))*
        (1 + (4*(z + y*z + z^2))/(1 + 2*y + y^2))*
        (y*z + ((z + y*z + z^2)*(y^2 + 2*y*z + z^2))/(1 + 2*y + y^2))) + 
      (-4*y^3*z^2 - 12*y^4*z^2 - 12*y^5*z^2 - 4*y^6*z^2 - 6*y^2*z^3 - 
        26*y^3*z^3 - 36*y^4*z^3 - 18*y^5*z^3 - 2*y^6*z^3 - 14*y^2*z^4 - 
        32*y^3*z^4 - 20*y^4*z^4 + 2*y^6*z^4 - 6*y^2*z^5 + 10*y^4*z^5 + 
        6*y^5*z^5 + 6*y^2*z^6 + 12*y^3*z^6 + 6*y^4*z^6 + 4*y^2*z^7 + 
        2*y^3*z^7 + ((z + y*z + z^2)^4*(4*y^2 + 8*y^3 + 4*y^4 + 6*y*z + 
           18*y^2*z + 16*y^3*z + 4*y^4*z + 2*z^2 + 16*y*z^2 + 22*y^2*z^2 + 
           8*y^3*z^2 + 6*z^3 + 10*y*z^3 + 4*y^2*z^3))/(1 + 2*y + y^2)^4 + 
        ((z + y*z + z^2)^3*(-8*y^3 - 24*y^4 - 24*y^5 - 8*y^6 + 3*y*z - 
           15*y^2*z - 62*y^3*z - 72*y^4*z - 30*y^5*z - 2*y^6*z - 10*y*z^2 - 
           67*y^2*z^2 - 102*y^3*z^2 - 54*y^4*z^2 - 6*y^5*z^2 - 3*z^3 - 
           51*y*z^3 - 96*y^2*z^3 - 58*y^3*z^3 - 10*y^4*z^3 - 15*z^4 - 
           50*y*z^4 - 38*y^2*z^4 - 10*y^3*z^4 - 12*z^5 - 12*y*z^5 - 
           4*y^2*z^5))/(1 + 2*y + y^2)^3 + 
        ((z + y*z + z^2)^2*(4*y^4 + 16*y^5 + 24*y^6 + 16*y^7 + 4*y^8 - 
           6*y^2*z + 4*y^3*z + 60*y^4*z + 104*y^5*z + 76*y^6*z + 24*y^7*z + 
           2*y^8*z - 6*y*z^2 + 8*y^2*z^2 + 100*y^3*z^2 + 190*y^4*z^2 + 
           156*y^5*z^2 + 60*y^6*z^2 + 8*y^7*z^2 - 6*y*z^3 + 74*y^2*z^3 + 
           190*y^3*z^3 + 170*y^4*z^3 + 70*y^5*z^3 + 10*y^6*z^3 + 30*y*z^4 + 
           114*y^2*z^4 + 106*y^3*z^4 + 38*y^4*z^4 + 2*y^5*z^4 + 6*z^5 + 
           52*y*z^5 + 54*y^2*z^5 + 10*y^3*z^5 - 4*y^4*z^5 + 12*z^6 + 
           24*y*z^6 + 4*y^2*z^6 - 2*y^3*z^6 + 6*z^7 + 2*y*z^7))/
         (1 + 2*y + y^2)^2 + ((z + y*z + z^2)*(3*y^3*z + 6*y^4*z - 3*y^5*z - 
           15*y^6*z - 12*y^7*z - 3*y^8*z + 11*y^2*z^2 + 21*y^3*z^2 - 
           16*y^4*z^2 - 69*y^5*z^2 - 64*y^6*z^2 - 24*y^7*z^2 - 3*y^8*z^2 + 
           3*y*z^3 + 16*y^2*z^3 - 32*y^3*z^3 - 135*y^4*z^3 - 147*y^5*z^3 - 
           69*y^6*z^3 - 12*y^7*z^3 + 10*y*z^4 - 18*y^2*z^4 - 128*y^3*z^4 - 
           174*y^4*z^4 - 99*y^5*z^4 - 20*y^6*z^4 + z^5 + 10*y*z^5 - 
           42*y^2*z^5 - 97*y^3*z^5 - 72*y^4*z^5 - 18*y^5*z^5 + 3*z^6 + 
           4*y*z^6 - 17*y^2*z^6 - 21*y^3*z^6 - 9*y^4*z^6 + 3*z^7 + 3*y*z^7 + 
           2*y^2*z^7 - 2*y^3*z^7 + z^8 + 2*y*z^8))/(1 + 2*y + y^2))/
       ((-y - y^2 + (z + y*z + z^2)/(1 + 2*y + y^2))*
        (-z - z^2 + (z + y*z + z^2)/(1 + 2*y + y^2))*(-y - y^2 - z - 2*y*z - 
         z^2 + (z + y*z + z^2)/(1 + 2*y + y^2))*
        (1 + (4*(z + y*z + z^2))/(1 + 2*y + y^2))*
        (y*z + ((z + y*z + z^2)*(y^2 + 2*y*z + z^2))/(1 + 2*y + y^2))))/
     (-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) + 
    (-((y*(1 + y)*z^2*(1 + z)*(y + z)*(1 + y + z)^2*(y^2 + 2*y*z + z^2))/
        ((1 - (4*y*z)/(y^2 + 2*y*z + z^2))*(-y - y^2 - 
          (y*z)/(y^2 + 2*y*z + z^2))*(-z - z^2 - (y*z)/(y^2 + 2*y*z + z^2))*
         (-y - y^2 - z - 2*y*z - z^2 - (y*z)/(y^2 + 2*y*z + z^2))*
         (-z - y*z - z^2 - (y*(1 + 2*y + y^2)*z)/(y^2 + 2*y*z + z^2)))) + 
      (-4*y^3*z^2 - 12*y^4*z^2 - 12*y^5*z^2 - 4*y^6*z^2 - 6*y^2*z^3 - 
        26*y^3*z^3 - 36*y^4*z^3 - 18*y^5*z^3 - 2*y^6*z^3 - 14*y^2*z^4 - 
        32*y^3*z^4 - 20*y^4*z^4 + 2*y^6*z^4 - 6*y^2*z^5 + 10*y^4*z^5 + 
        6*y^5*z^5 + 6*y^2*z^6 + 12*y^3*z^6 + 6*y^4*z^6 + 4*y^2*z^7 + 
        2*y^3*z^7 + (y^4*z^4*(4*y^2 + 8*y^3 + 4*y^4 + 6*y*z + 18*y^2*z + 
           16*y^3*z + 4*y^4*z + 2*z^2 + 16*y*z^2 + 22*y^2*z^2 + 8*y^3*z^2 + 
           6*z^3 + 10*y*z^3 + 4*y^2*z^3))/(y^2 + 2*y*z + z^2)^4 - 
        (y^3*z^3*(-8*y^3 - 24*y^4 - 24*y^5 - 8*y^6 + 3*y*z - 15*y^2*z - 
           62*y^3*z - 72*y^4*z - 30*y^5*z - 2*y^6*z - 10*y*z^2 - 67*y^2*z^2 - 
           102*y^3*z^2 - 54*y^4*z^2 - 6*y^5*z^2 - 3*z^3 - 51*y*z^3 - 
           96*y^2*z^3 - 58*y^3*z^3 - 10*y^4*z^3 - 15*z^4 - 50*y*z^4 - 
           38*y^2*z^4 - 10*y^3*z^4 - 12*z^5 - 12*y*z^5 - 4*y^2*z^5))/
         (y^2 + 2*y*z + z^2)^3 + (y^2*z^2*(4*y^4 + 16*y^5 + 24*y^6 + 16*y^7 + 
           4*y^8 - 6*y^2*z + 4*y^3*z + 60*y^4*z + 104*y^5*z + 76*y^6*z + 
           24*y^7*z + 2*y^8*z - 6*y*z^2 + 8*y^2*z^2 + 100*y^3*z^2 + 
           190*y^4*z^2 + 156*y^5*z^2 + 60*y^6*z^2 + 8*y^7*z^2 - 6*y*z^3 + 
           74*y^2*z^3 + 190*y^3*z^3 + 170*y^4*z^3 + 70*y^5*z^3 + 10*y^6*z^3 + 
           30*y*z^4 + 114*y^2*z^4 + 106*y^3*z^4 + 38*y^4*z^4 + 2*y^5*z^4 + 
           6*z^5 + 52*y*z^5 + 54*y^2*z^5 + 10*y^3*z^5 - 4*y^4*z^5 + 12*z^6 + 
           24*y*z^6 + 4*y^2*z^6 - 2*y^3*z^6 + 6*z^7 + 2*y*z^7))/
         (y^2 + 2*y*z + z^2)^2 - (y*z*(3*y^3*z + 6*y^4*z - 3*y^5*z - 
           15*y^6*z - 12*y^7*z - 3*y^8*z + 11*y^2*z^2 + 21*y^3*z^2 - 
           16*y^4*z^2 - 69*y^5*z^2 - 64*y^6*z^2 - 24*y^7*z^2 - 3*y^8*z^2 + 
           3*y*z^3 + 16*y^2*z^3 - 32*y^3*z^3 - 135*y^4*z^3 - 147*y^5*z^3 - 
           69*y^6*z^3 - 12*y^7*z^3 + 10*y*z^4 - 18*y^2*z^4 - 128*y^3*z^4 - 
           174*y^4*z^4 - 99*y^5*z^4 - 20*y^6*z^4 + z^5 + 10*y*z^5 - 
           42*y^2*z^5 - 97*y^3*z^5 - 72*y^4*z^5 - 18*y^5*z^5 + 3*z^6 + 
           4*y*z^6 - 17*y^2*z^6 - 21*y^3*z^6 - 9*y^4*z^6 + 3*z^7 + 3*y*z^7 + 
           2*y^2*z^7 - 2*y^3*z^7 + z^8 + 2*y*z^8))/(y^2 + 2*y*z + z^2))/
       ((1 - (4*y*z)/(y^2 + 2*y*z + z^2))*(-y - y^2 - 
         (y*z)/(y^2 + 2*y*z + z^2))*(-z - z^2 - (y*z)/(y^2 + 2*y*z + z^2))*
        (-y - y^2 - z - 2*y*z - z^2 - (y*z)/(y^2 + 2*y*z + z^2))*
        (-z - y*z - z^2 - (y*(1 + 2*y + y^2)*z)/(y^2 + 2*y*z + z^2))))/
     (y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 0, 
  \[Epsilon]*((8*y)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y^2)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y*z)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho])) - Sqrt[1 + 4*\[Rho]]/((1 + y + 2*z)*
      (-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (3*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (3*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 
  \[Epsilon]*(-11/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (29*y)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (18*y^2)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (38*z)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (50*y*z)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (32*z^2)/((1 + y + 2*z)*(1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y + 2*z)*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(4*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (3*y*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (3*y^2*Sqrt[1 + 4*\[Rho]])/(4*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (y^3*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]))), 0, 0, 
  \[Epsilon]*(12/Sqrt[1 + 4*\[Rho]] - (3*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*((-2*z)/((-y + z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y*z)/((-y + z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y^2*z)/((-y + z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (14*z^2)/((-y + z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (4*y*z^2)/((-y + z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (20*z^3)/((-y + z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/\[Rho] - Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*z)*(-z - z^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     (4*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (3*y*Sqrt[1 + 4*\[Rho]])/(4*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (3*y^2*Sqrt[1 + 4*\[Rho]])/
     (4*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (y^3*Sqrt[1 + 4*\[Rho]])/(4*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (y^3*Sqrt[1 + 4*\[Rho]])/
     (4*(-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/(4*(-y + z)*
      (y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (z^3*Sqrt[1 + 4*\[Rho]])/(4*(-y + z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho]))), \[Epsilon]*
   ((8*y)/((y - z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y^2)/((y - z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y*z)/((y - z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (24*y^2*z)/((y - z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (24*y*z^2)/((y - z)*(1 + 2*z)*(1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/\[Rho] + Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*z)*(-z - z^2 + \[Rho])) - Sqrt[1 + 4*\[Rho]]/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (3*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) - (3*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (y^3*Sqrt[1 + 4*\[Rho]])/
     ((-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/((-y + z)*
      (y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (z^3*Sqrt[1 + 4*\[Rho]])/((-y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  \[Epsilon]*((8*y)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y^2)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) + 
    (8*y*z)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/((1 + 2*y)*(-y - y^2 + \[Rho])) - 
    (y^3*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho])) - (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  \[Epsilon]*((9*y)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) + 
    (22*y^2)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) - 
    (7*z)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) - 
    (18*y*z)/((1 + 2*y)*(y - z)*Sqrt[1 + 4*\[Rho]]) - 
    (5*Sqrt[1 + 4*\[Rho]])/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*y)*(-y - y^2 + \[Rho])) - (y^3*Sqrt[1 + 4*\[Rho]])/
     (4*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/(4*(y - z)*
      (y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) - 
    (z^3*Sqrt[1 + 4*\[Rho]])/(4*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  0, 0, 0, 0, 0, \[Epsilon]*(-24/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (24*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + (3*Sqrt[1 + 4*\[Rho]])/\[Rho] + 
    (3*Sqrt[1 + 4*\[Rho]])/((1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-2/\[Rho] - 2/(-z - z^2 + \[Rho]) + 
    (2*(1 + y)^2)/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]) + 
    (2*(y + z)^2)/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(-4/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*y)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*z)/((1 + 2*y + 2*z)*Sqrt[1 + 4*\[Rho]]) - (2*Sqrt[1 + 4*\[Rho]])/
     \[Rho] + (3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y + 2*z)*
      (-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-2/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (2*(1 + y)^2)/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  \[Epsilon]*(28/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) + 
    (32*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - (4*Sqrt[1 + 4*\[Rho]])/\[Rho] - 
    (3*Sqrt[1 + 4*\[Rho]])/((1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-2/(-y - y^2 + \[Rho]) + (2*(y^2 + 2*y*z + z^2))/
     (y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 0, 0, 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*(8/Sqrt[1 + 4*\[Rho]] - (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 0, 
  0, \[Epsilon]*(-4/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (4*y)/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    (16*z)/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - (2*Sqrt[1 + 4*\[Rho]])/
     \[Rho] + (3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*
      (-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (9*y*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (9*y^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (3*y^3*Sqrt[1 + 4*\[Rho]])/((1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 
  \[Epsilon]*(-2/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*y)/((1 + y + 2*z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (3*y*Sqrt[1 + 4*\[Rho]])/(2*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (3*y^2*Sqrt[1 + 4*\[Rho]])/
     (2*(1 + y + 2*z)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (y^3*Sqrt[1 + 4*\[Rho]])/(2*(1 + y + 2*z)*(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho]))), 0, 0, 
  \[Epsilon]*((-12*y)/((y - z)*Sqrt[1 + 4*\[Rho]]) - 
    (12*z)/((y - z)*Sqrt[1 + 4*\[Rho]]) + (3*y^3*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (9*y^2*z*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*
        \[Rho])) + (9*y*z^2*Sqrt[1 + 4*\[Rho]])/
     ((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (3*z^3*Sqrt[1 + 4*\[Rho]])/((y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  \[Epsilon]*((2*y)/((y - z)*Sqrt[1 + 4*\[Rho]]) - 
    (6*z)/((y - z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[1 + 4*\[Rho]]/\[Rho] + 
    (y^3*Sqrt[1 + 4*\[Rho]])/(2*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (3*y^2*z*Sqrt[1 + 4*\[Rho]])/(2*(y - z)*
      (y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + (3*y*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho])) + 
    (z^3*Sqrt[1 + 4*\[Rho]])/(2*(y - z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  0, 0, 0, 0, 0, \[Epsilon]*(8/Sqrt[1 + 4*\[Rho]] - 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 
  \[Epsilon]*(-24/Sqrt[1 + 4*\[Rho]] + (6*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((-8*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + y + z)*Sqrt[1 + 4*\[Rho]]) - 
    (2*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (Sqrt[z]*\[Rho]) + (8*y*Sqrt[1 + 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(Sqrt[z]*(1 + y + z)*
      (z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) + 
    (16*y^2*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (Sqrt[z]*(1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) + 
    (8*y^3*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (Sqrt[z]*(1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) + 
    (16*Sqrt[z]*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) + 
    (32*y*Sqrt[z]*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) + 
    (16*y^2*Sqrt[z]*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) + 
    (16*z^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) + 
    (8*z^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho])) + 
    (8*y*z^(3/2)*Sqrt[1 + 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y + z)*(z + (4*y + 4*y^2 + 4*z + 4*y*z)*\[Rho]))), 
  \[Epsilon]*(8/Sqrt[1 + 4*\[Rho]] - (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*(-\[Rho]^(-1) - 4/(1 + 4*\[Rho])), 0, 0, 0, 0}, 
 {(Sqrt[y + z]*\[Epsilon])/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (2*Sqrt[y + z]*\[Epsilon])/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (4*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (-9*Sqrt[y + z]*\[Epsilon])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 
  (-14*Sqrt[y + z]*\[Epsilon])/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (8*Sqrt[y + z]*\[Epsilon])/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (3*Sqrt[y + z]*\[Epsilon])/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 0, 
  (-5*Sqrt[y + z]*\[Epsilon])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (4*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]*
    Sqrt[1 + 4*\[Rho]]), 0, 0, (4*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), (Sqrt[y + z]*\[Epsilon])/
   (3*Sqrt[y + z - 4*\[Rho]]*\[Rho]), (4*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, (Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), (-4*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]), 
  (-3*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 
  (2*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 
  (-2*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (2*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (4*Sqrt[y + z]*\[Epsilon])/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  -((Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho])), 
  (-2*Sqrt[y + z]*\[Epsilon])/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (-4*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 
  (Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (Sqrt[y + z]*\[Epsilon])/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 
  \[Epsilon]*((-4*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) + 
    (2*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho]))), (-4*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), (-2*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]), 
  (4*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (-2*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  -((Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho])), 
  (Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 
  (3*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  -((Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho])), 
  (-3*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  (Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  -(Sqrt[y + z]*\[Epsilon])/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]*
    Sqrt[1 + 4*\[Rho]]), 0, (4*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  \[Epsilon]*(\[Rho]^(-1) + (-y - z)/(-(y*z) + (y + z)*\[Rho])), 
  (Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 0, 
  (2*Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]*
    Sqrt[1 + 4*\[Rho]]), \[Epsilon]*
   ((8*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((1 + 2*z)*(1 + 4*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + 2*z)*\[Rho]*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + z]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])*\[Rho]*(1 + 4*\[Rho])) - 
    (Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + 2*z)*(z - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho])) + 
    (Sqrt[y]*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + 2*z)*(z - 2*\[Rho])*\[Rho]*
      (y*z - y*\[Rho] - z*\[Rho]))), 0, (Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]), 
  \[Epsilon]*((-8*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (8*y*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + 2*y)*\[Rho]*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (Sqrt[z]*Sqrt[y + z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (Sqrt[y + z - 4*\[Rho]]*(y - 2*\[Rho])*\[Rho]*(1 + 4*\[Rho])) + 
    (Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/((1 + 2*y)*(y - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho])) - 
    (y*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/((1 + 2*y)*(y - 2*\[Rho])*\[Rho]*
      (y*z - y*\[Rho] - z*\[Rho]))), (-2*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  -((Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]*
     Sqrt[1 + 4*\[Rho]])), \[Epsilon]*(\[Rho]^(-1) - 8/(-y - z + 4*\[Rho]) + 
    (-y - z)/(-(y*z) + y*\[Rho] + z*\[Rho])), 
  \[Epsilon]*((6*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) - 
    (2*z*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])*\[Rho]) - 
    (z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho]))), (3*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho]), (-4*Sqrt[y + z]*\[Epsilon])/
   (Sqrt[y + z - 4*\[Rho]]*\[Rho])}, 
 {\[Epsilon]*(-10/(3*\[Rho]) + 5/(3*(-y - y^2 + \[Rho])) + 
    5/(3*(-z - z^2 + \[Rho]))), \[Epsilon]*(-2/(3*\[Rho]) + 
    1/(3*(-y - y^2 + \[Rho])) + 1/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-2/\[Rho] - (-y - y^2 + \[Rho])^(-1) - 
    (-z - z^2 + \[Rho])^(-1)), \[Epsilon]*(-1/(2*\[Rho]) + 
    3/(4*(-y - y^2 + \[Rho])) + 3/(4*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(8/(3*\[Rho]) + 2/(3*(-y - y^2 + \[Rho])) + 
    2/(3*(-z - z^2 + \[Rho]))), \[Epsilon]*(-2/(3*\[Rho]) - 
    1/(6*(-y - y^2 + \[Rho])) - 1/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(4*\[Rho]) - 1/(4*(-z - z^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(1/(4*\[Rho]) - 1/(4*(-y - y^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*(-2/\[Rho] - (-y - y^2 + \[Rho])^(-1) - 
    (-z - z^2 + \[Rho])^(-1)), \[Epsilon]*(-1/(3*\[Rho]) + 
    1/(6*(-y - y^2 + \[Rho])) + 1/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(\[Rho]^(-1) - (-z - z^2 + \[Rho])^(-1)), 0, 
  \[Epsilon]*(2/\[Rho] + (-y - y^2 + \[Rho])^(-1) + 
    (-z - z^2 + \[Rho])^(-1)), 0, 
  \[Epsilon]*(\[Rho]^(-1) - (-y - y^2 + \[Rho])^(-1)), 0, 
  \[Epsilon]*(4/\[Rho] - 2/(-y - y^2 + \[Rho]) - 2/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-2/\[Rho] + 2/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(4/\[Rho] - 2/(-y - y^2 + \[Rho]) - 2/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-4/\[Rho] + 4/(-y - y^2 + \[Rho])), 
  \[Epsilon]*(\[Rho]^(-1) - 2/(-z + \[Rho]) + (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(5/(3*\[Rho]) - 2/(-z + \[Rho]) + 1/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(\[Rho]^(-1) - 2/(-y + \[Rho]) + (-y - y^2 + \[Rho])^(-1)), 
  \[Epsilon]*(5/(3*\[Rho]) - 2/(-y + \[Rho]) + 1/(3*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-\[Rho]^(-1) + (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho])) + 
    (1 + y)/(-z - y*z - z^2 + \[Rho] + y*\[Rho])), 
  \[Epsilon]*(-\[Rho]^(-1) + (-y - y^2 + \[Rho])^(-1)), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho])) + 
    (1 + z)/(-y - y^2 - y*z + \[Rho] + z*\[Rho])), 0, 0, 
  \[Epsilon]*(2/\[Rho] + 2/(-z - z^2 + \[Rho])), 0, 
  \[Epsilon]*(-(-y - y^2 + \[Rho])^(-1) - (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(-4/\[Rho] + 2/(-y - y^2 + \[Rho]) + 2/(-z - z^2 + \[Rho])), 0, 
  0, 0, 0, \[Epsilon]*(\[Rho]^(-1) - z/(-y - y^2 - y*z + z*\[Rho])), 0, 
  \[Epsilon]*(\[Rho]^(-1) - y/(-z - y*z - z^2 + y*\[Rho])), 
  \[Epsilon]*((4*z)/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/(2*\[Rho]) + Sqrt[1 + 4*\[Rho]]/
     (2*(1 + 2*z)*(-z - z^2 + \[Rho]))), (2*\[Epsilon])/(-z - z^2 + \[Rho]), 
  \[Epsilon]*(2/\[Rho] - 2/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((8*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) - 
    (z*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])*\[Rho]) - 
    (3*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*(-4/\[Rho] + 4/(-y - y^2 + \[Rho])), 
  \[Epsilon]*(2/\[Rho] - 2/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((16*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho] + (2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((4*Sqrt[y])/((1 + 2*z)*\[Rho]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (2*Sqrt[y]*z)/
     ((1 + 2*z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (3*Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*z)*\[Rho]*(-(y*z) + y*\[Rho] + z*\[Rho]))), 0, 
  \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/\[Rho]), 
  \[Epsilon]*((4*Sqrt[z])/((1 + 2*y)*\[Rho]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (2*y*Sqrt[z])/
     ((1 + 2*y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (3*y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*y)*\[Rho]*(-(y*z) + y*\[Rho] + z*\[Rho]))), 0, 
  \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/\[Rho]), 
  \[Epsilon]*((6*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) - 
    (3*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*(-\[Rho]^(-1) - (4*(y + z))/(-(y*z) + y*\[Rho] + z*\[Rho]) + 
    (y + z)/(-(y*z) + (y + z)*\[Rho])), (2*\[Epsilon])/\[Rho], 0}, 
 {\[Epsilon]*(-5/(2*\[Rho]) + 5/(6*(-y - y^2 + \[Rho])) + 
    5/(3*(-z - z^2 + \[Rho]))), \[Epsilon]*(-1/(2*\[Rho]) + 
    1/(6*(-y - y^2 + \[Rho])) + 1/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-5/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho])) - 
    (-z - z^2 + \[Rho])^(-1)), \[Epsilon]*(-1/(8*\[Rho]) + 
    3/(8*(-y - y^2 + \[Rho])) + 3/(4*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(3/\[Rho] + 1/(3*(-y - y^2 + \[Rho])) + 
    2/(3*(-z - z^2 + \[Rho]))), \[Epsilon]*(-3/(4*\[Rho]) - 
    1/(12*(-y - y^2 + \[Rho])) - 1/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(4*\[Rho]) - 1/(4*(-z - z^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(1/(8*\[Rho]) - 1/(8*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(16/Sqrt[1 + 4*\[Rho]] - (4*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 
  \[Epsilon]*(-5/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho])) - 
    (-z - z^2 + \[Rho])^(-1)), \[Epsilon]*(-1/(4*\[Rho]) + 
    1/(12*(-y - y^2 + \[Rho])) + 1/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(\[Rho]^(-1) - (-z - z^2 + \[Rho])^(-1)), 0, 
  \[Epsilon]*(5/(2*\[Rho]) + 1/(2*(-y - y^2 + \[Rho])) + 
    (-z - z^2 + \[Rho])^(-1)), \[Epsilon]*(-16/Sqrt[1 + 4*\[Rho]] + 
    (4*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*(3/\[Rho] - (-y - y^2 + \[Rho])^(-1) - 2/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-2/\[Rho] + 2/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(3/\[Rho] - (-y - y^2 + \[Rho])^(-1) - 2/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-2/\[Rho] + 2/(-y - y^2 + \[Rho])), 
  \[Epsilon]*(-(-z + \[Rho])^(-1) + (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(2/(3*\[Rho]) - (-z + \[Rho])^(-1) + 1/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(2*\[Rho]) - (-y + \[Rho])^(-1) + 1/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(5/(6*\[Rho]) - (-y + \[Rho])^(-1) + 1/(6*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-\[Rho]^(-1) + (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho])) + 
    (1 + y)/(-z - y*z - z^2 + \[Rho] + y*\[Rho])), 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-3/(4*\[Rho]) - 1/(4*(-y - y^2 + \[Rho])) + 
    (1 + z)/(-y - y^2 - y*z + \[Rho] + z*\[Rho])), 0, 0, 
  \[Epsilon]*(2/\[Rho] + 2/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-y - y^2 + \[Rho])) - 
    (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(-3/\[Rho] + (-y - y^2 + \[Rho])^(-1) + 2/(-z - z^2 + \[Rho])), 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-2/((1 + 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(2*(1 + 2*z)*(-z - z^2 + \[Rho]))), 
  (2*\[Epsilon])/(-z - z^2 + \[Rho]), 
  \[Epsilon]*(2/\[Rho] - 2/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((4*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) - 
    (2*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*(-2/\[Rho] + 2/(-y - y^2 + \[Rho])), 
  \[Epsilon]*(\[Rho]^(-1) - (-y - y^2 + \[Rho])^(-1)), 
  \[Epsilon]*((8*y)/((1 + 2*y)*Sqrt[1 + 4*\[Rho]]) - 
    Sqrt[1 + 4*\[Rho]]/\[Rho] + Sqrt[1 + 4*\[Rho]]/
     ((1 + 2*y)*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((2*Sqrt[y])/((1 + 2*z)*\[Rho]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (2*Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*z)*\[Rho]*(y*z - y*\[Rho] - z*\[Rho]))), 0, 0, 
  \[Epsilon]*((2*Sqrt[z])/((1 + 2*y)*\[Rho]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*y)*\[Rho]*(y*z - y*\[Rho] - z*\[Rho]))), 0, 0, 
  \[Epsilon]*((4*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) - 
    (2*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho]))), (-2*(y + z)*\[Epsilon])/
   (-(y*z) + y*\[Rho] + z*\[Rho]), 0, 0}, 
 {\[Epsilon]*(-\[Rho]^(-1) + 5/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-3/(4*\[Rho]) + 3/(8*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]/(3*(-z - z^2 + \[Rho])), -\[Epsilon]/(12*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(1/(8*\[Rho]) - 1/(8*(-z - z^2 + \[Rho]))), 0, 0, 
  (-3*\[Epsilon])/(8*\[Rho]), \[Epsilon]*(8/Sqrt[1 + 4*\[Rho]] - 
    (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 0, 0, 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(4*\[Rho]) + 1/(12*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(\[Rho]^(-1) + 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-8/Sqrt[1 + 4*\[Rho]] + (2*Sqrt[1 + 4*\[Rho]])/\[Rho]), 
  -\[Epsilon]/(2*\[Rho]), 0, -(\[Epsilon]/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-\[Rho]^(-1) + (-z - z^2 + \[Rho])^(-1)), 
  -(\[Epsilon]/(-z - z^2 + \[Rho])), \[Epsilon]/\[Rho], 
  \[Epsilon]/(2*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-1/(6*\[Rho]) + 1/(6*(-z - z^2 + \[Rho]))), 
  -\[Epsilon]/(2*\[Rho]), -\[Epsilon]/(3*\[Rho]), 
  \[Epsilon]*(-1/(2*\[Rho]) + 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(4*\[Rho]) - 1/(4*(-z - z^2 + \[Rho]))), 
  \[Epsilon]/(2*\[Rho]), \[Epsilon]*(-1/(4*\[Rho]) + 
    (1 + z)/(4*(-y - y^2 - y*z + \[Rho] + z*\[Rho])) + 
    (1 + z)/(4*(-y - y^2 - y*z + (1 + z)*\[Rho]))), 0, 
  \[Epsilon]*(1/(2*\[Rho]) + (-y - z)/(2*(-(y*z) + (y + z)*\[Rho]))), 
  \[Epsilon]*(\[Rho]^(-1) + (-z - z^2 + \[Rho])^(-1)), 
  \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + Sqrt[1 + 4*\[Rho]]/\[Rho]), 
  \[Epsilon]*(-1/(2*\[Rho]) - 1/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]/(-z - z^2 + \[Rho]), -\[Epsilon]/(2*\[Rho]), 
  \[Epsilon]/(2*\[Rho]), 0, (3*\[Epsilon])/(2*\[Rho]), 
  \[Epsilon]*(-1/(2*\[Rho]) + z/(-y - y^2 - y*z + z*\[Rho])), 
  (-3*\[Epsilon])/(2*\[Rho]), -(y*\[Epsilon])/
   (2*(-z - y*z - z^2 + y*\[Rho])), 
  \[Epsilon]*(1/((-1 - 2*z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[1 + 4*\[Rho]]/(4*(1 + 2*z)*(-z - z^2 + \[Rho]))), 
  \[Epsilon]/(-z - z^2 + \[Rho]), 
  \[Epsilon]*(\[Rho]^(-1) - (-z - z^2 + \[Rho])^(-1)), 
  (Sqrt[y + z]*\[Epsilon])/(Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  \[Epsilon]/(2*\[Rho]), 0, \[Epsilon]*(-4/Sqrt[1 + 4*\[Rho]] + 
    Sqrt[1 + 4*\[Rho]]/\[Rho]), 0, 0, 0, 0, 0, 
  \[Epsilon]*(2/Sqrt[1 + 4*\[Rho]] - Sqrt[1 + 4*\[Rho]]/(2*\[Rho])), 
  (Sqrt[y + z]*\[Epsilon])/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]), 
  -\[Epsilon]/(2*\[Rho]), \[Epsilon]/(2*\[Rho]), (-2*\[Epsilon])/\[Rho]}}


==> anc/differential_equations/DEs_NP_y.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(\[Epsilon]/(1 + y + z)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]*((1 + y + z)^(-1) - 2/(1 + y + z + \[Rho])), 
  -(\[Epsilon]/(1 + y + z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]*(4/(1 + y + z) - 4/(1 + y + z + \[Rho])), 
  (-2*\[Epsilon])/(1 + y + z + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(y^(-1) + 2/(-y + \[Rho])), -(\[Epsilon]/(-y + \[Rho])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-4/y - 4/(-y + \[Rho])), 
  (2*\[Epsilon])/(-y + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(1 + y + z)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]/(1 + y + z)), 0, 0, 0, 0, \[Epsilon]/(1 + y + z), 
  -\[Epsilon]/(2*(1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 
  (1/(2*(y + z)) - (1 + y + z)^(-1))*\[Epsilon], -\[Epsilon]/(4*(y + z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*\[Epsilon])/(1 + y + z), (4*\[Epsilon])/(-y - z + \[Rho]), 0, 0, 0, 
  \[Epsilon]*(2/(1 + y + z) - 4/(-y - z + \[Rho])), 
  \[Epsilon]*((1 + y + z)^(-1) + 4/(-y - z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(3/(y + z) + 6/(-y - z + \[Rho])), 
  \[Epsilon]*((5 + 3*y + 3*z)/(2*(y + z)*(1 + y + z)) + 3/(-y - z + \[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {((1 + 2*y + 2*z)*\[Epsilon])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  \[Epsilon]*((1 + y + z)^(-1) + (1 + 2*y + 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  ((1 + 2*y + 2*z)*\[Epsilon])/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(2/(y + z) + (3*(1 + 2*y + 2*z))/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), ((1 + 2*y + 2*z)*\[Epsilon])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((1 + 2*y)*\[Epsilon])/(2*(-y - y^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(y^(-1) + (1 + 2*y)/(2*(-y - y^2 + \[Rho]))), 
  ((-1 - 2*y)*\[Epsilon])/(4*(-y - y^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(2/(1 + y) + (3*(1 + 2*y))/(2*(-y - y^2 + \[Rho]))), 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 
  0, 0, (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 + \[Rho])), 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 + \[Rho])), 
  ((1 + 2*y)*\[Epsilon])/(2*(-y - y^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/y, 0, 0, 0, 0, 0, 0, -\[Epsilon]/(2*y), 
  (-2*\[Epsilon])/y, 0, 0, 0, 0, 0, (3/(2*y) - 3/(2*(y + z)))*\[Epsilon], 
  (1/(4*y) - 1/(4*(y + z)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]/y), \[Epsilon]*(y^(-1) + (-y - z + \[Rho])^(-1)), 0, 0, 0, 
  \[Epsilon]*(-y^(-1) - (-y - z + \[Rho])^(-1)), 
  \[Epsilon]*(y^(-1) + (-y - z + \[Rho])^(-1)), (3*\[Epsilon])/(2*y), 0, 0, 
  0, 0, 0, 0, \[Epsilon]*(3/(2*(y + z)) + 3/(2*(-y - z + \[Rho]))), 
  \[Epsilon]*((3*y + 2*z)/(4*y*(y + z)) + 3/(4*(-y - z + \[Rho]))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-2*\[Epsilon])/(1 + y), 
  \[Epsilon]/(2*(1 + y)), 0, 0, (2*\[Epsilon])/(1 + y), 
  \[Epsilon]/(2*(1 + y)), 0, 0, 0, (-3*\[Epsilon])/(2*(y + z)), 
  -\[Epsilon]/(4*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-(1 + y + z)^(-1) + (-y + \[Rho])^(-1)), 
  \[Epsilon]/(-y + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*\[Epsilon])/y, \[Epsilon]*(y^(-1) + (-y - z + \[Rho])^(-1)), 0, 0, 0, 
  \[Epsilon]*(-y^(-1) - (-y - z + \[Rho])^(-1)), 
  \[Epsilon]*(-(-2 + y)/(2*y*(1 + y)) + (-y - z + \[Rho])^(-1)), 0, 0, 0, 
  (-3*\[Epsilon])/(2*(1 + y)), 0, 0, 0, 
  \[Epsilon]*((3*(2*y + z))/(2*y*(y + z)) + 3/(2*(-y - z + \[Rho]))), 
  \[Epsilon]*(-z/(4*y*(y + z)) + 3/(4*(-y - z + \[Rho]))), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]*(3/y + 3/(-y + \[Rho])), 
  \[Epsilon]*((1 + z)/(y*(1 + y + z)) + 3/(-y + \[Rho])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {\[Epsilon]*(-(1 + 3*y + 2*y^2 + z + 3*y*z)/
     (2*y*(1 + y)*(1 + y + z)) + (-z - y*z - 2*z^2)/
     (2*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 0, 
  \[Epsilon]*(z/((1 + y)*(1 + y + z)) + (z + y*z + 2*z^2)/
     (2*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  \[Epsilon]*(-(1 + y + z + 3*y*z)/(8*y*(1 + y)*(1 + y + z)) + 
    (-z - y*z - 2*z^2)/(8*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), 0, 0, 0, 
  \[Epsilon]*((1 + 5*y + 4*y^2 + z + 3*y*z)/(8*y*(1 + y)*(1 + y + z)) + 
    (z + y*z + 2*z^2)/(8*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), \[Epsilon]*((1 + y)^(-1) + 
    (z + y*z + 2*z^2)/(2*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, (-1/(2*y) + 1/(2*(1 + y + z)))*
   \[Epsilon], -((z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
    (-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  (-1/(2*y) - 1/(2*(1 + y + z)))*\[Epsilon], 
  -((z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
     y^2*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((-1 - y - z + y*z)/(2*y*(1 + y)*(1 + y + z)) - 
    (3*z*(1 + y + 2*z))/(2*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), \[Epsilon]*
   (-(-1 - y - z + y*z)/(4*y*(1 + y)*(1 + y + z)) + 
    (-z - y*z - 2*z^2)/(4*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-((3 + 5*y + 2*y^2 + 3*z + y*z)/(y*(1 + y)*(1 + y + z))) + 
    (-1 - 2*y - 2*z)/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (z*(1 + y + 2*z))/((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), 0, \[Epsilon]*((-2*z)/((1 + y)*(1 + y + z)) - 
    2/(1 + y + z + \[Rho]) + (-1 - 2*y - 2*z)/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho]) - (z*(1 + y + 2*z))/((1 + y)*(-z - y*z - z^2 + \[Rho] + 
       2*y*\[Rho] + y^2*\[Rho]))), 
  \[Epsilon]*(-(3 + 3*y + 3*z + y*z)/(4*y*(1 + y)*(1 + y + z)) - 
    (1 + y + z + \[Rho])^(-1) + (-1 - 2*y - 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (z*(1 + y + 2*z))/(4*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), 0, 0, 0, 
  \[Epsilon]*((3 + 7*y + 4*y^2 + 3*z + y*z)/(4*y*(1 + y)*(1 + y + z)) + 
    (-z - y*z - 2*z^2)/(4*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), \[Epsilon]*(-2/(1 + y) + (-z - y*z - 2*z^2)/
     ((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 0, 0, 0, 
  0, 0, 0, 0, (-3/y + 3/(1 + y + z))*\[Epsilon], 
  (2*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
    y^2*\[Rho]), \[Epsilon]*((-3*(1 + 2*y + z))/(y*(1 + y + z)) - 
    (3*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (2*z*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*
   ((3*(-1 - y - z + y*z))/(y*(1 + y)*(1 + y + z)) + 
    (3*(z + y*z + 2*z^2))/((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), \[Epsilon]*((-3*(-1 - y - z + y*z))/
     (2*y*(1 + y)*(1 + y + z)) - 
    (4*z^2)/((1 + y)*(-z - y*z - z^2 + \[Rho] + y*\[Rho])) + 
    (z*(1 + y + 2*z))/(2*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*((1 + 2*y + z)/(2*y*(1 + y + z)) + 
    (1 + 2*y + z)/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  0, \[Epsilon]*(-(1 + y + z)^(-1) + (-1 - 2*y - z)/
     (2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((-1 + 2*y - z)/(8*y*(1 + y + z)) + 
    (1 + 2*y + z)/(8*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, \[Epsilon]*(-y^(-1) + (-1 - 2*y - z)/
     (2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(-(3 + 2*y + 3*z)/(8*y*(1 + y + z)) + 
    (-1 - 2*y - z)/(8*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, (1/(2*y) - 1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
      z^2*\[Rho]) + (z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), (-1/(2*y) + 1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho])) - (z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-(1 + 2*y + z)/(2*y*(1 + y + z)) + 
    (3*(1 + 2*y + z))/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), \[Epsilon]*((1 + 2*y + z)/(4*y*(1 + y + z)) + 
    (1 + 2*y + z)/(4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {\[Epsilon]*(-((1 + 2*y + z)/(y*(1 + y + z))) + 
    (-1 - 2*y)/(-y - y^2 + \[Rho]) + (-1 - 2*y - 2*z)/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + (-1 - 2*y - z)/
     (-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 0, 
  \[Epsilon]*(2/(1 + y + z) - 2/(1 + y + z + \[Rho]) + 
    (-1 - 2*y - 2*z)/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (1 + 2*y + z)/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(-(3 + 2*y + 3*z)/(4*y*(1 + y + z)) - 
    (1 + y + z + \[Rho])^(-1) + (-1 - 2*y - 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (-1 - 2*y - z)/(4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, \[Epsilon]*(2/y + 2/(-y + \[Rho]) + 
    (-1 - 2*y)/(-y - y^2 + \[Rho]) + (1 + 2*y + z)/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*((-1 + 2*y - z)/(4*y*(1 + y + z)) - (-y + \[Rho])^(-1) + 
    (1 + 2*y)/(2*(-y - y^2 + \[Rho])) + (1 + 2*y + z)/
     (4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*((3*(1 + z))/(y*(1 + y + z)) - 
    (3*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) - 
    (2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]) - 
    (2*z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])), 
  \[Epsilon]*((-3*(1 + z))/(y*(1 + y + z)) - 
    (3*(1 + 2*y))/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((-2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 + \[Rho]) + 
    (2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]) + 
    (2*z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*((-3*(1 + 2*y + z))/(y*(1 + y + z)) - 
    (3*(1 + 2*y + z))/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*((3*(1 + 2*y + z))/(2*y*(1 + y + z)) + 
    (4*(1 + 2*y + z))/(-y - y^2 - y*z + \[Rho] + z*\[Rho]) + 
    (-1 - 2*y - z)/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {\[Epsilon]*(-(y^2/((y + z)^2*(1 + y + z))) + 
    (z^2*(1 + z))/(2*y*(y + z)^2*(1 + y + z)) + 
    (-y - 3*y*z)/(2*(y + z)^2*(1 + y + z)) + 
    (y*z - z^2)/(2*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, \[Epsilon]*((3*y + 4*y^2 + z + 5*y*z + z^2)/
     (8*y*(y + z)*(1 + y + z)) + (-(y*z) + z^2)/
     (8*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((y + z)^(-1) + (z*(-y + z))/
     (2*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(-(z/(y*(y + z))) + (-(y*z) + z^2)/
     (2*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(-(y + 3*z + 3*y*z + 3*z^2)/(8*y*(y + z)*(1 + y + z)) + 
    (-(y*z) + z^2)/(8*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, 0, 0, 0, (1/(2*y) - 1/(2*(1 + y + z)))*
   \[Epsilon], (z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]), 0, 0, 
  (-1/(2*y) - 1/(2*(1 + y + z)))*\[Epsilon], 
  (z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
    z^2*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-(-y + z + y*z + z^2)/(2*y*(y + z)*(1 + y + z)) + 
    (3*(y - z)*z)/(2*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
       z^2*\[Rho]))), \[Epsilon]*
   ((-y + z + y*z + z^2)/(4*y*(y + z)*(1 + y + z)) + 
    (y*z - z^2)/(4*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, 
 {\[Epsilon]*(-((-y + 2*y^2 + z + 3*y*z + z^2)/(y*(y + z)*(1 + y + z))) + 
    (-1 - 2*y)/(-y - y^2 + \[Rho]) - ((y - z)*z)/
     ((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 0, 0, 0, 0, 
  0, 0, \[Epsilon]*((y + 4*y^2 + 3*z + 7*y*z + 3*z^2)/
     (4*y*(y + z)*(1 + y + z)) + (y*z - z^2)/
     (4*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(-2/(y + z) - (z*(-y + z))/((y + z)*(y*z + y^2*\[Rho] + 
       2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((2*z)/(y*(y + z)) + 2/(-y + \[Rho]) + 
    (-1 - 2*y)/(-y - y^2 + \[Rho]) + ((y - z)*z)/
     ((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(-(3*y + z + y*z + z^2)/(4*y*(y + z)*(1 + y + z)) - 
    (-y + \[Rho])^(-1) + (1 + 2*y)/(2*(-y - y^2 + \[Rho])) + 
    ((y - z)*z)/(4*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, (3/y - 3/(1 + y + z))*\[Epsilon], 
  (-2*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
    z^2*\[Rho]), 0, 0, \[Epsilon]*((-3*(1 + 2*y + z))/(y*(1 + y + z)) - 
    (3*(1 + 2*y))/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((-2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 + \[Rho]) - 
    (2*z*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*
   ((-3*(-y + z + y*z + z^2))/(y*(y + z)*(1 + y + z)) - 
    (3*(y*z - z^2))/((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
       z^2*\[Rho]))), \[Epsilon]*((3*(-y + z + y*z + z^2))/
     (2*y*(y + z)*(1 + y + z)) + 
    (4*z^2)/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho])) - 
    ((y - z)*z)/(2*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(1 + y + z)), -\[Epsilon]/(4*(1 + y + z)), 0, 0, 
  -(\[Epsilon]/(1 + y + z)), 0, 0, 0, \[Epsilon]/(1 + y + z), 0, 
  \[Epsilon]/(1 + y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2/(y + z) - 3/(1 + y + z))*\[Epsilon], 0, \[Epsilon]/(1 + y + z), 
  -(\[Epsilon]/(1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 0, 0, 0, 
  \[Epsilon]*(2/(1 + y + z) + (1 + 2*y + 2*z)/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho])), ((1 + 2*y + 2*z)*\[Epsilon])/(-y - y^2 - z - 2*y*z - z^2 + 
    \[Rho]), 0, (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  (5*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), 0, 0, (3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), (-2*\[Epsilon])/(1 + y + z), 0, 
  0, -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), 0, -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
    (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*((2 + y + z)/((y + z)*(1 + y + z)) + 
    (1 + 2*y + 2*z)/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + 
    \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {\[Epsilon]*(2/(1 + y + z) + (1 + 2*y + 2*z)/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), \[Epsilon]/(-y - z + \[Rho]), 
  ((-1 - 2*y - 2*z)*\[Epsilon])/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(1/(2*(1 + y + z)) + (3*(1 + 2*y + 2*z))/
     (4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(-(-y - z + \[Rho])^(-1) + (1 + 2*y + 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(2*(1 + y + z)) + (-y - z + \[Rho])^(-1) + 
    (-1 - 2*y - 2*z)/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 0, 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, \[Epsilon]*((1 + y + z)^(-1) + 3/(2*(-y - z + \[Rho])) + 
    (-1 - 2*y - 2*z)/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*(1 + y + z)) + 3/(4*(-y - z + \[Rho])) - 
    (5*(1 + 2*y + 2*z))/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, 0, \[Epsilon]*(2/(1 + y + z) + (1 + 2*y + 2*z)/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  \[Epsilon]*(2/(1 + y + z) + (1 + 2*y + 2*z)/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-4/(1 + y + z) - (2*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - 
      z^2 + \[Rho])), -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*((2 + 3*y + 3*z)/((y + z)*(1 + y + z)) + 
    (3*(1 + 2*y + 2*z))/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-2/(1 + y + z) + (-1 - 2*y - 2*z)/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1/(2*(y + z)) - 1/(2*(1 + y + z)))*\[Epsilon], 
  (-1/(4*(y + z)) + 1/(4*(1 + y + z)))*\[Epsilon], 0, 0, 
  (-2/(y + z) + 2/(1 + y + z))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2/(y + z) + 2/(1 + y + z))*\[Epsilon], 0, 
  ((y + z)^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Epsilon]/(2*y), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, \[Epsilon]/(1 + y + z), 
  -\[Epsilon]/(2*(1 + y + z)), 0, -(\[Epsilon]/(1 + y + z)), 
  \[Epsilon]/(2*(1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 
  (-1/(2*(y + z)) + (1 + y + z)^(-1))*\[Epsilon], \[Epsilon]/(4*(y + z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-1/(2*y) + 1/(2*(y + z)))*\[Epsilon], 0, 0, 
  (1/(2*y*(1 + y)) - 1/(2*(y + z)) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 0, 0, 
  (-1/(2*(1 + y)) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2/y - 2/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*(-((1 + 2*y + z)/(y*(1 + y + z))) + 
    (-1 - 2*y - z)/(-y - y^2 - y*z + z*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(y^(-1) + (1 + y + z)^(-1))*\[Epsilon], 0, 
  \[Epsilon]*((-2*(1 + 2*y + 2*z))/((y + z)*(1 + y + z)) + 
    2/(1 + y + z + \[Rho])), \[Epsilon]*
   ((y + 2*y^2 + 3*z + 5*y*z + 3*z^2)/(2*y*(y + z)*(1 + y + z)) + 
    (1 + y + z + \[Rho])^(-1)), 0, (2/(1 + y) + 2/(y + z))*\[Epsilon], 
  (-(3 + y)/(2*y*(1 + y)) + (y + z)^(-1) - 3/(2*(1 + y + z)))*\[Epsilon], 0, 
  0, \[Epsilon]*((-2*(1 + 2*y))/(y*(1 + y)) - 2/(-y + \[Rho])), 
  \[Epsilon]*(-(1 + 3*y + 2*y^2 + z - y*z)/(2*y*(1 + y)*(1 + y + z)) + 
    (-y + \[Rho])^(-1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (6/y + 6/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*((3*(1 + 2*y + z))/(y*(1 + y + z)) + 
    (4*(1 + 2*y + z))/(-y - y^2 - y*z + z*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, \[Epsilon]/(2*(y + z)), 0, 0, 
  (-1/(2*(y + z)) + 1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]/(2*(1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2/y - 2/(1 + y + z))*\[Epsilon], \[Epsilon]*((1 + z)/(y*(1 + y + z)) + 
    (z + z^2)/(y*(-z - y*z - z^2 + y*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-y^(-1) + (1 + y + z)^(-1))*\[Epsilon], 0, 
  \[Epsilon]*((-2*(y^2 - z - z^2))/(y*(y + z)*(1 + y + z)) + 
    2/(1 + y + z + \[Rho])), \[Epsilon]*
   (-(3*y + 2*y^2 + z + 3*y*z + z^2)/(2*y*(y + z)*(1 + y + z)) + 
    (1 + y + z + \[Rho])^(-1)), 0, (-2/y + 2/(y + z))*\[Epsilon], 
  (1/(2*y) + (y + z)^(-1) - 3/(2*(1 + y + z)))*\[Epsilon], 
  (1/(2*y) - 3/(2*(1 + y + z)))*\[Epsilon], (2*\[Epsilon])/y, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-6/y + 6/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*((-3*(1 + z))/(y*(1 + y + z)) - 
    (4*(z + z^2))/(y*(-z - y*z - z^2 + y*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-2*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]), 0, 
  \[Epsilon]*((3*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (2*z*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    (z*Sqrt[1 + 4*\[Rho]])/(2*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]))), 0, 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  (z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-z - y*z - z^2 + \[Rho] + 
     2*y*\[Rho] + y^2*\[Rho])), (2*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]), 0, 0, 
  \[Epsilon]*(4/y + (2*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho])), \[Epsilon]*(4/y + (2*(1 + 2*y + 2*z))/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  (5*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), 0, \[Epsilon]*(8/(y*(1 + y)) - (4*(z + y*z + 2*z^2))/
     ((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  (6*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*((-4*(-1 + y))/(y*(1 + y)) - (2*(1 + 2*y + 2*z))/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho]) - (4*z*(1 + y + 2*z))/
     ((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 0, 0, 
  (-2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  0, (-2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + 
    \[Rho]), 0, 0, 0, 0, 0, (-6*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]), 
  -((z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
     y^2*\[Rho])), 0, 0, 0, 0, (4*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*(2/y + (1 + 2*y + 2*z)/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  (2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 0, 
  0, 0, 0, 0, 0, 0, (y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(1/(2*y) - 1/(2*(1 + y + z)))*\[Epsilon], 
  0, 0, (1/(8*y) - 1/(8*(1 + y + z)))*\[Epsilon], 0, 0, 0, 
  (-1/(8*y) + 1/(8*(1 + y + z)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  (-1/(2*y) + 1/(2*(1 + y + z)))*\[Epsilon], (1/(4*y) - 1/(4*(1 + y + z)))*
   \[Epsilon], (-1/(2*y) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 
  (3/(2*y) - 3/(2*(1 + y + z)))*\[Epsilon], 0, 0, 0, 
  (-y^(-1) + (1 + y + z)^(-1))*\[Epsilon], (y^(-1) - (1 + y + z)^(-1))*
   \[Epsilon], (-y^(-1) + (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 
  (3/(2*y) - 3/(2*(1 + y + z)))*\[Epsilon], (-1/(4*y) + 1/(4*(1 + y + z)))*
   \[Epsilon], 0, 0, 0, 0, (2/y - 2/(1 + y + z))*\[Epsilon], 0, 
  (-y^(-1) + (1 + y + z)^(-1))*\[Epsilon], (y^(-1) - (1 + y + z)^(-1))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, (y^(-1) - (1 + y + z)^(-1))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-1/(2*y) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 0, 
  (-1/(8*y) + 1/(8*(1 + y + z)))*\[Epsilon], 0, 0, 0, 
  (1/(8*y) - 1/(8*(1 + y + z)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*y), -\[Epsilon]/(4*y), (1/(2*y) - 1/(2*(1 + y + z)))*
   \[Epsilon], 0, (-3/(2*y) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 0, 0, 
  \[Epsilon]/y, 0, \[Epsilon]/y, 0, 0, 0, 0, 0, 
  ((-3 + y)/(2*y*(1 + y)) - 1/(2*(1 + y + z)))*\[Epsilon], 
  (1/(4*y) - 1/(4*(1 + y + z)))*\[Epsilon], 0, 0, 0, 0, -(\[Epsilon]/y), 0, 
  \[Epsilon]/y, -(\[Epsilon]/y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, \[Epsilon]*((3*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*
      \[Rho]) - (3*Sqrt[y + z - 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*((-3*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 0, 0, 0, 0, 
  \[Epsilon]*((4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[y + z]/
     (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(Sqrt[y + z]*\[Rho])), 0, 0, 
  \[Epsilon]*((5*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (5*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(8*Sqrt[y + z]*\[Rho])), 0, 0, 0, 
  \[Epsilon]*((-4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[y + z]/
     (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(Sqrt[y + z]*\[Rho])), 0, 0, 
  0, 0, \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[y + z]/
     (2*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 0, 0, 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(-y - z + 4*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*((1 + z)/(2*y*(1 + y + z)) + (5*(1 + 2*y))/
     (6*(-y - y^2 + \[Rho]))), ((1 + 2*y)*\[Epsilon])/
   (6*(-y - y^2 + \[Rho])), ((-1 - 2*y)*\[Epsilon])/(2*(-y - y^2 + \[Rho])), 
  \[Epsilon]*((1 + z)/(8*y*(1 + y + z)) + (3*(1 + 2*y))/
     (8*(-y - y^2 + \[Rho]))), 0, ((1 + 2*y)*\[Epsilon])/
   (3*(-y - y^2 + \[Rho])), ((-1 - 2*y)*\[Epsilon])/(12*(-y - y^2 + \[Rho])), 
  0, 0, 0, \[Epsilon]*(-(1 + z)/(8*y*(1 + y + z)) + 
    (-1 - 2*y)/(8*(-y - y^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*(1/(2*(1 + y + z)) + (-1 - 2*y)/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-1/(4*(1 + y + z)) + (1 + 2*y)/(12*(-y - y^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(-(1 + 4*y + z)/(2*y*(1 + y + z)) + 
    (1 + 2*y)/(2*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*(-(1 + z)/(2*y*(1 + y + z)) + 
    (-1 - 2*y)/(2*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*(-((1 + z)/(y*(1 + y + z))) + (-1 - 2*y)/(-y - y^2 + \[Rho])), 
  0, \[Epsilon]*(-((1 + z)/(y*(1 + y + z))) + 
    (-1 - 2*y)/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((1 + z)/(y*(1 + y + z)) + (2*(1 + 2*y))/(-y - y^2 + \[Rho])), 
  0, 0, \[Epsilon]*(y^(-1) + (1 + 2*y)/(2*(-y - y^2 + \[Rho]))), 
  ((1 + 2*y)*\[Epsilon])/(6*(-y - y^2 + \[Rho])), 0, 0, 
  \[Epsilon]*((3*(1 + z))/(2*y*(1 + y + z)) + 
    (1 + 2*y)/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-(1 + z)/(4*y*(1 + y + z)) + 
    (-1 - 2*y)/(4*(-y - y^2 + \[Rho]))), 0, 0, (-2*\[Epsilon])/(1 + y + z), 
  0, \[Epsilon]*((1 + y + z)^(-1) + (-1 - 2*y)/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((1 + z)/(y*(1 + y + z)) + (1 + 2*y)/(-y - y^2 + \[Rho])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*((1 + z)/(y*(1 + y + z)) + 
    (2*(1 + 2*y))/(-y - y^2 + \[Rho])), ((-1 - 2*y)*\[Epsilon])/
   (-y - y^2 + \[Rho]), (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 + \[Rho]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(1 + y), 0, 0, 0, 0, 
  (-2*\[Epsilon])/(1 + y), 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(1 + y + z), 0, 
  0, 0, (-2*\[Epsilon])/(y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(1 + y), (y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*((5*Sqrt[1 + 4*\[Rho]])/(6*(-y - y^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (z*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(6*(-y - y^2 + \[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 + \[Rho])) + 
    (3*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*((3*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(8*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (z*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 0, 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(3*(-y - y^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(12*(-y - y^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho])) - (z*Sqrt[1 + 4*\[Rho]])/
     (2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(8*(-y - y^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(8*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(-((-1 + y)/(y*(1 + y))) + (1 + 2*y + 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(y^(-1) + (1 + 2*y + 2*z)/(2*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), 0, \[Epsilon]*
   (-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(12*(-y - y^2 + \[Rho])) + 
    (5*Sqrt[1 + 4*\[Rho]])/(16*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 + \[Rho])) + 
    (3*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(y^(-1) + (-1 - 2*y - 2*z)/(2*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho])) + (1 + 2*y + z)/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
      z^2*\[Rho])), -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 + \[Rho])), 
  \[Epsilon]*(-2/(y*(1 + y)) + (-1 - 2*y - z)/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-y - y^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-y - y^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  (2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 + \[Rho]), 0, 0, 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 + \[Rho])), 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(6*(-y - y^2 + \[Rho])), 0, 0, 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 + \[Rho])) + 
    (3*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (3*z*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(4*(-y - y^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(4*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (z*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 0, 
  0, (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*(-1/(2*y) + (1 + 2*y + 2*z)/(4*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 + \[Rho])) - 
    (3*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(-y - y^2 + \[Rho]) + 
    Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-y - y^2 + \[Rho]), -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
    (-y - y^2 + \[Rho])), \[Epsilon]*((1 + z)/(y*(1 + y + z)) + 
    (1 + 2*y)/(-y - y^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, \[Epsilon]*
   (Sqrt[y]/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(8*z*(1 + z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(2*z*(y + z)) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(8*Sqrt[y]*z*(1 + z)*\[Rho])), 
  \[Epsilon]*(Sqrt[y]/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(8*z*(1 + z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(2*z*(y + z)) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(8*Sqrt[y]*z*(1 + z)*\[Rho])), 0, 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]*
   ((4*Sqrt[y])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(2*z*(1 + z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(2*Sqrt[y]*z*(1 + z)*\[Rho])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((4*Sqrt[y])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(2*z*(1 + z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(2*Sqrt[y]*z*(1 + z)*\[Rho])), 
  \[Epsilon]*((-3*Sqrt[y])/((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (3*Sqrt[y])/(z*(1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    Sqrt[y]/(4*z*(1 + z)*\[Rho]*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (24*Sqrt[y]*\[Rho])/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (12*Sqrt[y]*\[Rho])/
     (z*(1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (12*Sqrt[y]*z*\[Rho])/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (48*Sqrt[y]*\[Rho]^2)/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (16*Sqrt[y]*\[Rho]^2)/
     (z*(1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (48*Sqrt[y]*z*\[Rho]^2)/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (16*Sqrt[y]*z^2*\[Rho]^2)/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) + 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(2*Sqrt[y]*(1 + z)*\[Rho]) + 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(4*Sqrt[y]*z*(1 + z)*\[Rho]) - 
    (4*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) - (4*y^(3/2)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) - (2*Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) - (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (\[Rho]*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) - (y^(3/2)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (\[Rho]*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) - (Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (\[Rho]*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho]))), 0, \[Epsilon]*
   ((4*Sqrt[y])/((1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y])/(z*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(2*z*(1 + 2*z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*\[Rho])/((1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/(z*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*\[Rho])/((1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(2*Sqrt[y]*z*\[Rho]) - 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*z)*(y*z - y*\[Rho] - z*\[Rho])) + 
    (Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*z)*\[Rho]*(y*z - y*\[Rho] - z*\[Rho])) + 
    (Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + 2*z)*(y*z - y*\[Rho] - z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]*((2*Sqrt[y])/((1 + z)*(1 + 2*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y])/(z*(1 + z)*(1 + 2*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(4*z*(1 + z)*\[Rho]*(1 + 2*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (8*Sqrt[y]*\[Rho])/
     ((1 + z)*(1 + 2*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y]*\[Rho])/(z*(1 + z)*(1 + 2*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (4*Sqrt[y]*z*\[Rho])/
     ((1 + z)*(1 + 2*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(2*Sqrt[y]*z*(1 + z)) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(4*Sqrt[y]*z*(1 + z)*\[Rho]) - 
    (Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + z)*(1 + 2*\[Rho])*
      (z + y*z + z^2 - y*\[Rho])) + 
    (2*Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + z)*(1 + 2*\[Rho])*(z + y*z + z^2 - y*\[Rho])) - 
    (Sqrt[y]*\[Rho]^2*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + z)*(1 + 2*\[Rho])*(z + y*z + z^2 - y*\[Rho]))), 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*(-2/((y + z)*(1 + y + z)) - 
    (4*z)/((y + z)*(y + 4*y*\[Rho] + 4*z*\[Rho] + 4*y*z*\[Rho] + 
       4*z^2*\[Rho]))), \[Epsilon]*
   ((-4*Sqrt[y])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (4*Sqrt[y])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    Sqrt[y]/(2*z*(1 + z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (16*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (8*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (8*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) + 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(2*Sqrt[y]*z*(1 + z)*\[Rho])), 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(Sqrt[y]*(1 + y + z)*
       Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])) - (z*Sqrt[1 + 4*\[Rho]])/
     (Sqrt[y]*(1 + y + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])), 0, 0, 0, 0, 
  0, 0, 0}, {\[Epsilon]*(2/y + (1 + 2*y + z)/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), 0, 
  \[Epsilon]*(-2/(1 + y + z) + (-1 - 2*y - z)/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*((1 + 4*y + z)/(8*y*(1 + y + z)) + 
    (1 + 2*y + z)/(4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, (1/(2*(y + z)) - 1/(2*(1 + y + z)))*\[Epsilon], 
  (-1/(8*y) + 1/(2*(y + z)) - 3/(8*(1 + y + z)))*\[Epsilon], 0, 
  \[Epsilon]*(-2/y + (-1 - 2*y - z)/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
      z^2*\[Rho])), \[Epsilon]*(-(3 + 2*y + 3*z)/(4*y*(1 + y + z)) + 
    (-1 - 2*y - z)/(4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, (-1/(2*y) + 2/(y + z) - 3/(2*(1 + y + z)))*\[Epsilon], 0, 
  (-1/(2*y) + 1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
      z^2*\[Rho]) + (2*z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), (y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 
  \[Epsilon]*((-2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
      z^2*\[Rho]) - (2*z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), 0, (-y^(-1) + (1 + y + z)^(-1))*\[Epsilon], 
  (y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((7*y + 4*y^2 + 3*z + 7*y*z + 3*z^2)/(2*y*(y + z)*(1 + y + z)) + 
    (3*(1 + 2*y + z))/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(-(5*y + 4*y^2 + z + 5*y*z + z^2)/(4*y*(y + z)*(1 + y + z)) + 
    (-1 - 2*y - z)/(-y - y^2 - y*z + \[Rho] + z*\[Rho]) + 
    (1 + 2*y + z)/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  (3/(2*y) - 3/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(-(1 + z)/(4*y*(1 + y + z)) + 
    z^2/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 0, 0, 0, 0, 
  (-y^(-1) + (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 
  (-3/y + 3/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*(-((1 + z)/(y*(1 + y + z))) + 
    (-z - z^2)/(y*(-z - y*z - z^2 + y*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((4*Sqrt[y])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(2*z*(1 + z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(2*Sqrt[y]*z*(1 + z)*\[Rho])), 
  (y^(-1) - 2/(y + z) + (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  0}, {\[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-y - y^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) - 
    Sqrt[1 + 4*\[Rho]]/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]) - 
    (z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]) + 
    (z*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 0, 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]) + 
    (z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(4*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 0, 
  0, 0, -(z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  -((z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
     z^2*\[Rho])), \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-y - y^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]) + 
    (z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]) - 
    (z*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(4*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (z*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (z*Sqrt[1 + 4*\[Rho]])/(4*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  (4/y - 4/(y + z))*\[Epsilon], 0, 0, 0, 0, 0, 
  \[Epsilon]*((4*z)/(y*(y + z)) - (2*(-(y*z) + z^2))/
     ((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*((-4*z)/(y*(y + z)) + (2*(1 + 2*y + 2*z))/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho]) - (2*(1 + 2*y + z))/
     (-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 + \[Rho]), 
  \[Epsilon]*((4*z)/(y*(y + z)) - (2*(1 + 2*y))/(-y - y^2 + \[Rho]) + 
    (2*(1 + 2*y + z))/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]) + 
    (2*(y - z)*z)/((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((-3*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
      z^2*\[Rho]) - (3*z*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 
      2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho])) - (z*Sqrt[1 + 4*\[Rho]])/
     (2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  (3*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
    z^2*\[Rho]), (z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(Sqrt[y]*(1 + y + z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (2*z*Sqrt[1 + 4*\[Rho]])/
     (Sqrt[y]*(1 + y + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])), 0, 
  (y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, \[Epsilon]*
   (Sqrt[z]/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(2*y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(2*y*(y + z))), 0, 0, 0, 
  \[Epsilon]*(Sqrt[z]/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(2*y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(2*y*(y + z))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*
   ((4*Sqrt[z])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (16*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*
   ((4*Sqrt[z])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (16*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z))), 
  \[Epsilon]*((-2*Sqrt[z])/((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    Sqrt[z]/(y*(1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (20*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (8*Sqrt[z]*\[Rho])/
     (y*(1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (12*y*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (48*Sqrt[z]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (16*Sqrt[z]*\[Rho]^2)/
     (y*(1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (48*y*Sqrt[z]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (16*y^2*Sqrt[z]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) - 
    (z^(3/2)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y)*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) - (2*y*z^(3/2)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y)*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) + (2*Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y)*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) + (2*y*Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y)*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho]))), 0, 0, 0, 
  \[Epsilon]*((4*Sqrt[z])/((1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z])/(y*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (16*Sqrt[z]*\[Rho])/((1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/(y*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*y*Sqrt[z]*\[Rho])/((1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) + 
    (Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + 2*y)*(y*z - y*\[Rho] - z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((2*Sqrt[z])/((1 + y)*(1 + 2*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(y*(1 + y)*(1 + 2*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/((1 + y)*(1 + 2*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (4*Sqrt[z]*\[Rho])/
     (y*(1 + y)*(1 + 2*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*y*Sqrt[z]*\[Rho])/((1 + y)*(1 + 2*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/((1 + y)*(1 + 2*\[Rho])*
      (-y - y^2 - y*z + z*\[Rho])) - 
    (2*Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y)*(1 + 2*\[Rho])*(-y - y^2 - y*z + z*\[Rho])) - 
    (Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + y)*(1 + 2*\[Rho])*(-y - y^2 - y*z + z*\[Rho]))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]*
   ((2*z*(1 + 2*y + z))/(y*(1 + y)*(y + z)*(1 + y + z)) + 
    (4*z*(1 + 2*y + z))/((1 + y)*(y + z)*(z + 4*y*\[Rho] + 4*y^2*\[Rho] + 
       4*z*\[Rho] + 4*y*z*\[Rho]))), 
  \[Epsilon]*((4*Sqrt[z])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (16*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z))), 
  \[Epsilon]*((2*Sqrt[z]*Sqrt[1 + 4*\[Rho]])/((1 + y + z)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (Sqrt[z]*Sqrt[1 + 4*\[Rho]])/
     (y*(1 + y + z)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (z^(3/2)*Sqrt[1 + 4*\[Rho]])/(y*(1 + y + z)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])), 0, 0, 0, 0}, 
 {\[Epsilon]*(2/(1 + y) + (z + y*z + 2*z^2)/
     ((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 0, 
  \[Epsilon]*((-2*z)/((1 + y)*(1 + y + z)) + (-z - y*z - 2*z^2)/
     ((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  \[Epsilon]*(-(3 + 5*y + 2*y^2 + 3*z - y*z)/(8*y*(1 + y)*(1 + y + z)) + 
    (z + y*z + 2*z^2)/(4*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), 0, 0, (1/(2*y*(1 + y)) - 1/(2*(y + z)) + 
    1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(-(1 + 5*y + 4*y^2 + z + 3*y*z)/(4*y*(1 + y)*(1 + y + z)) + 
    (-z - y*z - 2*z^2)/(4*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), \[Epsilon]*(-2/(1 + y) + (-z - y*z - 2*z^2)/
     ((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 0, 
  (-(-3 + y)/(8*y*(1 + y)) - 1/(2*(y + z)) + 3/(8*(1 + y + z)))*\[Epsilon], 
  0, 0, 0, 0, 0, (-y^(-1) + (1 + y + z)^(-1))*\[Epsilon], 
  (2*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
    y^2*\[Rho]), (-1/(2*y) - 1/(2*(1 + y + z)))*\[Epsilon], 
  (2*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
    y^2*\[Rho]), (-(-3 + 5*y)/(2*y*(1 + y)) - 2/(y + z) + 3/(2*(1 + y + z)))*
   \[Epsilon], 0, 0, 0, (y^(-1) + (1 + y + z)^(-1))*\[Epsilon], 
  (-y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 
  \[Epsilon]*((-y + 2*y^2 + 3*z + 5*y*z + 3*z^2)/(2*y*(y + z)*(1 + y + z)) + 
    (3*z*(1 + y + 2*z))/((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), \[Epsilon]*((3*y + 2*y^2 - z + y*z - z^2)/
     (4*y*(y + z)*(1 + y + z)) - 
    z^2/((1 + y)*(-z - y*z - z^2 + \[Rho] + y*\[Rho])) + 
    (z*(1 + y + 2*z))/(2*(1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), 0, 0, (3/(2*y) + 3/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(-(1 + 2*y + z)/(4*y*(1 + y + z)) - 
    z^2/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 0, 0, 0, 0, 0, 
  (-y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, (-3/y - 3/(1 + y + z))*
   \[Epsilon], \[Epsilon]*(-((1 + 2*y + z)/(y*(1 + y + z))) + 
    (-1 - 2*y - z)/(-y - y^2 - y*z + z*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]*
   ((-4*Sqrt[z])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (16*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (8*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (8*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z))), 
  (-((-1 + y)/(y*(1 + y))) - 2/(y + z) + (1 + y + z)^(-1))*\[Epsilon], 0, 0, 
  0, 0, 0}, {\[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(-y - y^2 + \[Rho]) - 
    Sqrt[1 + 4*\[Rho]]/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (z*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) - 
    (z*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 0, 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    (z*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (z*Sqrt[1 + 4*\[Rho]])/(4*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]))), 0, 
  0, 0, \[Epsilon]*(-(z*Sqrt[1 + 4*\[Rho]])/
     (4*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (z*Sqrt[1 + 4*\[Rho]])/(4*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  \[Epsilon]*(-((z*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + 
       (1 + 2*y + y^2)*\[Rho])) + (z*Sqrt[1 + 4*\[Rho]])/
     (y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(-y - y^2 + \[Rho]) + 
    (z*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 + \[Rho])) + 
    (z*Sqrt[1 + 4*\[Rho]])/(4*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  (-4/(1 + y) - 4/(y + z))*\[Epsilon], 0, 0, 0, 0, 0, 
  \[Epsilon]*((4*(1 + 2*y + z))/((1 + y)*(y + z)) + 
    (2*z*(1 + y + 2*z))/((1 + y)*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (2*z*(-y + z))/((y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*((4*(1 + 2*y + z))/((1 + y)*(y + z)) + 
    (2*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (2*z*(1 + y + 2*z))/((1 + y)*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), (3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 + \[Rho]), 
  \[Epsilon]*((4*(1 + 2*y + z))/((1 + y)*(y + z)) + 
    (2*(1 + 2*y))/(-y - y^2 + \[Rho]) - (2*(y - z)*z)/
     ((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 0, 0, 0, 0, 
  0, 0, 0, 0, (3*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]), 
  (z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-z - y*z - z^2 + \[Rho] + 
     2*y*\[Rho] + y^2*\[Rho])), 0, 0, (-3*z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]), 
  -(z*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
     z^2*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*((-4*Sqrt[z]*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + z)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z]*Sqrt[1 + 4*\[Rho]])/(y*(1 + y + z)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (2*z^(3/2)*Sqrt[1 + 4*\[Rho]])/
     (y*(1 + y + z)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])), 0, 
  (-y^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0}, 
 {\[Epsilon]*(-Sqrt[y + z]/(12*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(12*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(6*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(6*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((9*Sqrt[y + z])/(16*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (9*Sqrt[y + z - 4*\[Rho]])/(16*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*((7*Sqrt[y + z])/(6*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (7*Sqrt[y + z - 4*\[Rho]])/(6*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-2*Sqrt[y + z])/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (2*Sqrt[y + z - 4*\[Rho]])/(3*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-3*Sqrt[y + z])/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(8*Sqrt[y + z]*\[Rho])), 0, 0, 
  \[Epsilon]*((5*Sqrt[y + z])/(16*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (5*Sqrt[y + z - 4*\[Rho]])/(16*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[y + z]/
     (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(Sqrt[y + z]*\[Rho])), 0, 0, 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(12*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(12*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[y + z]/
     (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(-Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(3*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(6*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(6*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(8*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(Sqrt[y + z - 4*\[Rho]]/(z*Sqrt[y + z]) + 
    Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) - 
    (2*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho])) + (4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      \[Rho])/((z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho])) - 
    (2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[y + z]/
     (2*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*((-3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     (2*(1 + y + z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[y + z]/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(8*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-2/(y + z) + z^2/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*((-2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[y + z]/
     (2*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((6*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (6*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/(z*(1 + z)*(1 + 2*z)*
      (1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/(2*z*(1 + z)*(1 + 2*z)*
      \[Rho]*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (48*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (24*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     (z*(1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (24*Sqrt[y]*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (96*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (32*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (96*Sqrt[y]*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (32*Sqrt[y]*z^2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + z - 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (2*z^2*Sqrt[y + z]) - (Sqrt[y]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*Sqrt[y + z]) - 
    (Sqrt[y]*Sqrt[y + z - 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (4*z*Sqrt[y + z]*\[Rho]) + (Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(2*Sqrt[y]*z*(1 + z)*\[Rho]) + 
    (2*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + z)*(1 + y + z)*
      (1 + 4*\[Rho])) + (Sqrt[y]*Sqrt[y + z]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(4*Sqrt[y + z - 4*\[Rho]]*
      (z - 2*\[Rho])*\[Rho]*(1 + 4*\[Rho])) + 
    (3*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + 2*z)*(z - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho])) - 
    (Sqrt[y]*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + 2*z)*(z - 2*\[Rho])*\[Rho]*
      (y*z - y*\[Rho] - z*\[Rho])) - 
    (3*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(1 + 2*z)*(z - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho])) + 
    (Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z^2*(1 + 2*z)*(z - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho]))), 0, 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]*
      Sqrt[1 + 4*\[Rho]]) + (Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[1 + 4*\[Rho]])/((1 + y + z)*(-1 - 4*\[Rho])) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-4*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/(y*(1 + y)*(1 + 2*y)*
      (1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (40*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (16*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     (y*(1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (24*y*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (96*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (32*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (y*(1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (96*y*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (32*y^2*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (Sqrt[z]*Sqrt[y + z - 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (2*y^2*Sqrt[y + z]) + (Sqrt[z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*Sqrt[y + z]) + 
    (Sqrt[z]*Sqrt[y + z - 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (4*y*Sqrt[y + z]*\[Rho]) - (2*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/((1 + y)*(1 + y + z)*
      (1 + 4*\[Rho])) - (Sqrt[z]*Sqrt[y + z]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(4*Sqrt[y + z - 4*\[Rho]]*
      (y - 2*\[Rho])*\[Rho]*(1 + 4*\[Rho])) + 
    (Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(1 + 2*y)*(y - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho])) - 
    (Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y^2*(1 + 2*y)*(y - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho]))), 
  \[Epsilon]*(Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[y + z]/
     (4*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-((y - z)/(y*(y + z))) + 2/(-y - z + 4*\[Rho]) + 
    z^2/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 
  \[Epsilon]*(-Sqrt[y + z - 4*\[Rho]]/(2*z*Sqrt[y + z]) - 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho]) + 
    (3*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*(-z + 2*\[Rho])) - 
    (z*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]*(-z + 2*\[Rho])) + 
    (z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho])) - (2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      \[Rho])/((z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho])) + 
    (Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*((-3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho]))}, 
 {\[Epsilon]*(-(-1 + 9*y - z)/(3*y*(1 + y + z)) - 
    (5*(1 + 2*y))/(3*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((2*(1 + z))/(3*y*(1 + y + z)) + 
    (-1 - 2*y)/(3*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((2*(-y + z + y*z + z^2))/(y*(y + z)*(1 + y + z)) + 
    (1 + 2*y)/(-y - y^2 + \[Rho])), 
  \[Epsilon]*(-(-3*y + 3*y^2 + z + 4*y*z + z^2)/(4*y*(y + z)*(1 + y + z)) - 
    (3*(1 + 2*y))/(4*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*((-4*(-y + 2*z + 2*y*z + 2*z^2))/(3*y*(y + z)*(1 + y + z)) - 
    (2*(1 + 2*y))/(3*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((y + y^2 + 7*z + 14*y*z + 4*y^2*z + 7*z^2 + 4*y*z^2)/
     (6*y*(1 + y)*(y + z)*(1 + y + z)) + (1 + 2*y)/(6*(-y - y^2 + \[Rho]))), 
  (5/(4*y) + 1/(4*(1 + y + z)))*\[Epsilon], 0, 0, 
  \[Epsilon]*(-(2 + 5*y + 3*y^2 + 2*z + 4*y*z)/(4*y*(1 + y)*(1 + y + z)) + 
    (1 + 2*y)/(4*(-y - y^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*((-y + y^2 + 3*z + 4*y*z + 3*z^2)/(y*(y + z)*(1 + y + z)) + 
    (1 + 2*y)/(-y - y^2 + \[Rho])), 
  \[Epsilon]*(-(1 + 3*y + z)/(6*y*(1 + y + z)) + 
    (-1 - 2*y)/(6*(-y - y^2 + \[Rho]))), (3/y + (1 + y + z)^(-1))*\[Epsilon], 
  0, \[Epsilon]*(-((-y + y^2 + 3*z + 4*y*z + 3*z^2)/
      (y*(y + z)*(1 + y + z))) + (-1 - 2*y)/(-y - y^2 + \[Rho])), 0, 
  \[Epsilon]*(-((1 + y + 2*z)/((1 + y)*(1 + y + z))) + 
    (1 + 2*y)/(-y - y^2 + \[Rho])), 0, 
  \[Epsilon]*((2*(1 + 3*y + z))/(y*(1 + y + z)) + 
    (2*(1 + 2*y))/(-y - y^2 + \[Rho])), (2/y - 2/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*((2*(1 + 3*y + z))/(y*(1 + y + z)) + 
    (2*(1 + 2*y))/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((-2*(1 + 3*y + z))/(y*(1 + y + z)) - 
    (4*(1 + 2*y))/(-y - y^2 + \[Rho])), -(\[Epsilon]/(1 + y + z)), 
  (-1/(3*y) - 1/(3*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(-(1 + y + z)^(-1) + 2/(-y + \[Rho]) + 
    (-1 - 2*y)/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((3 + 2*y + 3*z)/(3*y*(1 + y + z)) + 2/(-y + \[Rho]) + 
    (-1 - 2*y)/(3*(-y - y^2 + \[Rho]))), 
  (-((1 + 3*y)/(y*(1 + y))) - (1 + y + z)^(-1))*\[Epsilon], 
  \[Epsilon]*((1 + 5*y + 4*y^2 + z + 3*y*z)/(2*y*(1 + y)*(1 + y + z)) + 
    z^2/((1 + y)*(-z - y*z - z^2 + \[Rho] + y*\[Rho]))), 
  \[Epsilon]*(-(1 + y + z)^(-1) + (-1 - 2*y)/(-y - y^2 + \[Rho])), 
  \[Epsilon]*(-(2 + y + 2*z)/(2*y*(1 + y + z)) + 
    (1 + 2*y)/(2*(-y - y^2 + \[Rho])) + (-1 - 2*y - z)/
     (-y - y^2 - y*z + \[Rho] + z*\[Rho])), 0, 0, 
  (-2/y + 4/(y + z) - 2/(1 + y + z))*\[Epsilon], 0, 
  \[Epsilon]*((2*(y^2 + z + 2*y*z + z^2))/(y*(y + z)*(1 + y + z)) + 
    (1 + 2*y)/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((-2*(1 + 3*y + z))/(y*(1 + y + z)) - 
    (2*(1 + 2*y))/(-y - y^2 + \[Rho])), -(\[Epsilon]/y), \[Epsilon]/y, 
  (-4*\[Epsilon])/y, (3*\[Epsilon])/y, 
  \[Epsilon]*(y^(-1) + (1 + 2*y + z)/(-y - y^2 - y*z + z*\[Rho])), 
  (-3*\[Epsilon])/y, \[Epsilon]*(-y^(-1) + 
    (-z - z^2)/(y*(-z - y*z - z^2 + y*\[Rho]))), 0, 
  (2/(y + z) - 2/(1 + y + z))*\[Epsilon], (2/y + 2/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*((-3*Sqrt[y + z - 4*\[Rho]])/(2*z*Sqrt[y + z]) - 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho]) + 
    (2*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(-z + 2*\[Rho])) - 
    (z*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]*(-z + 2*\[Rho])) + 
    (3*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho])) - (6*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      \[Rho])/((z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho])) + 
    (3*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*(-((3 + 7*y + 3*z)/(y*(1 + y + z))) - 
    (4*(1 + 2*y))/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((2*(1 + 2*y + z))/(y*(1 + y + z)) + 
    (2*(1 + 2*y))/(-y - y^2 + \[Rho])), (-2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-y - y^2 + \[Rho]), \[Epsilon]*
   ((12*Sqrt[y])/((1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y])/(z*(1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y]*z)/((1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(2*(1 + z)*(1 + 2*z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(z*(1 + z)*(1 + 2*z)*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (40*Sqrt[y]*\[Rho])/((1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (16*Sqrt[y]*\[Rho])/
     (z*(1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (32*Sqrt[y]*z*\[Rho])/((1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (8*Sqrt[y]*z^2*\[Rho])/
     ((1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) - 
    (3*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(2*Sqrt[y]*(1 + z)*\[Rho]) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(Sqrt[y]*z*(1 + z)*\[Rho]) - 
    (6*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*z)*(y*z - y*\[Rho] - z*\[Rho])) + 
    (3*Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*z)*\[Rho]*(y*z - y*\[Rho] - z*\[Rho])) + 
    (3*Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + 2*z)*(y*z - y*\[Rho] - z*\[Rho]))), 0, 0, 
  \[Epsilon]*((10*Sqrt[z])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z])/(y*(1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*y*Sqrt[z])/((1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (40*Sqrt[z]*\[Rho])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (16*Sqrt[z]*\[Rho])/
     (y*(1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (32*y*Sqrt[z]*\[Rho])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (8*y^2*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) + 
    (3*Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + 2*y)*(y*z - y*\[Rho] - z*\[Rho]))), (-2*\[Epsilon])/(1 + y), 0, 
  \[Epsilon]*((-3*Sqrt[y + z - 4*\[Rho]])/(2*z*Sqrt[y + z]) - 
    (3*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) + 
    (3*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho])) - (6*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      \[Rho])/((z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho])) + 
    (3*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*(-((3*y - z)/(y*(y + z))) + 
    (3*z^2)/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 
  (y^(-1) + 2/(y + z))*\[Epsilon], (-4*\[Epsilon])/y}, 
 {\[Epsilon]*(-(1 + 12*y + z)/(6*y*(1 + y + z)) - 
    (5*(1 + 2*y))/(6*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((2*(1 + z))/(3*y*(1 + y + z)) + 
    (-1 - 2*y)/(6*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(2/(1 + y + z) + (1 + 2*y)/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-(-1 + 8*y - z)/(8*y*(1 + y + z)) - 
    (3*(1 + 2*y))/(8*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*((-2*(1 + 3*y + z))/(3*y*(1 + y + z)) + 
    (-1 - 2*y)/(3*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((4 + 7*y + 3*y^2 + 4*z + y*z)/(6*y*(1 + y)*(1 + y + z)) + 
    (1 + 2*y)/(12*(-y - y^2 + \[Rho]))), (3*\[Epsilon])/(4*y), 0, 0, 
  \[Epsilon]*(-(-1 + y + 2*y^2 - z + 3*y*z)/(8*y*(1 + y)*(1 + y + z)) + 
    (1 + 2*y)/(8*(-y - y^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*((5*y + 6*y^2 + 3*z + 9*y*z + 3*z^2)/(2*y*(y + z)*(1 + y + z)) + 
    (1 + 2*y)/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-(11*y + 6*y^2 + 5*z + 11*y*z + 5*z^2)/
     (12*y*(y + z)*(1 + y + z)) + (-1 - 2*y)/(12*(-y - y^2 + \[Rho]))), 
  (3*\[Epsilon])/y, 0, \[Epsilon]*(-(13*y + 8*y^2 + 5*z + 13*y*z + 5*z^2)/
     (2*y*(y + z)*(1 + y + z)) + (-1 - 2*y)/(2*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*(-(-1 + y + 2*y^2 - z + 3*y*z)/(2*y*(1 + y)*(1 + y + z)) + 
    (1 + 2*y)/(2*(-y - y^2 + \[Rho]))), 0, 
  \[Epsilon]*((3 + 4*y + 3*z)/(y*(1 + y + z)) + 
    (1 + 2*y)/(-y - y^2 + \[Rho])), (2*\[Epsilon])/y, 
  \[Epsilon]*((3 + 4*y + 3*z)/(y*(1 + y + z)) + 
    (1 + 2*y)/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((-3*(1 + 2*y + z))/(y*(1 + y + z)) - 
    (2*(1 + 2*y))/(-y - y^2 + \[Rho])), 0, (-1/(3*y) - 1/(3*(1 + y + z)))*
   \[Epsilon], \[Epsilon]*((-y + \[Rho])^(-1) + 
    (-1 - 2*y)/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*((3 + 2*y + 3*z)/(3*y*(1 + y + z)) + (-y + \[Rho])^(-1) + 
    (-1 - 2*y)/(6*(-y - y^2 + \[Rho]))), 
  (-((1 + 3*y)/(y*(1 + y))) + 2/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*((1 + 3*y)/(2*y*(1 + y)) + 
    z^2/((1 + y)*(-z - y*z - z^2 + \[Rho] + y*\[Rho]))), 
  \[Epsilon]*(-(3 + 2*y + 3*z)/(2*y*(1 + y + z)) + 
    (-1 - 2*y)/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-(3 + 2*y + 3*z)/(4*y*(1 + y + z)) + 
    (1 + 2*y)/(4*(-y - y^2 + \[Rho])) + (-1 - 2*y - z)/
     (-y - y^2 - y*z + \[Rho] + z*\[Rho])), 0, 0, 
  (-2/y - 4/(y + z) + 4/(1 + y + z))*\[Epsilon], 0, 
  \[Epsilon]*((4*y + 3*y^2 + 2*z + 5*y*z + 2*z^2)/(y*(y + z)*(1 + y + z)) + 
    (1 + 2*y)/(2*(-y - y^2 + \[Rho]))), 
  \[Epsilon]*(-((3 + 4*y + 3*z)/(y*(1 + y + z))) + 
    (-1 - 2*y)/(-y - y^2 + \[Rho])), 0, 0, (-4*\[Epsilon])/y, 0, 0, 0, 0, 0, 
  0, (2/y + 2/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*(-(Sqrt[y + z - 4*\[Rho]]/(z*Sqrt[y + z])) + 
    Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*(-z + 2*\[Rho])) + 
    (2*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho])) - (4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      \[Rho])/((z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho])) + 
    (2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*((-3*(1 + 2*y + z))/(y*(1 + y + z)) - 
    (2*(1 + 2*y))/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((2*(1 + 2*y + z))/(y*(1 + y + z)) + 
    (1 + 2*y)/(-y - y^2 + \[Rho])), 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 + \[Rho])), 
  \[Epsilon]*((4*Sqrt[y])/((1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y])/(z*(1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(2*z*(1 + z)*(1 + 2*z)*\[Rho]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (16*Sqrt[y]*\[Rho])/
     ((1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/(z*(1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (8*Sqrt[y]*z*\[Rho])/
     ((1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(Sqrt[y]*(1 + z)*\[Rho]) - 
    Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]/(2*Sqrt[y]*z*(1 + z)*\[Rho]) - 
    (4*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*z)*(y*z - y*\[Rho] - z*\[Rho])) + 
    (2*Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + 2*z)*\[Rho]*(y*z - y*\[Rho] - z*\[Rho])) + 
    (2*Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + 2*z)*(y*z - y*\[Rho] - z*\[Rho]))), 0, 0, 
  \[Epsilon]*((4*Sqrt[z])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z])/(y*(1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (16*Sqrt[z]*\[Rho])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (8*Sqrt[z]*\[Rho])/
     (y*(1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*y*Sqrt[z]*\[Rho])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + 2*y)*(y*z - y*\[Rho] - z*\[Rho]))), (-2*\[Epsilon])/(1 + y), 0, 
  \[Epsilon]*(-(Sqrt[y + z - 4*\[Rho]]/(z*Sqrt[y + z])) + 
    Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*(-z + 2*\[Rho])) + 
    (2*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/((z - 2*\[Rho])*
      (y*(z - \[Rho]) - z*\[Rho])) - (4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      \[Rho])/((z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho])) + 
    (2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*(-2/(y + z) + (2*z^2)/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 
  (2*\[Epsilon])/y, (-4*\[Epsilon])/y}, 
 {(-5/(6*y) + 1/(3*(1 + y + z)))*\[Epsilon], (1/(3*y) - 1/(3*(1 + y + z)))*
   \[Epsilon], (-y^(-1) + 2/(y + z))*\[Epsilon], 
  (-1/(16*y) - 1/(2*(y + z)) + 7/(16*(1 + y + z)))*\[Epsilon], 0, 
  (2/(3*y) - 2/(y + z) + 1/(3*(1 + y + z)))*\[Epsilon], 
  (-(-2 + y)/(6*y*(1 + y)) + 3/(4*(y + z)) - 7/(12*(1 + y + z)))*\[Epsilon], 
  (1/(8*y) + 1/(8*(y + z)) - 5/(16*(1 + y + z)))*\[Epsilon], 0, 0, 
  ((9 + y)/(16*y*(1 + y)) + 1/(8*(y + z)))*\[Epsilon], 0, 0, 0, 
  (3/(y + z) - (1 + y + z)^(-1))*\[Epsilon], 
  (-1/(3*y) - 1/(2*(y + z)) + 1/(3*(1 + y + z)))*\[Epsilon], 
  (1/(2*y) + 1/(2*(y + z)) - 5/(4*(1 + y + z)))*\[Epsilon], 0, 
  (-7/(4*y) - 4/(y + z) + 9/(4*(1 + y + z)))*\[Epsilon], 0, 
  (5/(4*y) + 1/(2*(y + z)) - (1 + y + z)^(-1))*\[Epsilon], 0, 
  (2/y - (1 + y + z)^(-1))*\[Epsilon], (y^(-1) + 3/(2*(1 + y + z)))*
   \[Epsilon], (5/(2*y) - 3/(2*(1 + y + z)))*\[Epsilon], 
  (-3*\[Epsilon])/(2*y), 0, -\[Epsilon]/(6*y), \[Epsilon]/(1 + y + z), 
  (1/(2*y) - 1/(3*(1 + y + z)))*\[Epsilon], 
  (-5/(4*y) + 1/(2*(y + z)) + 3/(2*(1 + y + z)))*\[Epsilon], 
  (3/(8*y) - 1/(4*(y + z)) - 1/(4*(1 + y + z)))*\[Epsilon], 
  (-3/(2*y) + 1/(2*(y + z)) - 1/(4*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(-(4*y + 5*y^2 + 2*z + 7*y*z + 2*z^2)/
     (8*y*(y + z)*(1 + y + z)) + (-1 - 2*y - z)/
     (2*(-y - y^2 - y*z + \[Rho] + z*\[Rho]))), 
  (3/(4*y) - 3/(4*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(-(1 + z)/(8*y*(1 + y + z)) + 
    z^2/(2*(y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 
  (-y^(-1) - 4/(y + z) + 2/(1 + y + z))*\[Epsilon], 0, 
  (y^(-1) + 2/(y + z) - (1 + y + z)^(-1))*\[Epsilon], 
  (-2/y + (1 + y + z)^(-1))*\[Epsilon], (1/(2*y) + 1/(2*(1 + y + z)))*
   \[Epsilon], 0, (-2*\[Epsilon])/y, (-3*\[Epsilon])/y, 
  \[Epsilon]*(-y^(-1) + (-1 - 2*y - z)/(-y - y^2 - y*z + z*\[Rho])), 
  (-3/(2*y) + 3/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(-(1 + z)/(2*y*(1 + y + z)) + 
    (-z - z^2)/(2*y*(-z - y*z - z^2 + y*\[Rho]))), 0, 
  (-(y + z)^(-1) + (1 + y + z)^(-1))*\[Epsilon], \[Epsilon]/y, 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), (-3*\[Epsilon])/(2*y), 
  \[Epsilon]/y, 0, 0, (-1/(2*(y + z)) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 0, 
  \[Epsilon]/(2*(y + z)), 0, \[Epsilon]*
   (-Sqrt[y + z]/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(8*Sqrt[y + z]*\[Rho])), \[Epsilon]/(2*(y + z)), 
  (1/(2*y) - (y + z)^(-1))*\[Epsilon], -(\[Epsilon]/y)}}


==> anc/differential_equations/DEs_NP_z.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(\[Epsilon]/(1 + y + z)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]*((1 + y + z)^(-1) - 2/(1 + y + z + \[Rho])), 
  -(\[Epsilon]/(1 + y + z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]*(4/(1 + y + z) - 4/(1 + y + z + \[Rho])), 
  (-2*\[Epsilon])/(1 + y + z + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(-z + \[Rho]), 
  \[Epsilon]*(-4/z - 4/(-z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(-z + \[Rho])), 
  \[Epsilon]*(z^(-1) + 2/(-z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(1 + y + z)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(\[Epsilon]/(1 + y + z)), 0, 
  0, 0, 0, \[Epsilon]/(1 + y + z), -\[Epsilon]/(2*(1 + y + z)), 0, 0, 0, 0, 
  0, 0, 0, (1/(2*(y + z)) - (1 + y + z)^(-1))*\[Epsilon], 
  -\[Epsilon]/(4*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(2*\[Epsilon])/(1 + y + z), 
  (4*\[Epsilon])/(-y - z + \[Rho]), 0, 0, 0, 
  \[Epsilon]*(2/(1 + y + z) - 4/(-y - z + \[Rho])), 
  \[Epsilon]*((1 + y + z)^(-1) + 4/(-y - z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(3/(y + z) + 6/(-y - z + \[Rho])), 
  \[Epsilon]*((5 + 3*y + 3*z)/(2*(y + z)*(1 + y + z)) + 3/(-y - z + \[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((1 + 2*z)*\[Epsilon])/(2*(-z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 
  ((-1 - 2*z)*\[Epsilon])/(4*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(z^(-1) + (1 + 2*z)/(2*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]*(2/(1 + z) + (3*(1 + 2*z))/(2*(-z - z^2 + \[Rho]))), 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(8*(-z - z^2 + \[Rho])), 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 
  0, (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-z - z^2 + \[Rho])), 
  ((1 + 2*z)*\[Epsilon])/(2*(-z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((1 + 2*y + 2*z)*\[Epsilon])/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  \[Epsilon]*((1 + y + z)^(-1) + (1 + 2*y + 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  ((1 + 2*y + 2*z)*\[Epsilon])/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(2/(y + z) + (3*(1 + 2*y + 2*z))/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), ((1 + 2*y + 2*z)*\[Epsilon])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(1 + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-2*\[Epsilon])/(1 + z), \[Epsilon]/(2*(1 + z)), 
  \[Epsilon]/(2*(1 + z)), (2*\[Epsilon])/(1 + z), 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/(2*(y + z)), -\[Epsilon]/(4*(y + z)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]*(-(1 + y + z)^(-1) + (-z + \[Rho])^(-1)), 
  \[Epsilon]/(-z + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*\[Epsilon])/z, \[Epsilon]*(z^(-1) + (-y - z + \[Rho])^(-1)), 0, 0, 0, 
  \[Epsilon]*(-z^(-1) - (-y - z + \[Rho])^(-1)), 
  \[Epsilon]*(-(-2 + z)/(2*z*(1 + z)) + (-y - z + \[Rho])^(-1)), 
  (-3*\[Epsilon])/(2*(1 + z)), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((3*(y + 2*z))/(2*z*(y + z)) + 3/(2*(-y - z + \[Rho]))), 
  \[Epsilon]*(-y/(4*z*(y + z)) + 3/(4*(-y - z + \[Rho]))), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*(3/z + 3/(-z + \[Rho])), 
  \[Epsilon]*((1 + y)/(z*(1 + y + z)) + 3/(-z + \[Rho])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {\[Epsilon]/z, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/z, 
  -\[Epsilon]/(2*z), 0, 0, 0, (3/(2*z) - 3/(2*(y + z)))*\[Epsilon], 
  (1/(4*z) - 1/(4*(y + z)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]/z), \[Epsilon]*(z^(-1) + (-y - z + \[Rho])^(-1)), 0, 0, 0, 
  \[Epsilon]*(-z^(-1) - (-y - z + \[Rho])^(-1)), 
  \[Epsilon]*(z^(-1) + (-y - z + \[Rho])^(-1)), 0, 0, 0, 
  (3*\[Epsilon])/(2*z), 0, 0, 0, 
  \[Epsilon]*(3/(2*(y + z)) + 3/(2*(-y - z + \[Rho]))), 
  \[Epsilon]*((2*y + 3*z)/(4*z*(y + z)) + 3/(4*(-y - z + \[Rho]))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]*((1 + y + 2*z)/(2*z*(1 + y + z)) + 
    (1 + y + 2*z)/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  0, \[Epsilon]*(-(1 + y + z)^(-1) + (-1 - y - 2*z)/
     (2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  \[Epsilon]*((-1 - y + 2*z)/(8*z*(1 + y + z)) + 
    (1 + y + 2*z)/(8*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  0, 0, 0, \[Epsilon]*(-(3 + 3*y + 2*z)/(8*z*(1 + y + z)) + 
    (-1 - y - 2*z)/(8*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  \[Epsilon]*(-z^(-1) + (-1 - y - 2*z)/(2*(-z - y*z - z^2 + \[Rho] + 
       2*y*\[Rho] + y^2*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  (-1/(2*z) + 1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
      y^2*\[Rho]) + (y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 
      2*y*\[Rho] + y^2*\[Rho])), (1/(2*z) - 1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
      y^2*\[Rho]) + (y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 
      2*y*\[Rho] + y^2*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-(1 + y + 2*z)/(2*z*(1 + y + z)) + 
    (3*(1 + y + 2*z))/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho]))), \[Epsilon]*((1 + y + 2*z)/(4*z*(1 + y + z)) + 
    (1 + y + 2*z)/(4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]*(-((1 + y + 2*z)/(z*(1 + y + z))) + 
    (-1 - 2*z)/(-z - z^2 + \[Rho]) + (-1 - 2*y - 2*z)/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + (-1 - y - 2*z)/
     (-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 0, 
  \[Epsilon]*(2/(1 + y + z) - 2/(1 + y + z + \[Rho]) + 
    (-1 - 2*y - 2*z)/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (1 + y + 2*z)/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  \[Epsilon]*(-(3 + 3*y + 2*z)/(4*z*(1 + y + z)) - 
    (1 + y + z + \[Rho])^(-1) + (-1 - 2*y - 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (-1 - y - 2*z)/(4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  0, 0, 0, \[Epsilon]*((-1 - y + 2*z)/(4*z*(1 + y + z)) - 
    (-z + \[Rho])^(-1) + (1 + 2*z)/(2*(-z - z^2 + \[Rho])) + 
    (1 + y + 2*z)/(4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  \[Epsilon]*(2/z + 2/(-z + \[Rho]) + (-1 - 2*z)/(-z - z^2 + \[Rho]) + 
    (1 + y + 2*z)/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]*((-3*(1 + y))/(z*(1 + y + z)) - 
    (3*(1 + 2*z))/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) - 
    (2*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) - 
    (2*y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 
  \[Epsilon]*((3*(1 + y))/(z*(1 + y + z)) - (3*(1 + 2*y + 2*z))/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) - 
    (2*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) - 
    (2*y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]*((-3*(1 + y + 2*z))/(z*(1 + y + z)) - 
    (3*(1 + y + 2*z))/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  \[Epsilon]*((3*(1 + y + 2*z))/(2*z*(1 + y + z)) + 
    (4*(1 + y + 2*z))/(-z - y*z - z^2 + \[Rho] + y*\[Rho]) + 
    (-1 - y - 2*z)/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-(1 + y + 3*z + 3*y*z + 2*z^2)/(2*z*(1 + z)*(1 + y + z)) + 
    (-y - 2*y^2 - y*z)/(2*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, \[Epsilon]*(y/((1 + z)*(1 + y + z)) + 
    (y + 2*y^2 + y*z)/(2*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), \[Epsilon]*
   (-(1 + y + z + 3*y*z)/(8*z*(1 + z)*(1 + y + z)) + 
    (-y - 2*y^2 - y*z)/(8*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, 0, 0, 0, 
  \[Epsilon]*((1 + z)^(-1) + (y + 2*y^2 + y*z)/
     (2*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((1 + y + 5*z + 3*y*z + 4*z^2)/(8*z*(1 + z)*(1 + y + z)) + 
    (y + 2*y^2 + y*z)/(8*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, (-1/(2*z) - 1/(2*(1 + y + z)))*
   \[Epsilon], -((y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
    (-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 
  (-1/(2*z) + 1/(2*(1 + y + z)))*\[Epsilon], 
  (y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
    z^2*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((-1 - y - z + y*z)/(2*z*(1 + z)*(1 + y + z)) - 
    (3*y*(1 + 2*y + z))/(2*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), \[Epsilon]*
   (-(-1 - y - z + y*z)/(4*z*(1 + z)*(1 + y + z)) + 
    (-y - 2*y^2 - y*z)/(4*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-((3 + 3*y + 5*z + y*z + 2*z^2)/(z*(1 + z)*(1 + y + z))) + 
    (-1 - 2*y - 2*z)/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (y*(1 + 2*y + z))/((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, \[Epsilon]*((-2*y)/((1 + z)*(1 + y + z)) - 
    2/(1 + y + z + \[Rho]) + (-1 - 2*y - 2*z)/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho]) - (y*(1 + 2*y + z))/((1 + z)*(-y - y^2 - y*z + \[Rho] + 
       2*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(-(3 + 3*y + 3*z + y*z)/(4*z*(1 + z)*(1 + y + z)) - 
    (1 + y + z + \[Rho])^(-1) + (-1 - 2*y - 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (y*(1 + 2*y + z))/(4*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, 0, 0, 0, 
  \[Epsilon]*(-2/(1 + z) + (-y - 2*y^2 - y*z)/
     ((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((3 + 3*y + 7*z + y*z + 4*z^2)/(4*z*(1 + z)*(1 + y + z)) + 
    (-y - 2*y^2 - y*z)/(4*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((-3*(1 + y + 2*z))/(z*(1 + y + z)) - 
    (3*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (2*y*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])), 
  (-3/z + 3/(1 + y + z))*\[Epsilon], (-2*y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]*((3*(-1 - y - z + y*z))/(z*(1 + z)*(1 + y + z)) + 
    (3*(y + 2*y^2 + y*z))/((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), \[Epsilon]*((-3*(-1 - y - z + y*z))/
     (2*z*(1 + z)*(1 + y + z)) - 
    (4*y^2)/((1 + z)*(-y - y^2 - y*z + \[Rho] + z*\[Rho])) + 
    (y*(1 + 2*y + z))/(2*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-(-y - y^2 + z + y*z + 2*z^2)/(2*z*(y + z)*(1 + y + z)) + 
    (-y^2 + y*z)/(2*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, \[Epsilon]*(-(3*y + 3*y^2 + z + 3*y*z)/
     (8*z*(y + z)*(1 + y + z)) + (y^2 - y*z)/
     (8*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(-(y/(z*(y + z))) + (y^2 - y*z)/
     (2*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((y + z)^(-1) + (y*(y - z))/(2*(y + z)*(y*z + y^2*\[Rho] + 
       2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((y + y^2 + 3*z + 5*y*z + 4*z^2)/(8*z*(y + z)*(1 + y + z)) + 
    (y^2 - y*z)/(8*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, (-1/(2*z) - 1/(2*(1 + y + z)))*\[Epsilon], 
  -((y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
     z^2*\[Rho])), 0, 0, (1/(2*z) - 1/(2*(1 + y + z)))*\[Epsilon], 
  -((y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
     z^2*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-(y + y^2 - z + y*z)/(2*z*(y + z)*(1 + y + z)) - 
    (3*y*(y - z))/(2*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
       z^2*\[Rho]))), \[Epsilon]*
   ((y + y^2 - z + y*z)/(4*z*(y + z)*(1 + y + z)) + 
    (-y^2 + y*z)/(4*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, 
 {\[Epsilon]*(-((y + y^2 - z + 3*y*z + 2*z^2)/(z*(y + z)*(1 + y + z))) + 
    (-1 - 2*z)/(-z - z^2 + \[Rho]) - (y*(-y + z))/
     ((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 0, 0, 0, 0, 
  0, 0, \[Epsilon]*(-(y + y^2 + 3*z + y*z)/(4*z*(y + z)*(1 + y + z)) - 
    (-z + \[Rho])^(-1) + (1 + 2*z)/(2*(-z - z^2 + \[Rho])) + 
    (y*(-y + z))/(4*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((2*y)/(z*(y + z)) + 2/(-z + \[Rho]) + 
    (-1 - 2*z)/(-z - z^2 + \[Rho]) - (y*(y - z))/
     ((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*(-2/(y + z) - (y*(y - z))/((y + z)*(y*z + y^2*\[Rho] + 
       2*y*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((3*y + 3*y^2 + z + 7*y*z + 4*z^2)/(4*z*(y + z)*(1 + y + z)) + 
    (-y^2 + y*z)/(4*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, \[Epsilon]*((-3*(1 + y + 2*z))/(z*(1 + y + z)) - 
    (3*(1 + 2*z))/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) + 
    (2*y*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 0, 0, 
  (3/z - 3/(1 + y + z))*\[Epsilon], (2*y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]*((-3*(y + y^2 - z + y*z))/(z*(y + z)*(1 + y + z)) - 
    (3*(-y^2 + y*z))/((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
       z^2*\[Rho]))), \[Epsilon]*((3*(y + y^2 - z + y*z))/
     (2*z*(y + z)*(1 + y + z)) + 
    (4*y^2)/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho])) + 
    (y*(y - z))/(2*(y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(1 + y + z)), -\[Epsilon]/(4*(1 + y + z)), 0, 0, 
  -(\[Epsilon]/(1 + y + z)), 0, 0, 0, \[Epsilon]/(1 + y + z), 0, 
  \[Epsilon]/(1 + y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2/(y + z) - 3/(1 + y + z))*\[Epsilon], 0, \[Epsilon]/(1 + y + z), 
  -(\[Epsilon]/(1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 0, 0, 0, 
  \[Epsilon]*(2/(1 + y + z) + (1 + 2*y + 2*z)/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho])), ((1 + 2*y + 2*z)*\[Epsilon])/(-y - y^2 - z - 2*y*z - z^2 + 
    \[Rho]), 0, (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  (5*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), 0, 0, (3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), (-2*\[Epsilon])/(1 + y + z), 0, 
  0, -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), 0, -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
    (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*((2 + y + z)/((y + z)*(1 + y + z)) + 
    (1 + 2*y + 2*z)/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + 
    \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {\[Epsilon]*(2/(1 + y + z) + (1 + 2*y + 2*z)/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), \[Epsilon]/(-y - z + \[Rho]), 
  ((-1 - 2*y - 2*z)*\[Epsilon])/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(1/(2*(1 + y + z)) + (3*(1 + 2*y + 2*z))/
     (4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(-(-y - z + \[Rho])^(-1) + (1 + 2*y + 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(1/(2*(1 + y + z)) + (-y - z + \[Rho])^(-1) + 
    (-1 - 2*y - 2*z)/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 0, 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, \[Epsilon]*((1 + y + z)^(-1) + 3/(2*(-y - z + \[Rho])) + 
    (-1 - 2*y - 2*z)/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*(1 + y + z)) + 3/(4*(-y - z + \[Rho])) - 
    (5*(1 + 2*y + 2*z))/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 0, 0, 
  -((\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, 0, \[Epsilon]*(2/(1 + y + z) + (1 + 2*y + 2*z)/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  \[Epsilon]*(2/(1 + y + z) + (1 + 2*y + 2*z)/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-4/(1 + y + z) - (2*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - 
      z^2 + \[Rho])), -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*((2 + 3*y + 3*z)/((y + z)*(1 + y + z)) + 
    (3*(1 + 2*y + 2*z))/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-2/(1 + y + z) + (-1 - 2*y - 2*z)/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1/(2*(y + z)) - 1/(2*(1 + y + z)))*\[Epsilon], 
  (-1/(4*(y + z)) + 1/(4*(1 + y + z)))*\[Epsilon], 0, 0, 
  (-2/(y + z) + 2/(1 + y + z))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2/(y + z) + 2/(1 + y + z))*\[Epsilon], 0, 
  ((y + z)^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/z, 0, 0, 0, 0, 0, 0, 
  -\[Epsilon]/(2*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, \[Epsilon]/(1 + y + z), 
  -\[Epsilon]/(2*(1 + y + z)), 0, -(\[Epsilon]/(1 + y + z)), 
  \[Epsilon]/(2*(1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 
  (-1/(2*(y + z)) + (1 + y + z)^(-1))*\[Epsilon], \[Epsilon]/(4*(y + z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, \[Epsilon]/(2*(y + z)), 0, 0, (-1/(2*(y + z)) + 1/(2*(1 + y + z)))*
   \[Epsilon], 0, 0, 0, \[Epsilon]/(2*(1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2/z - 2/(1 + y + z))*\[Epsilon], \[Epsilon]*((1 + y)/(z*(1 + y + z)) + 
    (y + y^2)/(z*(-y - y^2 - y*z + z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-z^(-1) + (1 + y + z)^(-1))*\[Epsilon], 0, 
  \[Epsilon]*((-2*(-y - y^2 + z^2))/(z*(y + z)*(1 + y + z)) + 
    2/(1 + y + z + \[Rho])), \[Epsilon]*
   (-(y + y^2 + 3*z + 3*y*z + 2*z^2)/(2*z*(y + z)*(1 + y + z)) + 
    (1 + y + z + \[Rho])^(-1)), 0, (-2/z + 2/(y + z))*\[Epsilon], 
  (1/(2*z) + (y + z)^(-1) - 3/(2*(1 + y + z)))*\[Epsilon], 0, 0, 
  (2*\[Epsilon])/z, (1/(2*z) - 3/(2*(1 + y + z)))*\[Epsilon], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-6/z + 6/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*((-3*(1 + y))/(z*(1 + y + z)) - 
    (4*(y + y^2))/(z*(-y - y^2 - y*z + z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-1/(2*z) + 1/(2*(y + z)))*\[Epsilon], 0, 0, 
  (1/(2*z) - 1/(2*(1 + z)) - 1/(2*(y + z)) + 1/(2*(1 + y + z)))*\[Epsilon], 
  (-1/(2*(1 + z)) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2/z - 2/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*(-((1 + y + 2*z)/(z*(1 + y + z))) + 
    (-1 - y - 2*z)/(-z - y*z - z^2 + y*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(z^(-1) + (1 + y + z)^(-1))*\[Epsilon], 0, 
  \[Epsilon]*((-2*(1 + 2*y + 2*z))/((y + z)*(1 + y + z)) + 
    2/(1 + y + z + \[Rho])), \[Epsilon]*
   ((3*y + 3*y^2 + z + 5*y*z + 2*z^2)/(2*z*(y + z)*(1 + y + z)) + 
    (1 + y + z + \[Rho])^(-1)), 0, (2/(1 + z) + 2/(y + z))*\[Epsilon], 
  (-3/(2*z) + (1 + z)^(-1) + (y + z)^(-1) - 3/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*(-(1 + y + 3*z - y*z + 2*z^2)/(2*z*(1 + z)*(1 + y + z)) + 
    (-z + \[Rho])^(-1)), \[Epsilon]*((-2*(1 + 2*z))/(z*(1 + z)) - 
    2/(-z + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (6/z + 6/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*((3*(1 + y + 2*z))/(z*(1 + y + z)) + 
    (4*(1 + y + 2*z))/(-z - y*z - z^2 + y*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*((10*Sqrt[1 + 4*\[Rho]])/(3*(-z - z^2 + \[Rho])) + 
    (2*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) + 
    (2*y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 
  (2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(3*(-z - z^2 + \[Rho])), 
  \[Epsilon]*((-2*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) + 
    (3*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) - 
    (2*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) - 
    (2*y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 
  \[Epsilon]*((3*Sqrt[1 + 4*\[Rho]])/(2*(-z - z^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(2*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (y*Sqrt[1 + 4*\[Rho]])/(2*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]))), 0, 
  \[Epsilon]*((4*Sqrt[1 + 4*\[Rho]])/(3*(-z - z^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(3*(-z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-z - z^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(2*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (y*Sqrt[1 + 4*\[Rho]])/(2*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]))), 
  \[Epsilon]*((-2*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
      y^2*\[Rho]) - (2*y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 
      2*y*\[Rho] + y^2*\[Rho])), 0, 0, 
  \[Epsilon]*((-4*(-1 + z))/(z*(1 + z)) + (2*(1 + 2*y + 2*z))/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(4/z + (2*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho])), 0, \[Epsilon]*((-2*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) + 
    Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(3*(-z - z^2 + \[Rho])) + 
    (5*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 
  (-2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]), 
  \[Epsilon]*(8/(z*(1 + z)) + (4*(1 + y + 2*z))/(-z - y*z - z^2 + \[Rho] + 
      2*y*\[Rho] + y^2*\[Rho])), 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) + 
    (6*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(4/z - (2*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - z^2 + 
      \[Rho]) + (4*(1 + y + 2*z))/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
      y^2*\[Rho])), 0, 0, \[Epsilon]*
   ((-4*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) - (2*Sqrt[1 + 4*\[Rho]])/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  (4*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]), 
  \[Epsilon]*((-4*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) - 
    (2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  (2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]), 
  (2*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(3*(-z - z^2 + \[Rho])), 0, 0, 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) + 
    (6*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) + 
    (6*y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) + 
    (y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 0, 0, 
  0, 0, \[Epsilon]*((4*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) + 
    (4*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(-2/z + (1 + 2*y + 2*z)/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*((-2*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) - 
    (3*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*((4*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]) + 
    (2*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*((1 + y)/(z*(1 + y + z)) + 
    (1 + 2*z)/(-z - z^2 + \[Rho])), (4*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-z - z^2 + \[Rho]), (-4*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-z - z^2 + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*((1 + y)/(2*z*(1 + y + z)) + (5*(1 + 2*z))/
     (6*(-z - z^2 + \[Rho]))), ((1 + 2*z)*\[Epsilon])/
   (6*(-z - z^2 + \[Rho])), ((-1 - 2*z)*\[Epsilon])/(2*(-z - z^2 + \[Rho])), 
  \[Epsilon]*((1 + y)/(8*z*(1 + y + z)) + (3*(1 + 2*z))/
     (8*(-z - z^2 + \[Rho]))), 0, ((1 + 2*z)*\[Epsilon])/
   (3*(-z - z^2 + \[Rho])), ((-1 - 2*z)*\[Epsilon])/(12*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-(1 + y)/(8*z*(1 + y + z)) + 
    (-1 - 2*z)/(8*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(1/(2*(1 + y + z)) + (-1 - 2*z)/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(4*(1 + y + z)) + (1 + 2*z)/(12*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-(1 + y)/(2*z*(1 + y + z)) + 
    (-1 - 2*z)/(2*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(-(1 + y + 4*z)/(2*z*(1 + y + z)) + 
    (1 + 2*z)/(2*(-z - z^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*(-((1 + y)/(z*(1 + y + z))) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((1 + y)/(z*(1 + y + z)) + (1 + 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-((1 + y)/(z*(1 + y + z))) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  0, \[Epsilon]*(z^(-1) + (1 + 2*z)/(2*(-z - z^2 + \[Rho]))), 
  ((1 + 2*z)*\[Epsilon])/(6*(-z - z^2 + \[Rho])), 0, 0, 
  \[Epsilon]*((3*(1 + y))/(2*z*(1 + y + z)) + 
    (1 + 2*z)/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-(1 + y)/(4*z*(1 + y + z)) + 
    (-1 - 2*z)/(4*(-z - z^2 + \[Rho]))), 0, 0, 0, 0, 
  \[Epsilon]*(-2/(1 + y + z) + (1 + 2*z)/(-z - z^2 + \[Rho])), 0, 
  \[Epsilon]*((1 + y + z)^(-1) + (-1 - 2*z)/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((1 + y)/(z*(1 + y + z)) + (1 + 2*z)/(-z - z^2 + \[Rho])), 0, 0, 
  0, 0, 0, 0, 0, (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-z - z^2 + \[Rho])), 
  \[Epsilon]*((1 + y)/(z*(1 + y + z)) + (1 + 2*z)/(-z - z^2 + \[Rho])), 
  ((-1 - 2*z)*\[Epsilon])/(-z - z^2 + \[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {\[Epsilon]*(-(1 + y)/(2*z*(1 + y + z)) - 
    (5*(1 + 2*z))/(6*(-z - z^2 + \[Rho]))), ((-1 - 2*z)*\[Epsilon])/
   (6*(-z - z^2 + \[Rho])), ((1 + 2*z)*\[Epsilon])/(2*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-(1 + y)/(8*z*(1 + y + z)) - (3*(1 + 2*z))/
     (8*(-z - z^2 + \[Rho]))), 0, ((-1 - 2*z)*\[Epsilon])/
   (3*(-z - z^2 + \[Rho])), ((1 + 2*z)*\[Epsilon])/(12*(-z - z^2 + \[Rho])), 
  \[Epsilon]*((1 + y)/(8*z*(1 + y + z)) + (1 + 2*z)/(8*(-z - z^2 + \[Rho]))), 
  0, 0, 0, 0, 0, 0, ((1 + 2*z)*\[Epsilon])/(2*(-z - z^2 + \[Rho])), 
  ((-1 - 2*z)*\[Epsilon])/(12*(-z - z^2 + \[Rho])), 
  \[Epsilon]*((1 + y + 3*z + 3*y*z + 2*z^2)/(2*z*(1 + z)*(1 + y + z)) + 
    (1 + 2*z)/(2*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*((1 + y + 2*z)/(2*z*(1 + y + z)) + 
    (-1 - 2*z)/(2*(-z - z^2 + \[Rho]))), 0, 0, 0, 
  \[Epsilon]*(z^(-1) + (1 + 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-2/(1 + z) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(z^(-1) + (1 + 2*z)/(-z - z^2 + \[Rho])), 0, 
  \[Epsilon]*(-z^(-1) + (-1 - 2*z)/(2*(-z - z^2 + \[Rho]))), 
  ((-1 - 2*z)*\[Epsilon])/(6*(-z - z^2 + \[Rho])), 0, 0, 
  \[Epsilon]*(-(3 + 3*y + 4*z)/(2*z*(1 + y + z)) + 
    (-1 - 2*z)/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((1 + y)/(4*z*(1 + y + z)) + (1 + 2*z)/(4*(-z - z^2 + \[Rho]))), 
  0, 0, 0, 0, \[Epsilon]*(-z^(-1) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 0, 
  ((1 + 2*z)*\[Epsilon])/(2*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-z^(-1) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-2/(1 + z) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((1 + y)/(z*(1 + y + z)) + (1 + 2*z)/(-z - z^2 + \[Rho])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]*((3*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (3*Sqrt[y + z - 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*((-3*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 0, 0, 0, 0, 
  \[Epsilon]*((4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[y + z]/
     (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(Sqrt[y + z]*\[Rho])), 0, 0, 
  \[Epsilon]*((5*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (5*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(8*Sqrt[y + z]*\[Rho])), 0, 0, 0, 
  \[Epsilon]*((-4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[y + z]/
     (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(Sqrt[y + z]*\[Rho])), 0, 0, 
  0, 0, \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[y + z]/
     (2*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 0, 0, 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(-y - z + 4*\[Rho]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(1/(2*z) - 1/(2*(1 + y + z)))*\[Epsilon], 0, 0, 
  (1/(8*z) - 1/(8*(1 + y + z)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  (-1/(8*z) + 1/(8*(1 + y + z)))*\[Epsilon], 0, 0, 0, 
  (-1/(2*z) + 1/(2*(1 + y + z)))*\[Epsilon], (1/(4*z) - 1/(4*(1 + y + z)))*
   \[Epsilon], 0, 0, (3/(2*z) - 3/(2*(1 + y + z)))*\[Epsilon], 0, 
  (-1/(2*z) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 
  (-z^(-1) + (1 + y + z)^(-1))*\[Epsilon], 0, (-z^(-1) + (1 + y + z)^(-1))*
   \[Epsilon], (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  (3/(2*z) - 3/(2*(1 + y + z)))*\[Epsilon], (-1/(4*z) + 1/(4*(1 + y + z)))*
   \[Epsilon], 0, 0, (2/z - 2/(1 + y + z))*\[Epsilon], 0, 
  (-z^(-1) + (1 + y + z)^(-1))*\[Epsilon], (z^(-1) - (1 + y + z)^(-1))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (2/(1 + z) - 2/(1 + y + z))*\[Epsilon], 0, 0, 0, 
  (2/z - 2/(y + z))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 0, 
  \[Epsilon]*((3*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho])) + (y*Sqrt[1 + 4*\[Rho]])/
     (2*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    (y*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 0, 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, 0, (y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 
  (y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - y*z + \[Rho] + 
     2*z*\[Rho] + z^2*\[Rho])), 
  \[Epsilon]*(z^(-1) + (1 + 2*y + 2*z)/(2*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), \[Epsilon]*(z^(-1) + (1 + 2*y + 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho]))), 0, 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(8*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  (5*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(16*(-y - y^2 - z - 2*y*z - z^2 + 
     \[Rho])), 0, 0, (3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  \[Epsilon]*(-((-1 + z)/(z*(1 + z))) + (-1 - 2*y - 2*z)/
     (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    (y*(1 + 2*y + z))/((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, \[Epsilon]*(-2/(z*(1 + z)) + 
    (y + 2*y^2 + y*z)/((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 
  0, 0, 0, 0, 0, 0, 0, (-3*y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 
  -(y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho])), 0, 0, 
  (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*(1/(2*z) + (1 + 2*y + 2*z)/(4*(-y - y^2 - z - 2*y*z - z^2 + 
       \[Rho]))), (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), (\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, \[Epsilon]*
   (Sqrt[y]/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(2*z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(2*z*(y + z))), 
  \[Epsilon]*(Sqrt[y]/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(2*z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(2*z*(y + z))), 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*
   ((4*Sqrt[y])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((4*Sqrt[y])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z))), 
  \[Epsilon]*((-2*Sqrt[y])/((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    Sqrt[y]/(z*(1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (20*Sqrt[y]*\[Rho])/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (8*Sqrt[y]*\[Rho])/
     (z*(1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (12*Sqrt[y]*z*\[Rho])/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (48*Sqrt[y]*\[Rho]^2)/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (16*Sqrt[y]*\[Rho]^2)/
     (z*(1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (48*Sqrt[y]*z*\[Rho]^2)/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (16*Sqrt[y]*z^2*\[Rho]^2)/
     ((1 + z)*(1 + 2*z + 4*\[Rho] + 4*z*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) - 
    (y^(3/2)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + z)*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) - (2*y^(3/2)*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + z)*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) + (2*Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + z)*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho])) + (2*Sqrt[y]*z*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + z)*(y + y^2 + y*z - \[Rho] - z*\[Rho])*(1 + 2*z + 4*\[Rho] + 
       4*z*\[Rho]))), 0, \[Epsilon]*
   ((4*Sqrt[y])/((1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y])/(z*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*\[Rho])/((1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/(z*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*\[Rho])/((1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) + 
    (Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + 2*z)*(y*z - y*\[Rho] - z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]*((2*Sqrt[y])/((1 + z)*(1 + 2*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    Sqrt[y]/(z*(1 + z)*(1 + 2*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/((1 + z)*(1 + 2*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (4*Sqrt[y]*\[Rho])/
     (z*(1 + z)*(1 + 2*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y]*z*\[Rho])/((1 + z)*(1 + 2*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (Sqrt[y]*z*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + z)*(1 + 2*\[Rho])*
      (-z - y*z - z^2 + y*\[Rho])) - 
    (2*Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     ((1 + z)*(1 + 2*\[Rho])*(-z - y*z - z^2 + y*\[Rho])) - 
    (Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + z)*(1 + 2*\[Rho])*(-z - y*z - z^2 + y*\[Rho]))), 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*((2*y*(1 + y + 2*z))/(z*(1 + z)*(y + z)*(1 + y + z)) + 
    (4*y*(1 + y + 2*z))/((1 + z)*(y + z)*(y + 4*y*\[Rho] + 4*z*\[Rho] + 
       4*y*z*\[Rho] + 4*z^2*\[Rho]))), 
  \[Epsilon]*((-4*Sqrt[y])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (2*Sqrt[y])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (16*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (8*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (8*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z))), 
  \[Epsilon]*((2*Sqrt[y]*Sqrt[1 + 4*\[Rho]])/((1 + y + z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (Sqrt[y]*Sqrt[1 + 4*\[Rho]])/
     (z*(1 + y + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (y^(3/2)*Sqrt[1 + 4*\[Rho]])/(z*(1 + y + z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])), 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-2/(1 + z) + (-y - 2*y^2 - y*z)/
     ((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 0, 
  \[Epsilon]*((2*y)/((1 + z)*(1 + y + z)) + (y + 2*y^2 + y*z)/
     ((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((3 + 3*y + 5*z - y*z + 2*z^2)/(8*z*(1 + z)*(1 + y + z)) + 
    (-y - 2*y^2 - y*z)/(4*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, (-1/(2*z) + 1/(2*(1 + z)) + 1/(2*(y + z)) - 
    1/(2*(1 + y + z)))*\[Epsilon], 
  (-3/(8*z) + 1/(2*(1 + z)) + 1/(2*(y + z)) - 3/(8*(1 + y + z)))*\[Epsilon], 
  0, \[Epsilon]*(2/(1 + z) + (y + 2*y^2 + y*z)/
     ((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]))), 
  \[Epsilon]*((1 + y + 5*z + 3*y*z + 4*z^2)/(4*z*(1 + z)*(1 + y + z)) + 
    (y + 2*y^2 + y*z)/(4*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, 0, 0, 0, 0, 
  (-3/(2*z) + 4/(1 + z) + 2/(y + z) - 3/(2*(1 + y + z)))*\[Epsilon], 0, 
  (1/(2*z) + 1/(2*(1 + y + z)))*\[Epsilon], 
  (-2*y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 
    2*z*\[Rho] + z^2*\[Rho]), (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 
  (2*y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
    z^2*\[Rho]), 0, (z^(-1) + (1 + y + z)^(-1))*\[Epsilon], 
  (-z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*(-(3*y + 3*y^2 - z + 5*y*z + 2*z^2)/(2*z*(y + z)*(1 + y + z)) - 
    (3*y*(1 + 2*y + z))/((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), \[Epsilon]*(-(-y - y^2 + 3*z + y*z + 2*z^2)/
     (4*z*(y + z)*(1 + y + z)) + 
    y^2/((1 + z)*(-y - y^2 - y*z + \[Rho] + z*\[Rho])) - 
    (y*(1 + 2*y + z))/(2*(1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), (-3/(2*z) - 3/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((1 + y + 2*z)/(4*z*(1 + y + z)) + 
    y^2/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 0, 0, 0, 0, 
  (z^(-1) + (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 
  (3/z + 3/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*((1 + y + 2*z)/(z*(1 + y + z)) + 
    (1 + y + 2*z)/(-z - y*z - z^2 + y*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((4*Sqrt[y])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*\[Rho])/(z*(1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*\[Rho])/((1 + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z))), 
  (z^(-1) - 2/(1 + z) - 2/(y + z) + (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 
  0, 0, 0, 0}, {\[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(-z - z^2 + \[Rho]) - 
    Sqrt[1 + 4*\[Rho]]/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (y*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]) - 
    (y*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 0, 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    (y*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    (y*Sqrt[1 + 4*\[Rho]])/(4*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho]))), 0, 
  0, 0, \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-z - z^2 + \[Rho])) + 
    (y*Sqrt[1 + 4*\[Rho]])/(4*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(-z - z^2 + \[Rho]) + 
    (y*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 
  \[Epsilon]*(-((y*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - y*z + 
       (1 + 2*z + z^2)*\[Rho])) + (y*Sqrt[1 + 4*\[Rho]])/
     (y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 
  \[Epsilon]*(-(y*Sqrt[1 + 4*\[Rho]])/
     (4*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) + 
    (y*Sqrt[1 + 4*\[Rho]])/(4*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  (-4/(1 + z) - 4/(y + z))*\[Epsilon], 0, 0, 0, 0, 
  (3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]), 
  \[Epsilon]*((-4*(1 + y + 2*z))/((1 + z)*(y + z)) - 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho]) + (2*y*(-y + z))/
     ((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*((4*(1 + y + 2*z))/((1 + z)*(y + z)) + 
    (2*(1 + 2*y + 2*z))/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) + 
    (2*y*(1 + 2*y + z))/((1 + z)*(-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + 
       z^2*\[Rho]))), 0, \[Epsilon]*((-4*(1 + y + 2*z))/((1 + z)*(y + z)) - 
    (2*y*(1 + 2*y + z))/((1 + z)*(-y - y^2 - y*z + (1 + 2*z + z^2)*\[Rho])) - 
    (2*y*(y - z))/((y + z)*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (-y - y^2 - y*z + \[Rho] + 2*z*\[Rho] + z^2*\[Rho]), 
  (y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-y - y^2 - y*z + \[Rho] + 
     2*z*\[Rho] + z^2*\[Rho])), (-3*y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]), 
  -(y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
     z^2*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((-4*Sqrt[y]*Sqrt[1 + 4*\[Rho]])/
     ((1 + y + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (2*Sqrt[y]*Sqrt[1 + 4*\[Rho]])/(z*(1 + y + z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - (2*y^(3/2)*Sqrt[1 + 4*\[Rho]])/
     (z*(1 + y + z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])), 0, 
  (-z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, \[Epsilon]*
   (Sqrt[z]/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(8*y*(1 + y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(2*y*(y + z)) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(8*y*(1 + y)*Sqrt[z]*\[Rho])), 0, 0, 
  0, \[Epsilon]*(Sqrt[z]/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(8*y*(1 + y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(2*y*(y + z)) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(8*y*(1 + y)*Sqrt[z]*\[Rho])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]*
   ((4*Sqrt[z])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(2*y*(1 + y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (16*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(2*y*(1 + y)*Sqrt[z]*\[Rho])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]*
   ((4*Sqrt[z])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(2*y*(1 + y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (16*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(2*y*(1 + y)*Sqrt[z]*\[Rho])), 
  \[Epsilon]*((-3*Sqrt[z])/((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (3*Sqrt[z])/(y*(1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    Sqrt[z]/(4*y*(1 + y)*\[Rho]*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (24*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (12*Sqrt[z]*\[Rho])/
     (y*(1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (12*y*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (48*Sqrt[z]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (16*Sqrt[z]*\[Rho]^2)/
     (y*(1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (48*y*Sqrt[z]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - (16*y^2*Sqrt[z]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y + 4*\[Rho] + 4*y*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) + 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(2*(1 + y)*Sqrt[z]*\[Rho]) + 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(4*y*(1 + y)*Sqrt[z]*\[Rho]) - 
    (4*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) - (2*y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) - (4*z^(3/2)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) - (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (\[Rho]*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) - (y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (\[Rho]*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho])) - (z^(3/2)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (\[Rho]*(z + y*z + z^2 - \[Rho] - y*\[Rho])*(1 + 2*y + 4*\[Rho] + 
       4*y*\[Rho]))), 0, 0, 0, 
  \[Epsilon]*((4*Sqrt[z])/((1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z])/(y*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(2*y*(1 + 2*y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (16*Sqrt[z]*\[Rho])/((1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/(y*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*y*Sqrt[z]*\[Rho])/((1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(2*y*Sqrt[z]*\[Rho]) - 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*y)*(y*z - y*\[Rho] - z*\[Rho])) + 
    (y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*y)*\[Rho]*(y*z - y*\[Rho] - z*\[Rho])) + 
    (Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + 2*y)*(y*z - y*\[Rho] - z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((2*Sqrt[z])/((1 + y)*(1 + 2*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z])/(y*(1 + y)*(1 + 2*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(4*y*(1 + y)*\[Rho]*(1 + 2*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (8*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z]*\[Rho])/(y*(1 + y)*(1 + 2*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (4*y*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(2*y*(1 + y)*Sqrt[z]) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(4*y*(1 + y)*Sqrt[z]*\[Rho]) - 
    (y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/((1 + y)*(1 + 2*\[Rho])*
      (y + y^2 + y*z - z*\[Rho])) + 
    (2*Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + y)*(1 + 2*\[Rho])*(y + y^2 + y*z - z*\[Rho])) - 
    (Sqrt[z]*\[Rho]^2*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + y)*(1 + 2*\[Rho])*(y + y^2 + y*z - z*\[Rho]))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]*(-2/((y + z)*(1 + y + z)) - 
    (4*y)/((y + z)*(z + 4*y*\[Rho] + 4*y^2*\[Rho] + 4*z*\[Rho] + 
       4*y*z*\[Rho]))), \[Epsilon]*
   ((4*Sqrt[z])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(2*y*(1 + y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (16*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(2*y*(1 + y)*Sqrt[z]*\[Rho])), 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(Sqrt[z]*(1 + y + z)*
       Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])) - (y*Sqrt[1 + 4*\[Rho]])/
     (Sqrt[z]*(1 + y + z)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])), 0, 0, 0, 0}, 
 {\[Epsilon]*(-2/z + (-1 - y - 2*z)/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
      y^2*\[Rho])), 0, \[Epsilon]*(2/(1 + y + z) + 
    (1 + y + 2*z)/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  \[Epsilon]*(-(1 + y + 4*z)/(8*z*(1 + y + z)) + 
    (-1 - y - 2*z)/(4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  0, 0, (-1/(2*(y + z)) + 1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((3 + 3*y + 2*z)/(4*z*(1 + y + z)) + 
    (1 + y + 2*z)/(4*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  \[Epsilon]*(2/z + (1 + y + 2*z)/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
      y^2*\[Rho])), 0, (1/(8*z) - 1/(2*(y + z)) + 3/(8*(1 + y + z)))*
   \[Epsilon], 0, 0, 0, 0, 0, (-z^(-1) + (1 + y + z)^(-1))*\[Epsilon], 
  \[Epsilon]*((-2*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
      y^2*\[Rho]) - (2*y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 
      2*y*\[Rho] + y^2*\[Rho])), (1/(2*z) - 1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((-2*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
      y^2*\[Rho]) - (2*y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 
      2*y*\[Rho] + y^2*\[Rho])), (1/(2*z) - 2/(y + z) + 3/(2*(1 + y + z)))*
   \[Epsilon], 0, 0, 0, (-z^(-1) + (1 + y + z)^(-1))*\[Epsilon], 
  (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 
  \[Epsilon]*(-(3*y + 3*y^2 + 7*z + 7*y*z + 4*z^2)/
     (2*z*(y + z)*(1 + y + z)) - (3*(1 + y + 2*z))/(-z - y*z - z^2 + \[Rho] + 
      2*y*\[Rho] + y^2*\[Rho])), 
  \[Epsilon]*((y + y^2 + 5*z + 5*y*z + 4*z^2)/(4*z*(y + z)*(1 + y + z)) + 
    (1 + y + 2*z)/(-z - y*z - z^2 + \[Rho] + y*\[Rho]) + 
    (-1 - y - 2*z)/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 
  0, 0, (-3/(2*z) + 3/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((1 + y)/(4*z*(1 + y + z)) - 
    y^2/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 0, 0, 0, 0, 0, 
  (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, (3/z - 3/(1 + y + z))*
   \[Epsilon], \[Epsilon]*((1 + y)/(z*(1 + y + z)) + 
    (y + y^2)/(z*(-y - y^2 - y*z + z*\[Rho]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]*
   ((-4*Sqrt[z])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (4*Sqrt[z])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    Sqrt[z]/(2*y*(1 + y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (16*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (8*Sqrt[z]*\[Rho])/(y*(1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (8*y*Sqrt[z]*\[Rho])/((1 + y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) + 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(2*y*(1 + y)*Sqrt[z]*\[Rho])), 
  (z^(-1) - 2/(y + z) + (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0, 0}, 
 {\[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-z - z^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]) - 
    Sqrt[1 + 4*\[Rho]]/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) - 
    (y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) + 
    (y*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 0, 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) + 
    (y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-y - y^2 - z - 2*y*z - z^2 + \[Rho])) - 
    Sqrt[1 + 4*\[Rho]]/(4*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (y*Sqrt[1 + 4*\[Rho]])/(4*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]))), 0, 
  0, 0, \[Epsilon]*(Sqrt[1 + 4*\[Rho]]/(2*(-z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(4*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) + 
    (y*Sqrt[1 + 4*\[Rho]])/(4*(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho])) - 
    (y*Sqrt[1 + 4*\[Rho]])/(4*(y*z + (y^2 + 2*y*z + z^2)*\[Rho]))), 
  \[Epsilon]*(-(Sqrt[1 + 4*\[Rho]]/(-z - z^2 + \[Rho])) + 
    Sqrt[1 + 4*\[Rho]]/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) + 
    (y*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + (1 + 2*y + y^2)*\[Rho]) - 
    (y*Sqrt[1 + 4*\[Rho]])/(y*z + (y^2 + 2*y*z + z^2)*\[Rho])), 
  -((y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
     z^2*\[Rho])), -(y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (4*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 
  (4/z - 4/(y + z))*\[Epsilon], 0, 0, 0, 0, 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-z - z^2 + \[Rho]), 
  \[Epsilon]*((-4*y)/(z*(y + z)) + (2*(1 + 2*z))/(-z - z^2 + \[Rho]) - 
    (2*(1 + y + 2*z))/(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]) + 
    (2*y*(y - z))/((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 
  (-3*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(-y - y^2 - z - 2*y*z - z^2 + \[Rho]), 
  \[Epsilon]*((-4*y)/(z*(y + z)) + (2*(1 + 2*y + 2*z))/
     (-y - y^2 - z - 2*y*z - z^2 + \[Rho]) - (2*(1 + y + 2*z))/
     (-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 0, 
  \[Epsilon]*((-4*y)/(z*(y + z)) + (2*(y^2 - y*z))/
     ((y + z)*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho]))), 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]*((-3*Sqrt[1 + 4*\[Rho]])/(-z - y*z - z^2 + \[Rho] + 
      2*y*\[Rho] + y^2*\[Rho]) - (3*y*Sqrt[1 + 4*\[Rho]])/
     (-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho])), 
  \[Epsilon]*(-Sqrt[1 + 4*\[Rho]]/(2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + 
       y^2*\[Rho])) - (y*Sqrt[1 + 4*\[Rho]])/
     (2*(-z - y*z - z^2 + \[Rho] + 2*y*\[Rho] + y^2*\[Rho]))), 0, 0, 
  (3*y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + 
    z^2*\[Rho]), (y*\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(y*z + y^2*\[Rho] + 2*y*z*\[Rho] + z^2*\[Rho])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]*((2*Sqrt[1 + 4*\[Rho]])/(Sqrt[z]*(1 + y + z)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (2*y*Sqrt[1 + 4*\[Rho]])/
     (Sqrt[z]*(1 + y + z)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])), 0, 
  (z^(-1) - (1 + y + z)^(-1))*\[Epsilon], 0, 0, 0, 0}, 
 {\[Epsilon]*(-Sqrt[y + z]/(12*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(12*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(6*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(6*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((9*Sqrt[y + z])/(16*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (9*Sqrt[y + z - 4*\[Rho]])/(16*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*((7*Sqrt[y + z])/(6*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (7*Sqrt[y + z - 4*\[Rho]])/(6*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-2*Sqrt[y + z])/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (2*Sqrt[y + z - 4*\[Rho]])/(3*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-3*Sqrt[y + z])/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(8*Sqrt[y + z]*\[Rho])), 0, 0, 
  \[Epsilon]*((5*Sqrt[y + z])/(16*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (5*Sqrt[y + z - 4*\[Rho]])/(16*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[y + z]/
     (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(Sqrt[y + z]*\[Rho])), 0, 0, 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(12*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(12*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((4*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[y + z]/
     (Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(-Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(3*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(3*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(6*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(6*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(8*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(Sqrt[y + z - 4*\[Rho]]/(z*Sqrt[y + z]) + 
    Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) - 
    (2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[y + z]/
     (2*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*((-3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     (2*(1 + y + z)*Sqrt[1 + 4*\[Rho]]) + 
    Sqrt[y + z]/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(8*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*(-(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho])) + 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((2*y)/(z*(y + z)) + 
    y^2/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 0, 
  \[Epsilon]*((-2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) - Sqrt[y + z]/
     (2*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((4*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/(z*(1 + z)*(1 + 2*z)*
      (1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (40*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     (z*(1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (24*Sqrt[y]*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (96*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (32*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (96*Sqrt[y]*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (32*Sqrt[y]*z^2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + z)*(1 + 2*z)*(1 + 4*\[Rho])*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + z - 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (2*z^2*Sqrt[y + z]) - (Sqrt[y]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*Sqrt[y + z]) - 
    (Sqrt[y]*Sqrt[y + z - 4*\[Rho]]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (4*z*Sqrt[y + z]*\[Rho]) + (2*Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/((1 + z)*(1 + y + z)*
      (1 + 4*\[Rho])) + (Sqrt[y]*Sqrt[y + z]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(4*Sqrt[y + z - 4*\[Rho]]*
      (z - 2*\[Rho])*\[Rho]*(1 + 4*\[Rho])) - 
    (Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(1 + 2*z)*(z - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho])) + 
    (Sqrt[y]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z^2*(1 + 2*z)*(z - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho]))), 0, 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]*
      Sqrt[1 + 4*\[Rho]]) + (Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[1 + 4*\[Rho]])/((1 + y + z)*(-1 - 4*\[Rho])) + 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((-6*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (6*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/(y*(1 + y)*(1 + 2*y)*
      (1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/(2*y*(1 + y)*(1 + 2*y)*
      \[Rho]*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (48*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (24*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     (y*(1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (24*y*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho])/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (96*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (32*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (y*(1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (96*y*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (32*y^2*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     ((1 + y)*(1 + 2*y)*(1 + 4*\[Rho])*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (Sqrt[z]*Sqrt[y + z - 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (2*y^2*Sqrt[y + z]) + (Sqrt[z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*Sqrt[y + z]) + 
    (Sqrt[z]*Sqrt[y + z - 4*\[Rho]]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (4*y*Sqrt[y + z]*\[Rho]) - (Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(2*y*(1 + y)*Sqrt[z]*\[Rho]) - 
    (2*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/((1 + y)*(1 + y + z)*
      (1 + 4*\[Rho])) - (Sqrt[z]*Sqrt[y + z]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(4*Sqrt[y + z - 4*\[Rho]]*
      (y - 2*\[Rho])*\[Rho]*(1 + 4*\[Rho])) - 
    (3*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/((1 + 2*y)*(y - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho])) + 
    (y*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/((1 + 2*y)*(y - 2*\[Rho])*\[Rho]*
      (y*z - y*\[Rho] - z*\[Rho])) + 
    (3*Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(1 + 2*y)*(y - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho])) - 
    (Sqrt[z]*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y^2*(1 + 2*y)*(y - 2*\[Rho])*
      (y*z - y*\[Rho] - z*\[Rho]))), 
  \[Epsilon]*(Sqrt[y + z]/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*((Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])/
     ((1 + y + z)*Sqrt[1 + 4*\[Rho]]) + Sqrt[y + z]/
     (4*Sqrt[y + z - 4*\[Rho]]*\[Rho]*Sqrt[1 + 4*\[Rho]]) - 
    (Sqrt[y + z - 4*\[Rho]]*Sqrt[1 + 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(-((-y + z)/(z*(y + z))) + 2/(-y - z + 4*\[Rho]) + 
    y^2/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 
  \[Epsilon]*(-Sqrt[y + z - 4*\[Rho]]/(2*z*Sqrt[y + z]) - 
    Sqrt[y + z - 4*\[Rho]]/(2*Sqrt[y + z]*\[Rho]) + 
    (3*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*(-z + 2*\[Rho])) - 
    (z*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*\[Rho]*(-z + 2*\[Rho])) + 
    (Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*((-3*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    (3*Sqrt[y + z - 4*\[Rho]])/(4*Sqrt[y + z]*\[Rho])), 
  \[Epsilon]*(Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*\[Rho]) - 
    Sqrt[y + z - 4*\[Rho]]/(Sqrt[y + z]*\[Rho]))}, 
 {\[Epsilon]*(-(1 + y + 11*z)/(3*z*(1 + y + z)) - 
    (5*(1 + 2*z))/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((-2*(1 + y + 2*z))/(3*z*(1 + y + z)) + 
    (-1 - 2*z)/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((2*(3*y + 3*y^2 + z + 5*y*z + 2*z^2))/(z*(y + z)*(1 + y + z)) + 
    (1 + 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-(7*y + 7*y^2 + 3*z + 16*y*z + 9*z^2)/
     (4*z*(y + z)*(1 + y + z)) - (3*(1 + 2*z))/(4*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*((-4*(4*y + 4*y^2 + z + 6*y*z + 2*z^2))/
     (3*z*(y + z)*(1 + y + z)) - (2*(1 + 2*z))/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((11*y + 11*y^2 + 5*z + 26*y*z + 8*y^2*z + 9*z^2 + 12*y*z^2 + 
      4*z^3)/(6*z*(1 + z)*(y + z)*(1 + y + z)) + 
    (1 + 2*z)/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-(3 + 3*y + 7*z + 5*y*z + 4*z^2)/(4*z*(1 + z)*(1 + y + z)) + 
    (1 + 2*z)/(4*(-z - z^2 + \[Rho]))), 0, 0, (z^(-1) + 1/(4*(1 + y + z)))*
   \[Epsilon], 0, 0, 0, \[Epsilon]*((5*y + 5*y^2 + z + 8*y*z + 3*z^2)/
     (z*(y + z)*(1 + y + z)) + (1 + 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-(-1 - y + z)/(6*z*(1 + y + z)) + 
    (-1 - 2*z)/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-((1 + y + 3*z + 3*y*z + 2*z^2)/(z*(1 + z)*(1 + y + z))) + 
    (1 + 2*z)/(-z - z^2 + \[Rho])), 0, 
  \[Epsilon]*(-((5*y + 5*y^2 + z + 8*y*z + 3*z^2)/(z*(y + z)*(1 + y + z))) + 
    (-1 - 2*z)/(-z - z^2 + \[Rho])), 0, (2/z + (1 + y + z)^(-1))*\[Epsilon], 
  0, \[Epsilon]*((2*(-1 - y + z))/(z*(1 + y + z)) + 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((-2*(1 + y + 2*z))/(z*(1 + y + z)) - 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((2*(-1 - y + z))/(z*(1 + y + z)) + 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho])), (2/z - 4/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*(-(1 + y + z)^(-1) + 2/(-z + \[Rho]) + 
    (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((1 + y)/(3*z*(1 + y + z)) + 2/(-z + \[Rho]) + 
    (-1 - 2*z)/(3*(-z - z^2 + \[Rho]))), -(\[Epsilon]/(1 + y + z)), 
  (-z^(-1) - 1/(3*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((3 + 3*y + 2*z)/(z*(1 + y + z)) + 
    (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-(3 + 3*y + 2*z)/(2*z*(1 + y + z)) + 
    (1 + 2*z)/(2*(-z - z^2 + \[Rho])) + (-1 - y - 2*z)/
     (-z - y*z - z^2 + \[Rho] + y*\[Rho])), 
  (2/z - 2/(1 + z) - (1 + y + z)^(-1))*\[Epsilon], 
  \[Epsilon]*((3 + 2*y + 3*z)/(2*(1 + z)*(1 + y + z)) + 
    y^2/((1 + z)*(-y - y^2 - y*z + \[Rho] + z*\[Rho]))), 0, 0, 
  \[Epsilon]*((-2*(3*y + 3*y^2 + z + 5*y*z + 2*z^2))/
     (z*(y + z)*(1 + y + z)) - (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 0, 
  \[Epsilon]*((2*(y + y^2 + 2*y*z + z^2))/(z*(y + z)*(1 + y + z)) + 
    (1 + 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((-2*(-1 - y + z))/(z*(1 + y + z)) - 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho])), \[Epsilon]/z, -(\[Epsilon]/z), 
  (4*\[Epsilon])/z, (-3*\[Epsilon])/z, 
  \[Epsilon]*(-z^(-1) + (-y - y^2)/(z*(-y - y^2 - y*z + z*\[Rho]))), 
  (3*\[Epsilon])/z, \[Epsilon]*(z^(-1) + (1 + y + 2*z)/
     (-z - y*z - z^2 + y*\[Rho])), -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/
   (2*(-z - z^2 + \[Rho])), \[Epsilon]*
   ((-2*(2*y + 2*y^2 + z + 4*y*z + 2*z^2))/(z*(y + z)*(1 + y + z)) - 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((-2*(1 + y))/(z*(1 + y + z)) + 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((-3*Sqrt[y + z - 4*\[Rho]])/(2*z*Sqrt[y + z]) - 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho]) + 
    (2*Sqrt[y + z])/(Sqrt[y + z - 4*\[Rho]]*(-z + 2*\[Rho])) - 
    (z*Sqrt[y + z])/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]*(-z + 2*\[Rho])) + 
    (3*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  (3/z - 4/(1 + y + z))*\[Epsilon], (-2/z + 2/(1 + y + z))*\[Epsilon], 0, 
  \[Epsilon]*((10*Sqrt[y])/((1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y])/(z*(1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (4*Sqrt[y]*z)/((1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (40*Sqrt[y]*\[Rho])/((1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (16*Sqrt[y]*\[Rho])/
     (z*(1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (32*Sqrt[y]*z*\[Rho])/((1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (8*Sqrt[y]*z^2*\[Rho])/
     ((1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) - 
    (Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/(z*(y + z)) + 
    (3*Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + 2*z)*(y*z - y*\[Rho] - z*\[Rho]))), 
  (-2/z + 2/(1 + z))*\[Epsilon], 0, 
  \[Epsilon]*((12*Sqrt[z])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z])/(y*(1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*y*Sqrt[z])/((1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(2*(1 + y)*(1 + 2*y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(y*(1 + y)*(1 + 2*y)*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (40*Sqrt[z]*\[Rho])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (16*Sqrt[z]*\[Rho])/
     (y*(1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (32*y*Sqrt[z]*\[Rho])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (8*y^2*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    (Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(y*(y + z)) - 
    (3*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/(2*(1 + y)*Sqrt[z]*\[Rho]) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(y*(1 + y)*Sqrt[z]*\[Rho]) - 
    (6*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*y)*(y*z - y*\[Rho] - z*\[Rho])) + 
    (3*y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*y)*\[Rho]*(y*z - y*\[Rho] - z*\[Rho])) + 
    (3*Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + 2*y)*(y*z - y*\[Rho] - z*\[Rho]))), (2*\[Epsilon])/z, 0, 
  \[Epsilon]*((-3*Sqrt[y + z - 4*\[Rho]])/(2*z*Sqrt[y + z]) - 
    (3*Sqrt[y + z])/(2*Sqrt[y + z - 4*\[Rho]]*(z - 2*\[Rho])) + 
    (3*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*((5*y + z)/(z*(y + z)) + 
    (3*y^2)/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 
  (-5/z + 2/(y + z))*\[Epsilon], (4*\[Epsilon])/z}, 
 {\[Epsilon]*(-(5 + 5*y + 16*z)/(6*z*(1 + y + z)) - 
    (5*(1 + 2*z))/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((-2*(1 + y + 2*z))/(3*z*(1 + y + z)) + 
    (-1 - 2*z)/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((2*(2 + 2*y + 3*z))/(z*(1 + y + z)) + 
    (1 + 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-(11 + 11*y + 20*z)/(8*z*(1 + y + z)) - 
    (3*(1 + 2*z))/(4*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*((-2*(5 + 5*y + 7*z))/(3*z*(1 + y + z)) - 
    (2*(1 + 2*z))/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((8 + 8*y + 15*z + 5*y*z + 7*z^2)/(6*z*(1 + z)*(1 + y + z)) + 
    (1 + 2*z)/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(2*(1 + z)) + (1 + 2*z)/(4*(-z - z^2 + \[Rho]))), 0, 0, 
  (3/(8*z) + 1/(8*(1 + y + z)))*\[Epsilon], 0, 0, 0, 
  \[Epsilon]*((6*y + 6*y^2 + 8*z + 15*y*z + 9*z^2)/
     (2*z*(y + z)*(1 + y + z)) + (1 + 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((2*y + 2*y^2 - 4*z + 3*y*z + z^2)/(12*z*(y + z)*(1 + y + z)) + 
    (-1 - 2*z)/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-2/(1 + z) + (1 + 2*z)/(-z - z^2 + \[Rho])), 0, 
  \[Epsilon]*(-(5*y + 5*y^2 + 13*z + 13*y*z + 8*z^2)/
     (2*z*(y + z)*(1 + y + z)) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 0, 
  (3/(2*z) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 
  \[Epsilon]*(-((1 + y)/(z*(1 + y + z))) + (2*(1 + 2*z))/
     (-z - z^2 + \[Rho])), \[Epsilon]*
   (-4/z - (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-((1 + y)/(z*(1 + y + z))) + (2*(1 + 2*z))/
     (-z - z^2 + \[Rho])), (3/z - 3/(1 + y + z))*\[Epsilon], 
  \[Epsilon]*(-z^(-1) + (-z + \[Rho])^(-1) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((1 + y)/(3*z*(1 + y + z)) + (-z + \[Rho])^(-1) + 
    (-1 - 2*z)/(3*(-z - z^2 + \[Rho]))), 0, (-z^(-1) - 1/(3*(1 + y + z)))*
   \[Epsilon], \[Epsilon]*(2/(1 + y + z) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-z^(-1) + (1 + 2*z)/(2*(-z - z^2 + \[Rho])) + 
    (-1 - y - 2*z)/(-z - y*z - z^2 + \[Rho] + y*\[Rho])), 
  (7/(2*z) - 2/(1 + z) + 1/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((-1 - y + 3*z + 3*y*z + 4*z^2)/(4*z*(1 + z)*(1 + y + z)) + 
    y^2/((1 + z)*(-y - y^2 - y*z + \[Rho] + z*\[Rho]))), 0, 0, 
  \[Epsilon]*((-4*(y + y^2 + 2*z + 2*y*z + z^2))/(z*(y + z)*(1 + y + z)) - 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 0, 
  \[Epsilon]*((y + y^2 + 3*z + 3*y*z + 2*z^2)/(z*(y + z)*(1 + y + z)) + 
    (1 + 2*z)/(-z - z^2 + \[Rho])), \[Epsilon]*((1 + y)/(z*(1 + y + z)) - 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 0, 0, (4*\[Epsilon])/z, 0, 0, 0, 0, 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(2*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-4/z - (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 
  \[Epsilon]*((-2*(1 + y))/(z*(1 + y + z)) + 
    (2*(1 + 2*z))/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-(Sqrt[y + z - 4*\[Rho]]/(z*Sqrt[y + z])) + 
    Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*(-z + 2*\[Rho])) + 
    (2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  (3/z - 3/(1 + y + z))*\[Epsilon], (-2/z + 2/(1 + y + z))*\[Epsilon], 0, 
  \[Epsilon]*((4*Sqrt[y])/((1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y])/(z*(1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (16*Sqrt[y]*\[Rho])/((1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + (8*Sqrt[y]*\[Rho])/
     (z*(1 + z)*(1 + 2*z)*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (8*Sqrt[y]*z*\[Rho])/((1 + z)*(1 + 2*z)*
      Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]) + 
    (2*Sqrt[y]*\[Rho]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]])/
     (z*(1 + 2*z)*(y*z - y*\[Rho] - z*\[Rho]))), 
  (-2/z + 2/(1 + z))*\[Epsilon], 0, 
  \[Epsilon]*((4*Sqrt[z])/((1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (4*Sqrt[z])/(y*(1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    Sqrt[z]/(2*y*(1 + y)*(1 + 2*y)*\[Rho]*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (16*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + 
    (8*Sqrt[z]*\[Rho])/(y*(1 + y)*(1 + 2*y)*
      Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) + (8*y*Sqrt[z]*\[Rho])/
     ((1 + y)*(1 + 2*y)*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/((1 + y)*Sqrt[z]*\[Rho]) - 
    Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]/(2*y*(1 + y)*Sqrt[z]*\[Rho]) - 
    (4*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*y)*(y*z - y*\[Rho] - z*\[Rho])) + 
    (2*y*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     ((1 + 2*y)*\[Rho]*(y*z - y*\[Rho] - z*\[Rho])) + 
    (2*Sqrt[z]*\[Rho]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]])/
     (y*(1 + 2*y)*(y*z - y*\[Rho] - z*\[Rho]))), (2*\[Epsilon])/z, 0, 
  \[Epsilon]*(-(Sqrt[y + z - 4*\[Rho]]/(z*Sqrt[y + z])) + 
    Sqrt[y + z]/(Sqrt[y + z - 4*\[Rho]]*(-z + 2*\[Rho])) + 
    (2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*\[Rho]^2)/
     (z*(z - 2*\[Rho])*(y*(z - \[Rho]) - z*\[Rho]))), 
  \[Epsilon]*((2*(2*y + z))/(z*(y + z)) + 
    (2*y^2)/((y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), (-4*\[Epsilon])/z, 
  (4*\[Epsilon])/z}, 
 {\[Epsilon]*(1/(3*(1 + y + z)) - (5*(1 + 2*z))/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-1/(3*(1 + y + z)) + (-1 - 2*z)/(6*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(2/(y + z) + (1 + 2*z)/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((3*y + 3*y^2 - 5*z + 5*y*z + 2*z^2)/
     (16*z*(y + z)*(1 + y + z)) - (3*(1 + 2*z))/(8*(-z - z^2 + \[Rho]))), 0, 
  \[Epsilon]*(-(6 + 5*y + 5*z)/(3*(y + z)*(1 + y + z)) + 
    (-1 - 2*z)/(3*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((-3*y - 3*y^2 + 6*z - 4*y*z + 8*z^2 + 2*y*z^2 + 2*z^3)/
     (12*z*(1 + z)*(y + z)*(1 + y + z)) + 
    (1 + 2*z)/(12*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((-y - y^2 + z - 2*y*z + 3*y^2*z + z^2 + 3*y*z^2)/
     (16*z*(1 + z)*(y + z)*(1 + y + z)) + (1 + 2*z)/(8*(-z - z^2 + \[Rho]))), 
  0, 0, \[Epsilon]/(8*(y + z)), 0, 0, 0, 
  \[Epsilon]*((3 + 2*y + 2*z)/((y + z)*(1 + y + z)) + 
    (1 + 2*z)/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-(3 + y + z)/(6*(y + z)*(1 + y + z)) + 
    (-1 - 2*z)/(12*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*((-y - y^2 + z + 6*y*z + 11*y^2*z + 9*z^2 + 19*y*z^2 + 8*z^3)/
     (4*z*(1 + z)*(y + z)*(1 + y + z)) + (1 + 2*z)/(2*(-z - z^2 + \[Rho]))), 
  0, \[Epsilon]*(-(-5*y - 5*y^2 + 11*z - 3*y*z + 2*z^2)/
     (4*z*(y + z)*(1 + y + z)) + (-1 - 2*z)/(2*(-z - z^2 + \[Rho]))), 0, 
  (z^(-1) + 1/(2*(y + z)) - (1 + y + z)^(-1))*\[Epsilon], 0, 
  \[Epsilon]*((1 + y)/(z*(1 + y + z)) + (1 + 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-(3 + 3*y + 7*z + 7*y*z + 4*z^2)/(2*z*(1 + z)*(1 + y + z)) + 
    (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-(-1 - y + 2*z)/(2*z*(1 + y + z)) + 
    (1 + 2*z)/(-z - z^2 + \[Rho])), 0, 
  \[Epsilon]*(-z^(-1) + (-1 - 2*z)/(2*(-z - z^2 + \[Rho]))), 
  ((-1 - 2*z)*\[Epsilon])/(6*(-z - z^2 + \[Rho])), \[Epsilon]/(1 + y + z), 
  -\[Epsilon]/(3*(1 + y + z)), 
  \[Epsilon]*((-3*y - 3*y^2 - 2*z - 2*y*z + z^2)/(2*z*(y + z)*(1 + y + z)) + 
    (-1 - 2*z)/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-(-y - y^2 + z^2)/(4*z*(y + z)*(1 + y + z)) + 
    (1 + 2*z)/(4*(-z - z^2 + \[Rho]))), 
  (3/(4*z) + (1 + z)^(-1) + 1/(2*(y + z)) - 1/(4*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((-y - y^2 - 3*z - 2*y*z + 3*y^2*z - 3*z^2 + 3*y*z^2)/
     (8*z*(1 + z)*(y + z)*(1 + y + z)) + 
    y^2/(2*(1 + z)*(-y - y^2 - y*z + \[Rho] + z*\[Rho]))), 
  (-3/(4*z) - 3/(4*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((1 + y + 2*z)/(8*z*(1 + y + z)) + 
    y^2/(2*(y + z)*(-(y*z) + y*\[Rho] + z*\[Rho]))), 
  \[Epsilon]*((-2*(2 + y + z))/((y + z)*(1 + y + z)) + 
    (-1 - 2*z)/(-z - z^2 + \[Rho])), 0, 
  \[Epsilon]*((2 + y + z)/((y + z)*(1 + y + z)) + 
    (1 + 2*z)/(2*(-z - z^2 + \[Rho]))), 
  \[Epsilon]*(-((1 + y)/(z*(1 + y + z))) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  (-1/(2*z) + 1/(2*(1 + y + z)))*\[Epsilon], 0, (2*\[Epsilon])/z, 
  (3*\[Epsilon])/z, \[Epsilon]*(z^(-1) + 
    (y + y^2)/(z*(-y - y^2 - y*z + z*\[Rho]))), 
  (3/(2*z) + 3/(2*(1 + y + z)))*\[Epsilon], 
  \[Epsilon]*((1 + y + 2*z)/(2*z*(1 + y + z)) + 
    (1 + y + 2*z)/(2*(-z - y*z - z^2 + y*\[Rho]))), 
  -(\[Epsilon]*Sqrt[1 + 4*\[Rho]])/(4*(-z - z^2 + \[Rho])), 
  \[Epsilon]*(-((1 + 2*y + 2*y^2 + 3*z + 4*y*z + 2*z^2)/
      ((1 + z)*(y + z)*(1 + y + z))) + (-1 - 2*z)/(-z - z^2 + \[Rho])), 
  ((1 + 2*z)*\[Epsilon])/(-z - z^2 + \[Rho]), 
  \[Epsilon]*(-Sqrt[y + z]/(4*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(4*Sqrt[y + z]*\[Rho])), 0, 0, 0, 0, 
  (-1/(2*(y + z)) + 1/(2*(1 + y + z)))*\[Epsilon], 0, 0, 
  \[Epsilon]/(2*(y + z)), 0, \[Epsilon]*
   (-Sqrt[y + z]/(8*Sqrt[y + z - 4*\[Rho]]*\[Rho]) + 
    Sqrt[y + z - 4*\[Rho]]/(8*Sqrt[y + z]*\[Rho])), \[Epsilon]/(2*(y + z)), 
  -(\[Epsilon]/(y + z)), \[Epsilon]/z}}


==> anc/differential_equations/canonical_basis_NP_system.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-((-1 + eps)*eps^2*(-sh)^(2*eps)*PL[{1, 2, 1, 0, 0, 0, 0, 0, 0}, 
    4 - 2*eps]), -(eps^2*(-sh)^(2*eps)*sh*(1 + y + z)*
   PL[{2, 2, 0, 0, 1, 0, 0, 0, 0}, 4 - 2*eps]), 
 -(eps^2*(-sh)^(2*eps)*sh*(1 + y + z)*PL[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 
    4 - 2*eps]), -(eps^2*(-sh)^(2*eps)*sh*(1 + y + z + \[Rho])*
    PL[{0, 1, 2, 0, 2, 0, 0, 0, 0}, 4 - 2*eps]) - 
  2*eps^2*(-sh)^(2*eps)*sh*\[Rho]*PL[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 4 - 2*eps], 
 -(eps^2*(-sh)^(2*eps)*sh*PL[{2, 2, 0, 0, 0, 1, 0, 0, 0}, 4 - 2*eps]), 
 -(eps^2*(-sh)^(2*eps)*sh*PL[{0, 2, 2, 0, 0, 1, 0, 0, 0}, 4 - 2*eps]), 
 -(eps^2*(-sh)^(2*eps)*sh*(1 + \[Rho])*PL[{0, 1, 2, 0, 0, 2, 0, 0, 0}, 
     4 - 2*eps]) - 2*eps^2*(-sh)^(2*eps)*sh*\[Rho]*
   PL[{0, 2, 2, 0, 0, 1, 0, 0, 0}, 4 - 2*eps], 
 2*eps^2*(-sh)^(2*eps)*sh*\[Rho]*PL[{0, 0, 1, 2, 0, 0, 2, 0, 0}, 4 - 2*eps] - 
  eps^2*(-sh)^(2*eps)*sh*(z - \[Rho])*PL[{0, 0, 2, 2, 0, 0, 1, 0, 0}, 
    4 - 2*eps], eps^2*(-sh)^(2*eps)*sh*z*PL[{0, 0, 1, 2, 0, 0, 2, 0, 0}, 
   4 - 2*eps], eps^2*(-sh)^(2*eps)*sh*y*PLx12[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 
   4 - 2*eps], -(eps^2*(-sh)^(2*eps)*sh*(y - \[Rho])*
    PLx12[{0, 1, 2, 0, 2, 0, 0, 0, 0}, 4 - 2*eps]) + 
  2*eps^2*(-sh)^(2*eps)*sh*\[Rho]*PLx12[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 
    4 - 2*eps], (-(eps^2*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/4 - 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/4)*
   PL[{0, 1, 2, 0, 0, 2, 0, 0, 0}, 4 - 2*eps] + 
  (-(eps^2*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/2 - 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/2)*
   PL[{0, 2, 2, 0, 0, 1, 0, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*Sqrt[1 + 4*\[Rho]])/2 - 
    (eps^3*(-sh)^(2*eps)*Sqrt[1 + 4*\[Rho]])/2)*
   PL[{1, 2, 1, 0, 0, 0, 0, 0, 0}, 4 - 2*eps] + 
  eps^2*(-sh)^(2*eps)*sh^2*\[Rho]*Sqrt[1 + 4*\[Rho]]*
   PL[{2, 1, 1, 0, 0, 0, 2, 0, 0}, 4 - 2*eps], 
 (eps^2*(-sh)^(2*eps)*sh^2*Sqrt[1 + 4*\[Rho]] + eps^2*(-sh)^(2*eps)*sh^2*y*
    Sqrt[1 + 4*\[Rho]] + eps^2*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])*
  PL[{2, 2, 0, 0, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 eps^2*(-sh)^(2*eps)*sh^2*Sqrt[1 + 4*\[Rho]]*PL[{2, 2, 0, 0, 0, 1, 1, 0, 0}, 
   4 - 2*eps], -(eps^3*(-sh)^(2*eps)*sh*(y + z)*
   PL[{1, 0, 1, 0, 1, 0, 2, 0, 0}, 4 - 2*eps]), 
 (-4*eps^2*(-sh)^(2*eps)*sh*(y + z)*(1 + \[Rho])*
    PL[{0, 1, 2, 0, 0, 2, 0, 0, 0}, 4 - 2*eps])/(y + z - 4*\[Rho]) - 
  (4*eps^2*(-sh)^(2*eps)*sh*(y + z)*(-1 + 2*\[Rho])*
    PL[{0, 2, 2, 0, 0, 1, 0, 0, 0}, 4 - 2*eps])/(y + z - 4*\[Rho]) - 
  (6*eps^3*(-sh)^(2*eps)*sh*(y + z)^2*PL[{1, 0, 1, 0, 1, 0, 2, 0, 0}, 
     4 - 2*eps])/(y + z - 4*\[Rho]) - 
  (4*eps^2*(-sh)^(2*eps)*sh^2*(y + z)*(y + z - \[Rho])*\[Rho]*
    PL[{1, 0, 2, 0, 1, 0, 2, 0, 0}, 4 - 2*eps])/(y + z - 4*\[Rho]) - 
  (4*eps^2*(-sh)^(2*eps)*sh*(y + z)*(1 + y + z)*
    PL[{2, 2, 0, 0, 1, 0, 0, 0, 0}, 4 - 2*eps])/(y + z - 4*\[Rho]), 
 -(eps^3*(-sh)^(2*eps)*sh*(1 + z)*PL[{0, 1, 2, 1, 0, 0, 1, 0, 0}, 
    4 - 2*eps]), (-(eps^2*(-sh)^(2*eps)*sh*z^2*Sqrt[1 + 4*\[Rho]])/
     (2*(z - \[Rho] + 2*z*\[Rho])) + (eps^2*(-sh)^(2*eps)*sh*z*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/(z - \[Rho] + 2*z*\[Rho]) - 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]^2*Sqrt[1 + 4*\[Rho]])/
     (2*(z - \[Rho] + 2*z*\[Rho])))*PL[{0, 0, 1, 2, 0, 0, 2, 0, 0}, 
    4 - 2*eps] + (-(eps^2*(-sh)^(2*eps)*sh*z^2*Sqrt[1 + 4*\[Rho]])/
     (4*(z - \[Rho] + 2*z*\[Rho])) + (eps^2*(-sh)^(2*eps)*sh*z*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/(2*(z - \[Rho] + 2*z*\[Rho])) - 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]^2*Sqrt[1 + 4*\[Rho]])/
     (4*(z - \[Rho] + 2*z*\[Rho])))*PL[{0, 0, 2, 2, 0, 0, 1, 0, 0}, 
    4 - 2*eps] + ((-3*eps^3*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/
     (2*(z - \[Rho] + 2*z*\[Rho])) - (3*eps^3*(-sh)^(2*eps)*sh*z^2*
      Sqrt[1 + 4*\[Rho]])/(2*(z - \[Rho] + 2*z*\[Rho])) + 
    (3*eps^3*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (2*(z - \[Rho] + 2*z*\[Rho])) - (3*eps^3*(-sh)^(2*eps)*sh*z*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/(2*(z - \[Rho] + 2*z*\[Rho])))*
   PL[{0, 1, 2, 1, 0, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh^2*z*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (z - \[Rho] + 2*z*\[Rho]) + (eps^2*(-sh)^(2*eps)*sh^2*z^2*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/(z - \[Rho] + 2*z*\[Rho]) - 
    (eps^2*(-sh)^(2*eps)*sh^2*\[Rho]^2*Sqrt[1 + 4*\[Rho]])/
     (z - \[Rho] + 2*z*\[Rho]))*PL[{0, 2, 2, 1, 0, 0, 1, 0, 0}, 4 - 2*eps] + 
  (-(eps^2*(-sh)^(2*eps)*z*Sqrt[1 + 4*\[Rho]])/
     (2*(z - \[Rho] + 2*z*\[Rho])) + 
    (eps^3*(-sh)^(2*eps)*z*Sqrt[1 + 4*\[Rho]])/
     (2*(z - \[Rho] + 2*z*\[Rho])) + (eps^2*(-sh)^(2*eps)*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/(2*(z - \[Rho] + 2*z*\[Rho])) - 
    (eps^3*(-sh)^(2*eps)*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (2*(z - \[Rho] + 2*z*\[Rho])))*PL[{1, 2, 1, 0, 0, 0, 0, 0, 0}, 
    4 - 2*eps], eps^3*(-sh)^(2*eps)*sh*(y + z)*
  PL[{0, 1, 2, 0, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 ((3*eps^3*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + 2*z)) + 
    (3*eps^3*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + 2*z)))*
   PL[{0, 1, 2, 0, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  (-(eps^2*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + 2*z)) - 
    (eps^2*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + 2*z)) - 
    (eps^2*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + 2*z)) - 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y + 2*z)))*
   PL[{0, 1, 2, 0, 2, 0, 0, 0, 0}, 4 - 2*eps] + 
  (-(eps^2*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + 2*z)) - 
    (eps^2*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + 2*z)) - 
    (eps^2*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + 2*z)) - 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + 2*z)))*
   PL[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 4 - 2*eps] + 
  (-((eps^2*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]])/(1 + 2*y + 2*z)) - 
    (eps^2*(-sh)^(2*eps)*sh^2*y^2*Sqrt[1 + 4*\[Rho]])/(1 + 2*y + 2*z) - 
    (eps^2*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*y + 2*z) - 
    (2*eps^2*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*y + 2*z) - 
    (eps^2*(-sh)^(2*eps)*sh^2*z^2*Sqrt[1 + 4*\[Rho]])/(1 + 2*y + 2*z) + 
    (eps^2*(-sh)^(2*eps)*sh^2*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*y + 2*z))*
   PL[{0, 2, 2, 0, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + 2*z)) - 
    (eps^3*(-sh)^(2*eps)*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y + 2*z)))*
   PL[{1, 2, 1, 0, 0, 0, 0, 0, 0}, 4 - 2*eps], 
 -(eps^3*(-sh)^(2*eps)*sh*(1 + y)*PLx12[{0, 1, 2, 1, 0, 0, 1, 0, 0}, 
    4 - 2*eps]), (-(eps^2*(-sh)^(2*eps)*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y)) + 
    (eps^3*(-sh)^(2*eps)*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y)))*
   PL[{1, 2, 1, 0, 0, 0, 0, 0, 0}, 4 - 2*eps] + 
  (-(eps^2*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y)) + 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/(4*(1 + 2*y)))*
   PLx12[{0, 1, 2, 0, 2, 0, 0, 0, 0}, 4 - 2*eps] + 
  ((3*eps^3*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y)) + 
    (3*eps^3*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y)))*
   PLx12[{0, 1, 2, 1, 0, 0, 1, 0, 0}, 4 - 2*eps] + 
  (-(eps^2*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y)) + 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*y)))*
   PLx12[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]])/(1 + 2*y) + 
    (eps^2*(-sh)^(2*eps)*sh^2*y^2*Sqrt[1 + 4*\[Rho]])/(1 + 2*y) - 
    (eps^2*(-sh)^(2*eps)*sh^2*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*y))*
   PLx12[{0, 2, 2, 1, 0, 0, 1, 0, 0}, 4 - 2*eps], 
 -(eps^3*(-1 + 2*eps)*(-sh)^(2*eps)*sh*PL[{1, 1, 1, 0, 0, 1, 1, 0, 0}, 
    4 - 2*eps]), -(eps^4*(-sh)^(2*eps)*sh*(1 + z)*
   PL[{1, 1, 1, 1, 0, 0, 1, 0, 0}, 4 - 2*eps]), 
 -(eps^4*(-sh)^(2*eps)*sh*(y + z)*PL[{0, 1, 1, 0, 1, 1, 1, 0, 0}, 
    4 - 2*eps]), -(eps^4*(-sh)^(2*eps)*sh*(1 + y)*
   PLx12[{1, 1, 1, 1, 0, 0, 1, 0, 0}, 4 - 2*eps]), 
 -(eps^3*(-sh)^(2*eps)*sh^2*z*(1 + y + z)*PL[{1, 0, 1, 1, 1, 0, 2, 0, 0}, 
    4 - 2*eps]), eps^3*(-sh)^(2*eps)*sh^2*(1 + y + z)*\[Rho]*
   PL[{1, 0, 1, 1, 1, 0, 2, 0, 0}, 4 - 2*eps] - 
  eps^3*(-sh)^(2*eps)*sh^2*(1 + y + z)*(z - \[Rho])*
   PL[{1, 0, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 -(eps^3*(-sh)^(2*eps)*sh^2*y*(1 + y + z)*PLx12[{1, 0, 1, 1, 1, 0, 2, 0, 0}, 
    4 - 2*eps]), eps^3*(-sh)^(2*eps)*sh^2*(1 + y + z)*\[Rho]*
   PLx12[{1, 0, 1, 1, 1, 0, 2, 0, 0}, 4 - 2*eps] - 
  eps^3*(-sh)^(2*eps)*sh^2*(1 + y + z)*(y - \[Rho])*
   PLx12[{1, 0, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 -(eps^4*(-sh)^(2*eps)*sh*(1 + y)*PL[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 
    4 - 2*eps]), -(eps^3*(-sh)^(2*eps)*sh^2*(z + y*z + z^2 - \[Rho] - 
    y*\[Rho])*PL[{0, 1, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps]), 
 -(eps^4*(-sh)^(2*eps)*sh*(1 + z)*PLx12[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 
    4 - 2*eps]), -(eps^3*(-sh)^(2*eps)*sh^2*(y + y^2 + y*z - \[Rho] - 
    z*\[Rho])*PLx12[{0, 1, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps]), 
 eps^4*(-sh)^(2*eps)*sh*(y + z)*PLx123[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 
   4 - 2*eps], eps^3*(-sh)^(2*eps)*sh^2*(y*z - y*\[Rho] - z*\[Rho])*
  PLx123[{0, 1, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 eps^4*(-sh)^(2*eps)*sh*(y + z)*PL[{1, 1, 1, 0, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 (-(eps^3*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]]) - 
   eps^3*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])*
  PL[{1, 1, 1, 0, 1, 0, 2, 0, 0}, 4 - 2*eps], 
 -(eps^3*(-sh)^(2*eps)*sh^2*(y + z)*\[Rho]*PL[{1, 1, 2, 0, 1, 0, 1, 0, 0}, 
    4 - 2*eps]), -(eps^4*(-sh)^(2*eps)*sh^2*(y + z)*
   PL[{1, 1, 1, 0, 1, 1, 1, 0, 0}, 4 - 2*eps]), 
 -(eps^4*(-sh)^(2*eps)*sh*y*NP[{1, 1, 1, 1, 0, 0, 1, 0, 0}, 4 - 2*eps]), 
 -(eps^4*(-sh)^(2*eps)*sh*z*NP[{0, 1, 1, 0, 1, 1, 1, 0, 0}, 4 - 2*eps]), 
 -(eps^4*(-sh)^(2*eps)*sh*(y + z)*NP[{1, 1, 0, 1, 1, 0, 1, 0, 0}, 
    4 - 2*eps]), eps^4*(-sh)^(2*eps)*sh*z*NP[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 
   4 - 2*eps], eps^3*(-sh)^(2*eps)*sh^2*(y + y^2 + y*z - z*\[Rho])*
  NP[{0, 1, 1, 2, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 eps^4*(-sh)^(2*eps)*sh*y*NP[{1, 1, 1, 0, 0, 1, 1, 0, 0}, 4 - 2*eps], 
 eps^3*(-sh)^(2*eps)*sh^2*(z + y*z + z^2 - y*\[Rho])*
  NP[{1, 1, 1, 0, 0, 2, 1, 0, 0}, 4 - 2*eps], 
 (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]]*
    PL[{0, 0, 1, 2, 0, 0, 2, 0, 0}, 4 - 2*eps])/(1 + 2*z) + 
  (-(eps^2*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*z)) + 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*z)))*
   PL[{0, 0, 2, 2, 0, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((-4*eps^4*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (4*eps^4*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{0, 1, 1, 0, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  ((2*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (2*eps^4*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (4*eps^4*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(y + z - 4*\[Rho])) + 
    (eps^2*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(y + z - 4*\[Rho])) + (4*eps^2*(-sh)^(2*eps)*sh*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/(3*(1 + 2*z)*(y + z - 4*\[Rho])) + 
    (eps^2*(-sh)^(2*eps)*sh*y*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(y + z - 4*\[Rho])) + (eps^2*(-sh)^(2*eps)*sh*z*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/((1 + 2*z)*(y + z - 4*\[Rho])) + 
    (4*eps^2*(-sh)^(2*eps)*sh*\[Rho]^2*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])))*PL[{0, 1, 2, 0, 0, 2, 0, 0, 0}, 
    4 - 2*eps] + ((-2*eps^3*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/
     (1 + 2*z) - (2*eps^3*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{0, 1, 2, 0, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((3*eps^2*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*z)) + 
    (3*eps^2*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*z)) + 
    (3*eps^2*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*z)) + 
    (3*eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/(2*(1 + 2*z)))*
   PL[{0, 1, 2, 0, 2, 0, 0, 0, 0}, 4 - 2*eps] + 
  ((-2*eps^3*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (2*eps^3*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{0, 1, 2, 1, 0, 0, 1, 0, 0}, 4 - 2*eps] + 
  (-((eps^3*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z)) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (eps^3*(-sh)^(2*eps)*sh^2*z^2*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (eps^3*(-sh)^(2*eps)*sh^2*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (eps^3*(-sh)^(2*eps)*sh^2*y*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{0, 1, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((-16*eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])) + 
    (2*eps^2*(-sh)^(2*eps)*sh*y*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(y + z - 4*\[Rho])) + (2*eps^2*(-sh)^(2*eps)*sh*z*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/((1 + 2*z)*(y + z - 4*\[Rho])) + 
    (8*eps^2*(-sh)^(2*eps)*sh*\[Rho]^2*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])))*PL[{0, 2, 2, 0, 0, 1, 0, 0, 0}, 
    4 - 2*eps] + ((-2*eps^2*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (2*eps^2*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (2*eps^2*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (3*eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 4 - 2*eps] + 
  ((8*eps^3*(-sh)^(2*eps)*sh*y*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(y + z - 4*\[Rho])) + (8*eps^3*(-sh)^(2*eps)*sh*z*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/((1 + 2*z)*(y + z - 4*\[Rho])))*
   PL[{1, 0, 1, 0, 1, 0, 2, 0, 0}, 4 - 2*eps] + 
  ((2*eps^3*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (2*eps^3*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (2*eps^3*(-sh)^(2*eps)*sh^2*z^2*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (2*eps^3*(-sh)^(2*eps)*sh^2*\[Rho]*Sqrt[1 + 4*\[Rho]])/(3*(1 + 2*z)) - 
    (2*eps^3*(-sh)^(2*eps)*sh^2*y*\[Rho]*Sqrt[1 + 4*\[Rho]])/(3*(1 + 2*z)) - 
    (2*eps^3*(-sh)^(2*eps)*sh^2*z*\[Rho]*Sqrt[1 + 4*\[Rho]])/(3*(1 + 2*z)))*
   PL[{1, 0, 1, 1, 1, 0, 2, 0, 0}, 4 - 2*eps] + 
  ((4*eps^2*(-sh)^(2*eps)*sh^2*y^2*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])) + 
    (8*eps^2*(-sh)^(2*eps)*sh^2*y*z*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])) + 
    (4*eps^2*(-sh)^(2*eps)*sh^2*z^2*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])) - 
    (4*eps^2*(-sh)^(2*eps)*sh^2*y*\[Rho]^2*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])) - 
    (4*eps^2*(-sh)^(2*eps)*sh^2*z*\[Rho]^2*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])))*PL[{1, 0, 2, 0, 1, 0, 2, 0, 0}, 
    4 - 2*eps] + ((2*eps^3*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)) + (2*eps^3*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)) + (2*eps^3*(-sh)^(2*eps)*sh^2*z^2*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)) - (2*eps^3*(-sh)^(2*eps)*sh^2*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)) - (2*eps^3*(-sh)^(2*eps)*sh^2*y*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)) - (2*eps^3*(-sh)^(2*eps)*sh^2*z*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)))*PL[{1, 0, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((4*eps^3*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (8*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{1, 1, 1, 0, 0, 1, 1, 0, 0}, 4 - 2*eps] + 
  ((-4*eps^4*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (4*eps^4*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{1, 1, 1, 0, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((4*eps^4*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (4*eps^4*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{1, 1, 1, 0, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  ((4*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (4*eps^4*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{1, 1, 1, 1, 0, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((4*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (4*eps^4*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (4*eps^4*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{1, 1, 1, 1, 1, -1, 1, 0, 0}, 4 - 2*eps] + 
  ((-8*eps^4*(-sh)^(2*eps)*sh^2*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (8*eps^4*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (12*eps^4*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (4*eps^4*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (4*eps^4*(-sh)^(2*eps)*sh^2*z^2*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{1, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((-4*eps^3*(-sh)^(2*eps)*sh^3*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (4*eps^3*(-sh)^(2*eps)*sh^3*y*z*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (8*eps^3*(-sh)^(2*eps)*sh^3*z^2*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (4*eps^3*(-sh)^(2*eps)*sh^3*y*z^2*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (4*eps^3*(-sh)^(2*eps)*sh^3*z^3*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (4*eps^3*(-sh)^(2*eps)*sh^3*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (4*eps^3*(-sh)^(2*eps)*sh^3*y*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) + 
    (4*eps^3*(-sh)^(2*eps)*sh^3*z*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{1, 1, 1, 1, 1, 0, 2, 0, 0}, 4 - 2*eps] + 
  ((-2*eps^3*(-sh)^(2*eps)*sh^2*y*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*z) - 
    (2*eps^3*(-sh)^(2*eps)*sh^2*z*\[Rho]*Sqrt[1 + 4*\[Rho]])/(1 + 2*z))*
   PL[{1, 1, 2, 0, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((-10*eps^2*(-sh)^(2*eps)*Sqrt[1 + 4*\[Rho]])/(3*(1 + 2*z)) + 
    (10*eps^3*(-sh)^(2*eps)*Sqrt[1 + 4*\[Rho]])/(3*(1 + 2*z)))*
   PL[{1, 2, 1, 0, 0, 0, 0, 0, 0}, 4 - 2*eps] + 
  ((2*eps^2*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(y + z - 4*\[Rho])) + (2*eps^2*(-sh)^(2*eps)*sh*y^2*
      Sqrt[1 + 4*\[Rho]])/((1 + 2*z)*(y + z - 4*\[Rho])) + 
    (2*eps^2*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(y + z - 4*\[Rho])) + (4*eps^2*(-sh)^(2*eps)*sh*y*z*
      Sqrt[1 + 4*\[Rho]])/((1 + 2*z)*(y + z - 4*\[Rho])) + 
    (2*eps^2*(-sh)^(2*eps)*sh*z^2*Sqrt[1 + 4*\[Rho]])/
     ((1 + 2*z)*(y + z - 4*\[Rho])) - (8*eps^2*(-sh)^(2*eps)*sh*\[Rho]*
      Sqrt[1 + 4*\[Rho]])/(3*(1 + 2*z)*(y + z - 4*\[Rho])) - 
    (8*eps^2*(-sh)^(2*eps)*sh*y*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])) - 
    (8*eps^2*(-sh)^(2*eps)*sh*z*\[Rho]*Sqrt[1 + 4*\[Rho]])/
     (3*(1 + 2*z)*(y + z - 4*\[Rho])))*PL[{2, 2, 0, 0, 1, 0, 0, 0, 0}, 
    4 - 2*eps], eps^4*(-sh)^(2*eps)*sh^2*(1 + z)*(1 + y + z)*
  PL[{1, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 -(eps^4*(-sh)^(2*eps)*sh*z*PL[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps]) + 
  eps^4*(-sh)^(2*eps)*sh*(1 + y + z)*PL[{1, 1, 1, 1, 1, -1, 1, 0, 0}, 
    4 - 2*eps] - eps^4*(-sh)^(2*eps)*sh^2*(1 + y + z)*
   PL[{1, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 (eps^4*(-sh)^(2*eps)*sh^2*y*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]] + 
   eps^4*(-sh)^(2*eps)*sh^2*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])*
  NP[{1, 1, 0, 1, 1, 1, 1, 0, 0}, 4 - 2*eps], 
 eps^4*(-sh)^(2*eps)*sh^2*(1 + y)*(1 + y + z)*NP[{1, 1, 1, 1, 1, 1, 0, 0, 0}, 
   4 - 2*eps], -(eps^4*(-sh)^(2*eps)*sh*(1 + y + z)*
    NP[{1, 1, 1, 1, 1, 1, 0, 0, -1}, 4 - 2*eps]) + 
  eps^4*(-sh)^(2*eps)*sh*PL[{1, 1, 1, 0, 1, 0, 1, 0, 0}, 4 - 2*eps] - 
  eps^4*(-sh)^(2*eps)*sh*y*PLx12[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  eps^4*(-sh)^(2*eps)*sh*z*PLx12[{1, 1, 1, 1, 0, 0, 1, 0, 0}, 4 - 2*eps], 
 (-((eps^4*(-sh)^(2*eps)*sh)/Sqrt[1 + 4*\[Rho]]) - 
    (3*eps^4*(-sh)^(2*eps)*sh*y)/Sqrt[1 + 4*\[Rho]] - 
    (2*eps^4*(-sh)^(2*eps)*sh*y^2)/Sqrt[1 + 4*\[Rho]] - 
    (eps^4*(-sh)^(2*eps)*sh*z)/Sqrt[1 + 4*\[Rho]] - 
    (2*eps^4*(-sh)^(2*eps)*sh*y*z)/Sqrt[1 + 4*\[Rho]])*
   NP[{1, 1, 1, 1, 1, 1, 0, 0, -1}, 4 - 2*eps] + 
  ((-2*eps^4*(-sh)^(2*eps)*sh^2)/Sqrt[1 + 4*\[Rho]] - 
    (6*eps^4*(-sh)^(2*eps)*sh^2*y)/Sqrt[1 + 4*\[Rho]] - 
    (6*eps^4*(-sh)^(2*eps)*sh^2*y^2)/Sqrt[1 + 4*\[Rho]] - 
    (2*eps^4*(-sh)^(2*eps)*sh^2*y^3)/Sqrt[1 + 4*\[Rho]] - 
    (2*eps^4*(-sh)^(2*eps)*sh^2*z)/Sqrt[1 + 4*\[Rho]] - 
    (4*eps^4*(-sh)^(2*eps)*sh^2*y*z)/Sqrt[1 + 4*\[Rho]] - 
    (2*eps^4*(-sh)^(2*eps)*sh^2*y^2*z)/Sqrt[1 + 4*\[Rho]] - 
    (2*eps^4*(-sh)^(2*eps)*sh^2*\[Rho])/Sqrt[1 + 4*\[Rho]] - 
    (2*eps^4*(-sh)^(2*eps)*sh^2*y*\[Rho])/Sqrt[1 + 4*\[Rho]] - 
    (2*eps^4*(-sh)^(2*eps)*sh^2*z*\[Rho])/Sqrt[1 + 4*\[Rho]])*
   NP[{1, 1, 1, 1, 1, 1, 0, 0, 0}, 4 - 2*eps] + 
  ((eps^3*(-sh)^(2*eps)*sh^3*y*\[Rho])/Sqrt[1 + 4*\[Rho]] + 
    (2*eps^3*(-sh)^(2*eps)*sh^3*y^2*\[Rho])/Sqrt[1 + 4*\[Rho]] + 
    (eps^3*(-sh)^(2*eps)*sh^3*y^3*\[Rho])/Sqrt[1 + 4*\[Rho]] + 
    (eps^3*(-sh)^(2*eps)*sh^3*y*z*\[Rho])/Sqrt[1 + 4*\[Rho]] + 
    (eps^3*(-sh)^(2*eps)*sh^3*y^2*z*\[Rho])/Sqrt[1 + 4*\[Rho]] - 
    (eps^3*(-sh)^(2*eps)*sh^3*\[Rho]^2)/Sqrt[1 + 4*\[Rho]] - 
    (eps^3*(-sh)^(2*eps)*sh^3*y*\[Rho]^2)/Sqrt[1 + 4*\[Rho]] - 
    (eps^3*(-sh)^(2*eps)*sh^3*z*\[Rho]^2)/Sqrt[1 + 4*\[Rho]])*
   NP[{1, 2, 1, 1, 1, 1, 0, 0, 0}, 4 - 2*eps] + 
  (-((eps^4*(-sh)^(2*eps)*sh*y)/Sqrt[1 + 4*\[Rho]]) - 
    (2*eps^4*(-sh)^(2*eps)*sh*y^2)/Sqrt[1 + 4*\[Rho]] - 
    (eps^4*(-sh)^(2*eps)*sh*z)/Sqrt[1 + 4*\[Rho]] - 
    (2*eps^4*(-sh)^(2*eps)*sh*y*z)/Sqrt[1 + 4*\[Rho]])*
   PL[{0, 1, 1, 0, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh*y)/(4*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*y^2)/(2*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*z)/(4*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*y*z)/(2*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho])/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (11*eps^2*(-sh)^(2*eps)*sh*y*\[Rho])/
     (12*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*y^2*\[Rho])/(2*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (eps^2*(-sh)^(2*eps)*sh*z*\[Rho])/
     (4*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*y*z*\[Rho])/(2*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (eps^2*(-sh)^(2*eps)*sh*\[Rho]^2)/
     (3*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (2*eps^2*(-sh)^(2*eps)*sh*y*\[Rho]^2)/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]))*PL[{0, 1, 2, 0, 0, 2, 0, 0, 0}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh*y)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh*y^2)/Sqrt[1 + 4*\[Rho]] - 
    (eps^3*(-sh)^(2*eps)*sh*z)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh*y*z)/Sqrt[1 + 4*\[Rho]])*
   PL[{0, 1, 2, 0, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((3*eps^2*(-sh)^(2*eps)*sh)/(8*Sqrt[1 + 4*\[Rho]]) + 
    (9*eps^2*(-sh)^(2*eps)*sh*y)/(8*Sqrt[1 + 4*\[Rho]]) + 
    (3*eps^2*(-sh)^(2*eps)*sh*y^2)/(4*Sqrt[1 + 4*\[Rho]]) + 
    (3*eps^2*(-sh)^(2*eps)*sh*z)/(8*Sqrt[1 + 4*\[Rho]]) + 
    (3*eps^2*(-sh)^(2*eps)*sh*y*z)/(4*Sqrt[1 + 4*\[Rho]]) + 
    (3*eps^2*(-sh)^(2*eps)*sh*\[Rho])/(8*Sqrt[1 + 4*\[Rho]]) + 
    (3*eps^2*(-sh)^(2*eps)*sh*y*\[Rho])/(4*Sqrt[1 + 4*\[Rho]]))*
   PL[{0, 1, 2, 0, 2, 0, 0, 0, 0}, 4 - 2*eps] + 
  ((-4*eps^2*(-sh)^(2*eps)*sh*\[Rho])/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) - (13*eps^2*(-sh)^(2*eps)*sh*y*\[Rho])/
     (6*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*y^2*\[Rho])/((y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (eps^2*(-sh)^(2*eps)*sh*z*\[Rho])/
     (2*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*y*z*\[Rho])/((y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (2*eps^2*(-sh)^(2*eps)*sh*\[Rho]^2)/
     (3*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (4*eps^2*(-sh)^(2*eps)*sh*y*\[Rho]^2)/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]))*PL[{0, 2, 2, 0, 0, 1, 0, 0, 0}, 4 - 2*eps] + 
  (-(eps^2*(-sh)^(2*eps)*sh)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (3*eps^2*(-sh)^(2*eps)*sh*y)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^2*(-sh)^(2*eps)*sh*y^2)/Sqrt[1 + 4*\[Rho]] - 
    (eps^2*(-sh)^(2*eps)*sh*z)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^2*(-sh)^(2*eps)*sh*y*z)/Sqrt[1 + 4*\[Rho]] + 
    (3*eps^2*(-sh)^(2*eps)*sh*\[Rho])/(4*Sqrt[1 + 4*\[Rho]]) + 
    (3*eps^2*(-sh)^(2*eps)*sh*y*\[Rho])/(2*Sqrt[1 + 4*\[Rho]]))*
   PL[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 4 - 2*eps] + 
  ((2*eps^3*(-sh)^(2*eps)*sh*y*\[Rho])/((y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (4*eps^3*(-sh)^(2*eps)*sh*y^2*\[Rho])/
     ((y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (2*eps^3*(-sh)^(2*eps)*sh*z*\[Rho])/((y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (4*eps^3*(-sh)^(2*eps)*sh*y*z*\[Rho])/
     ((y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]))*PL[{1, 0, 1, 0, 1, 0, 2, 0, 0}, 
    4 - 2*eps] + ((eps^2*(-sh)^(2*eps)*sh^2*y^2*\[Rho])/
     (3*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (2*eps^2*(-sh)^(2*eps)*sh^2*y^3*\[Rho])/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (2*eps^2*(-sh)^(2*eps)*sh^2*y*z*\[Rho])/
     (3*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (4*eps^2*(-sh)^(2*eps)*sh^2*y^2*z*\[Rho])/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (eps^2*(-sh)^(2*eps)*sh^2*z^2*\[Rho])/
     (3*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (2*eps^2*(-sh)^(2*eps)*sh^2*y*z^2*\[Rho])/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) - (eps^2*(-sh)^(2*eps)*sh^2*y*\[Rho]^2)/
     (3*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) - 
    (2*eps^2*(-sh)^(2*eps)*sh^2*y^2*\[Rho]^2)/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) - (eps^2*(-sh)^(2*eps)*sh^2*z*\[Rho]^2)/
     (3*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) - 
    (2*eps^2*(-sh)^(2*eps)*sh^2*y*z*\[Rho]^2)/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]))*PL[{1, 0, 2, 0, 1, 0, 2, 0, 0}, 4 - 2*eps] + 
  ((eps^3*(-sh)^(2*eps)*sh)/Sqrt[1 + 4*\[Rho]] - (2*eps^4*(-sh)^(2*eps)*sh)/
     Sqrt[1 + 4*\[Rho]] + (2*eps^3*(-sh)^(2*eps)*sh*y)/Sqrt[1 + 4*\[Rho]] - 
    (4*eps^4*(-sh)^(2*eps)*sh*y)/Sqrt[1 + 4*\[Rho]])*
   PL[{1, 1, 1, 0, 0, 1, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^4*(-sh)^(2*eps)*sh)/Sqrt[1 + 4*\[Rho]] + (2*eps^4*(-sh)^(2*eps)*sh*y)/
     Sqrt[1 + 4*\[Rho]])*PL[{1, 1, 1, 0, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^4*(-sh)^(2*eps)*sh^2*y)/Sqrt[1 + 4*\[Rho]] + 
    (2*eps^4*(-sh)^(2*eps)*sh^2*y^2)/Sqrt[1 + 4*\[Rho]] + 
    (eps^4*(-sh)^(2*eps)*sh^2*z)/Sqrt[1 + 4*\[Rho]] + 
    (2*eps^4*(-sh)^(2*eps)*sh^2*y*z)/Sqrt[1 + 4*\[Rho]])*
   PL[{1, 1, 1, 0, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh^2*y*\[Rho])/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y^2*\[Rho])/Sqrt[1 + 4*\[Rho]] - 
    (eps^3*(-sh)^(2*eps)*sh^2*z*\[Rho])/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y*z*\[Rho])/Sqrt[1 + 4*\[Rho]])*
   PL[{1, 1, 2, 0, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((-5*eps^2*(-sh)^(2*eps))/(6*Sqrt[1 + 4*\[Rho]]) + 
    (5*eps^3*(-sh)^(2*eps))/(6*Sqrt[1 + 4*\[Rho]]) - 
    (5*eps^2*(-sh)^(2*eps)*y)/(3*Sqrt[1 + 4*\[Rho]]) + 
    (5*eps^3*(-sh)^(2*eps)*y)/(3*Sqrt[1 + 4*\[Rho]]))*
   PL[{1, 2, 1, 0, 0, 0, 0, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh*y)/(2*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (3*eps^2*(-sh)^(2*eps)*sh*y^2)/(2*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (eps^2*(-sh)^(2*eps)*sh*y^3)/
     ((y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + (eps^2*(-sh)^(2*eps)*sh*z)/
     (2*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (2*eps^2*(-sh)^(2*eps)*sh*y*z)/((y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (2*eps^2*(-sh)^(2*eps)*sh*y^2*z)/((y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) + (eps^2*(-sh)^(2*eps)*sh*z^2)/
     (2*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*y*z^2)/((y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) - 
    (2*eps^2*(-sh)^(2*eps)*sh*\[Rho])/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) - (2*eps^2*(-sh)^(2*eps)*sh*y*\[Rho])/
     ((y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) - 
    (4*eps^2*(-sh)^(2*eps)*sh*y^2*\[Rho])/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]) - (2*eps^2*(-sh)^(2*eps)*sh*z*\[Rho])/
     (3*(y + z - 4*\[Rho])*Sqrt[1 + 4*\[Rho]]) - 
    (4*eps^2*(-sh)^(2*eps)*sh*y*z*\[Rho])/(3*(y + z - 4*\[Rho])*
      Sqrt[1 + 4*\[Rho]]))*PL[{2, 2, 0, 0, 1, 0, 0, 0, 0}, 4 - 2*eps] + 
  ((eps^4*(-sh)^(2*eps)*sh)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (2*eps^4*(-sh)^(2*eps)*sh*y^2)/Sqrt[1 + 4*\[Rho]] + 
    (eps^4*(-sh)^(2*eps)*sh*z)/(2*Sqrt[1 + 4*\[Rho]]) + 
    (eps^4*(-sh)^(2*eps)*sh*y*z)/Sqrt[1 + 4*\[Rho]])*
   PLx12[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  (-(eps^2*(-sh)^(2*eps)*sh*y)/(8*Sqrt[1 + 4*\[Rho]]) - 
    (eps^2*(-sh)^(2*eps)*sh*y^2)/(4*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho])/(8*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*y*\[Rho])/(4*Sqrt[1 + 4*\[Rho]]))*
   PLx12[{0, 1, 2, 0, 2, 0, 0, 0, 0}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (3*eps^3*(-sh)^(2*eps)*sh*y)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh*y^2)/Sqrt[1 + 4*\[Rho]])*
   PLx12[{0, 1, 2, 1, 0, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((3*eps^3*(-sh)^(2*eps)*sh^2*y)/(4*Sqrt[1 + 4*\[Rho]]) + 
    (5*eps^3*(-sh)^(2*eps)*sh^2*y^2)/(4*Sqrt[1 + 4*\[Rho]]) + 
    (eps^3*(-sh)^(2*eps)*sh^2*y^3)/(2*Sqrt[1 + 4*\[Rho]]) + 
    (3*eps^3*(-sh)^(2*eps)*sh^2*y*z)/(4*Sqrt[1 + 4*\[Rho]]) + 
    (eps^3*(-sh)^(2*eps)*sh^2*y^2*z)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (3*eps^3*(-sh)^(2*eps)*sh^2*\[Rho])/(4*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y*\[Rho])/(2*Sqrt[1 + 4*\[Rho]]) - 
    (3*eps^3*(-sh)^(2*eps)*sh^2*z*\[Rho])/(4*Sqrt[1 + 4*\[Rho]]) + 
    (eps^3*(-sh)^(2*eps)*sh^2*y*z*\[Rho])/(2*Sqrt[1 + 4*\[Rho]]))*
   PLx12[{0, 1, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh*\[Rho])/(4*Sqrt[1 + 4*\[Rho]]) + 
    (eps^2*(-sh)^(2*eps)*sh*y*\[Rho])/(2*Sqrt[1 + 4*\[Rho]]))*
   PLx12[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh^2*y)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y^2)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y*z)/(2*Sqrt[1 + 4*\[Rho]]) + 
    (5*eps^3*(-sh)^(2*eps)*sh^2*\[Rho])/(6*Sqrt[1 + 4*\[Rho]]) + 
    (eps^3*(-sh)^(2*eps)*sh^2*y*\[Rho])/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y^2*\[Rho])/(3*Sqrt[1 + 4*\[Rho]]) + 
    (5*eps^3*(-sh)^(2*eps)*sh^2*z*\[Rho])/(6*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y*z*\[Rho])/(3*Sqrt[1 + 4*\[Rho]]))*
   PLx12[{1, 0, 1, 1, 1, 0, 2, 0, 0}, 4 - 2*eps] + 
  ((-5*eps^3*(-sh)^(2*eps)*sh^2*y)/(6*Sqrt[1 + 4*\[Rho]]) - 
    (3*eps^3*(-sh)^(2*eps)*sh^2*y^2)/(2*Sqrt[1 + 4*\[Rho]]) - 
    (2*eps^3*(-sh)^(2*eps)*sh^2*y^3)/(3*Sqrt[1 + 4*\[Rho]]) - 
    (5*eps^3*(-sh)^(2*eps)*sh^2*y*z)/(6*Sqrt[1 + 4*\[Rho]]) - 
    (2*eps^3*(-sh)^(2*eps)*sh^2*y^2*z)/(3*Sqrt[1 + 4*\[Rho]]) + 
    (5*eps^3*(-sh)^(2*eps)*sh^2*\[Rho])/(6*Sqrt[1 + 4*\[Rho]]) + 
    (eps^3*(-sh)^(2*eps)*sh^2*y*\[Rho])/(2*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y^2*\[Rho])/(3*Sqrt[1 + 4*\[Rho]]) + 
    (5*eps^3*(-sh)^(2*eps)*sh^2*z*\[Rho])/(6*Sqrt[1 + 4*\[Rho]]) - 
    (eps^3*(-sh)^(2*eps)*sh^2*y*z*\[Rho])/(3*Sqrt[1 + 4*\[Rho]]))*
   PLx12[{1, 0, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((2*eps^4*(-sh)^(2*eps)*sh)/Sqrt[1 + 4*\[Rho]] + 
    (6*eps^4*(-sh)^(2*eps)*sh*y)/Sqrt[1 + 4*\[Rho]] + 
    (4*eps^4*(-sh)^(2*eps)*sh*y^2)/Sqrt[1 + 4*\[Rho]] + 
    (eps^4*(-sh)^(2*eps)*sh*z)/Sqrt[1 + 4*\[Rho]] + 
    (2*eps^4*(-sh)^(2*eps)*sh*y*z)/Sqrt[1 + 4*\[Rho]])*
   PLx12[{1, 1, 1, 1, 0, 0, 1, 0, 0}, 4 - 2*eps], 
 eps^4*(-sh)^(2*eps)*sh^2*Sqrt[y]*Sqrt[y + 4*(1 + z)*(y + z)*\[Rho]]*
  NP[{1, 1, 1, 1, 0, 1, 1, 0, 0}, 4 - 2*eps], 
 -2*eps^4*(-sh)^(2*eps)*sh*(1 + z)*NP[{1, 1, 1, 1, 0, 1, 1, 0, -1}, 
    4 - 2*eps] - eps^4*(-sh)^(2*eps)*sh^2*y*(1 + 2*z)*
   NP[{1, 1, 1, 1, 0, 1, 1, 0, 0}, 4 - 2*eps] + 
  2*eps^4*(-sh)^(2*eps)*sh*(1 + z)*PL[{0, 1, 1, 0, 1, 1, 1, 0, 0}, 
    4 - 2*eps], (-(eps^3*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]])/2 - 
    eps^3*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]] - 
    eps^3*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]] - 
    eps^3*(-sh)^(2*eps)*sh^2*z^2*Sqrt[1 + 4*\[Rho]])*
   NP[{1, 1, 1, 0, 0, 2, 1, 0, 0}, 4 - 2*eps] + 
  (-4*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]] - 4*eps^4*(-sh)^(2*eps)*sh*z*
     Sqrt[1 + 4*\[Rho]])*NP[{1, 1, 1, 1, 0, 1, 1, 0, -1}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]])/2 - 
    6*eps^4*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]] - 
    4*eps^4*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])*
   NP[{1, 1, 1, 1, 0, 1, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^3*(-sh)^(2*eps)*sh^3*y*Sqrt[1 + 4*\[Rho]])/2 + 
    2*eps^3*(-sh)^(2*eps)*sh^3*y*\[Rho]*Sqrt[1 + 4*\[Rho]] + 
    2*eps^3*(-sh)^(2*eps)*sh^3*z*\[Rho]*Sqrt[1 + 4*\[Rho]] + 
    2*eps^3*(-sh)^(2*eps)*sh^3*y*z*\[Rho]*Sqrt[1 + 4*\[Rho]] + 
    2*eps^3*(-sh)^(2*eps)*sh^3*z^2*\[Rho]*Sqrt[1 + 4*\[Rho]])*
   NP[{1, 1, 1, 1, 0, 2, 1, 0, 0}, 4 - 2*eps] - 
  eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]]*
   PL[{0, 0, 1, 2, 0, 0, 2, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh*z*Sqrt[1 + 4*\[Rho]])/2 - 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/2)*
   PL[{0, 0, 2, 2, 0, 0, 1, 0, 0}, 4 - 2*eps] + 
  (4*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]] + 4*eps^4*(-sh)^(2*eps)*sh*z*
     Sqrt[1 + 4*\[Rho]])*PL[{0, 1, 1, 0, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/2 + 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/2)*
   PL[{0, 1, 2, 0, 0, 2, 0, 0, 0}, 4 - 2*eps] + 
  (2*eps^3*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]] + 2*eps^3*(-sh)^(2*eps)*sh*z*
     Sqrt[1 + 4*\[Rho]])*PL[{0, 1, 2, 1, 0, 0, 1, 0, 0}, 4 - 2*eps] + 
  eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]]*
   PL[{0, 2, 2, 0, 0, 1, 0, 0, 0}, 4 - 2*eps] + 
  (2*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]] + 2*eps^4*(-sh)^(2*eps)*sh*z*
     Sqrt[1 + 4*\[Rho]])*PLx12[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]])/2 + 
    eps^3*(-sh)^(2*eps)*sh^2*\[Rho]*Sqrt[1 + 4*\[Rho]] + 
    eps^3*(-sh)^(2*eps)*sh^2*z*\[Rho]*Sqrt[1 + 4*\[Rho]])*
   PLx12[{0, 1, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]])/2 - 
    eps^3*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])*
   PLx123[{0, 1, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 eps^4*(-sh)^(2*eps)*sh^2*Sqrt[z]*Sqrt[z + 4*(1 + y)*(y + z)*\[Rho]]*
  NP[{0, 1, 1, 1, 1, 1, 1, 0, 0}, 4 - 2*eps], 
 -2*eps^4*(-sh)^(2*eps)*sh*(1 + y)*NP[{0, 1, 1, 1, 1, 1, 1, 0, -1}, 
    4 - 2*eps] + eps^4*(-sh)^(2*eps)*sh^2*(1 + 2*y)*z*
   NP[{0, 1, 1, 1, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  2*eps^4*(-sh)^(2*eps)*sh*(1 + y)*PL[{0, 1, 1, 0, 1, 1, 1, 0, 0}, 
    4 - 2*eps], (4*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]] + 
    4*eps^4*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])*
   NP[{0, 1, 1, 1, 1, 1, 1, 0, -1}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/2 - 
    6*eps^4*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]] - 
    4*eps^4*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])*
   NP[{0, 1, 1, 1, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh^2*y*Sqrt[1 + 4*\[Rho]]) - 
    eps^3*(-sh)^(2*eps)*sh^2*y^2*Sqrt[1 + 4*\[Rho]] - 
    (eps^3*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/2 - 
    eps^3*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])*
   NP[{0, 1, 1, 2, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^3*(-sh)^(2*eps)*sh^3*z*Sqrt[1 + 4*\[Rho]])/2 + 
    2*eps^3*(-sh)^(2*eps)*sh^3*y*\[Rho]*Sqrt[1 + 4*\[Rho]] + 
    2*eps^3*(-sh)^(2*eps)*sh^3*y^2*\[Rho]*Sqrt[1 + 4*\[Rho]] + 
    2*eps^3*(-sh)^(2*eps)*sh^3*z*\[Rho]*Sqrt[1 + 4*\[Rho]] + 
    2*eps^3*(-sh)^(2*eps)*sh^3*y*z*\[Rho]*Sqrt[1 + 4*\[Rho]])*
   NP[{0, 1, 1, 2, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  (-4*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]] - 4*eps^4*(-sh)^(2*eps)*sh*y*
     Sqrt[1 + 4*\[Rho]])*PL[{0, 1, 1, 0, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  (2*eps^4*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]] + 2*eps^4*(-sh)^(2*eps)*sh*y*
     Sqrt[1 + 4*\[Rho]])*PL[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]])/2 + 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/2)*
   PL[{0, 1, 2, 0, 0, 2, 0, 0, 0}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/2 + 
    eps^3*(-sh)^(2*eps)*sh^2*\[Rho]*Sqrt[1 + 4*\[Rho]] + 
    eps^3*(-sh)^(2*eps)*sh^2*y*\[Rho]*Sqrt[1 + 4*\[Rho]])*
   PL[{0, 1, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps] + 
  eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]]*
   PL[{0, 2, 2, 0, 0, 1, 0, 0, 0}, 4 - 2*eps] + 
  ((eps^2*(-sh)^(2*eps)*sh*y*Sqrt[1 + 4*\[Rho]])/2 - 
    (eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]])/2)*
   PLx12[{0, 1, 2, 0, 2, 0, 0, 0, 0}, 4 - 2*eps] + 
  (2*eps^3*(-sh)^(2*eps)*sh*Sqrt[1 + 4*\[Rho]] + 2*eps^3*(-sh)^(2*eps)*sh*y*
     Sqrt[1 + 4*\[Rho]])*PLx12[{0, 1, 2, 1, 0, 0, 1, 0, 0}, 4 - 2*eps] - 
  eps^2*(-sh)^(2*eps)*sh*\[Rho]*Sqrt[1 + 4*\[Rho]]*
   PLx12[{0, 2, 2, 0, 1, 0, 0, 0, 0}, 4 - 2*eps] + 
  (-(eps^3*(-sh)^(2*eps)*sh^2*z*Sqrt[1 + 4*\[Rho]])/2 - 
    eps^3*(-sh)^(2*eps)*sh^2*y*z*Sqrt[1 + 4*\[Rho]])*
   PLx123[{0, 1, 2, 1, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 eps^4*(-sh)^(2*eps)*sh^2*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
   NP[{0, 1, 1, 1, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  eps^4*(-sh)^(2*eps)*sh^2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
   NP[{1, 1, 0, 1, 1, 1, 1, 0, 0}, 4 - 2*eps] - 
  eps^4*(-sh)^(2*eps)*sh^2*y*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]*
   NP[{1, 1, 1, 1, 0, 1, 1, 0, 0}, 4 - 2*eps] + 
  (-(eps^4*(-sh)^(2*eps)*sh^2*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]]) - 
    eps^4*(-sh)^(2*eps)*sh^2*y*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]] - 
    eps^4*(-sh)^(2*eps)*sh^2*z*Sqrt[y + z]*Sqrt[y + z - 4*\[Rho]])*
   NP[{1, 1, 1, 1, 1, 1, 1, 0, -1}, 4 - 2*eps], 
 eps^4*(-sh)^(2*eps)*sh^2*z*(1 + y + z)*NP[{0, 1, 1, 1, 1, 1, 1, 0, 0}, 
    4 - 2*eps] - eps^4*(-sh)^(2*eps)*sh^2*(y - z)*(1 + y + z)*
   NP[{1, 1, 0, 1, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  eps^4*(-sh)^(2*eps)*sh^2*y*(1 + y + z)*NP[{1, 1, 1, 1, 0, 1, 1, 0, 0}, 
    4 - 2*eps] + eps^4*(-sh)^(2*eps)*sh^2*(y - z)*(1 + y + z)*
   NP[{1, 1, 1, 1, 1, 1, 1, 0, -1}, 4 - 2*eps] - 
  2*eps^4*(-sh)^(2*eps)*sh^3*(1 + y + z)*(y*z - y*\[Rho] - z*\[Rho])*
   NP[{1, 1, 1, 1, 1, 1, 1, 0, 0}, 4 - 2*eps], 
 eps^4*(-sh)^(2*eps)*sh^2*z*(1 + y + z)*NP[{1, 1, 0, 1, 1, 1, 1, 0, 0}, 
    4 - 2*eps] - eps^4*(-sh)^(2*eps)*sh^2*(y + z)*(1 + y + z)*
   NP[{1, 1, 1, 1, 1, 1, 1, -1, 0}, 4 - 2*eps] + 
  eps^4*(-sh)^(2*eps)*sh^2*y*(1 + y + z)*NP[{1, 1, 1, 1, 1, 1, 1, 0, -1}, 
    4 - 2*eps] - eps^4*(-sh)^(2*eps)*sh^3*(1 + y + z)*
   (y*z - 2*y*\[Rho] - 2*z*\[Rho])*NP[{1, 1, 1, 1, 1, 1, 1, 0, 0}, 
    4 - 2*eps] + eps^4*(-sh)^(2*eps)*sh^2*(-1 + y)*(1 + y + z)*
   PL[{1, 1, 1, 1, 1, 0, 1, 0, 0}, 4 - 2*eps], 
 -(eps^4*(-sh)^(2*eps)*sh*NP[{1, 1, 0, 1, 1, 0, 1, 0, 0}, 4 - 2*eps]) + 
  (eps^4*(-sh)^(2*eps)*sh^2*(1 + y + z)*(1 + 2*y + z)*
    NP[{1, 1, 0, 1, 1, 1, 1, 0, 0}, 4 - 2*eps])/2 + 
  eps^4*(-sh)^(2*eps)*sh*y*NP[{1, 1, 1, 1, 0, 1, 1, 0, -1}, 4 - 2*eps] - 
  (eps^4*(-sh)^(2*eps)*sh^2*y*(1 + 2*z)*NP[{1, 1, 1, 1, 0, 1, 1, 0, 0}, 
     4 - 2*eps])/2 + eps^4*(-sh)^(2*eps)*sh*(1 + y + z)*
   NP[{1, 1, 1, 1, 1, 1, 1, -1, -1}, 4 - 2*eps] - 
  eps^4*(-sh)^(2*eps)*sh^2*z*(1 + y + z)*NP[{1, 1, 1, 1, 1, 1, 1, -1, 0}, 
    4 - 2*eps] + eps^4*(-sh)^(2*eps)*sh^3*z*(1 + y + z)*\[Rho]*
   NP[{1, 1, 1, 1, 1, 1, 1, 0, 0}, 4 - 2*eps] - 
  eps^4*(-sh)^(2*eps)*sh*y*PL[{0, 1, 1, 0, 1, 1, 1, 0, 0}, 4 - 2*eps] + 
  eps^4*(-sh)^(2*eps)*sh*y*PL[{1, 1, 1, 1, 0, 0, 1, 0, 0}, 4 - 2*eps] - 
  eps^4*(-sh)^(2*eps)*sh^2*(1 + y + z)*PL[{1, 1, 1, 1, 1, 0, 1, 0, 0}, 
    4 - 2*eps] - eps^4*(-sh)^(2*eps)*sh*y*PLx12[{0, 1, 1, 1, 1, 0, 1, 0, 0}, 
    4 - 2*eps]}


==> anc/integrals/bundle.mpl <==
# Erik Panzer, 18 July 2020
# This program collects all the results from individual files and formats the eps-expansions of the master integrals in a single file
interface(errorbreak=2):

# read list of master integrals that should be computed:
read "masters.mpl":
MasterCoeffs := {op(Convergent), op(Divergent)}:

Masters := map(q->q[1..3], MasterCoeffs):
printf("%d master integrals with %d coefficients in total\n", numelems(Masters), numelems(MasterCoeffs)):

# Check that all the files with the results are there:
for Master in Masters do
	printf("%a...\n", Master):
	# determine needed eps-orders:
	Needed := select(q->q[1..3]=Master, MasterCoeffs):
	Needed := map2(op,4,Needed):
	if not type(Needed, 'set'('integer')) then
		error "eps-orders: wrong format":
	end if:
	if max(Needed)-min(Needed)<>numelems(Needed)-1 then
		error "eps-orders not consecutive: %1", Needed:
	end if:
	Needed := sort([op(Needed)]):
	printf(" - eps-orders: %a\n", Needed):
	family,ns,dim := op(Master):
	for epsord in Needed do
		fileName := cat("", family, op(ns), "d", dim, "eps", epsord):
		fileName2 := cat(fileName, ".mpl"):
		if not FileTools[Exists](fileName2) then
			error "file %1 not found", fileName2:
		end if:
		read fileName2:
		fileName2 := cat(fileName, ".m"):
		if not FileTools[Exists](fileName2) then
			error "file %1 not found", fileName2:
		end if:
	end do:
	ns := [op(ns),0,0]:
	dim := dim-2*eps:
	INT[family,ns,dim] := add(eps^epsord*family[dim,ns,eps^epsord], epsord in Needed)+eps^(max(Needed)+1)*cat(missingOrder,family, op(ns), "d", Master[3]):
end do:

# Write everything into one Maple file:
f := fopen("expansions.mpl", WRITE, TEXT):
for Master in Masters do
	family,ns,dim := op(Master):
	dim := dim-2*eps:
	ns := [op(ns),0,0]:
	# determine needed eps-orders:
	Needed := select(q->q[1..3]=Master, MasterCoeffs):
	Needed := map2(op,4,Needed):
	Needed := sort([op(Needed)]):
	fprintf(f, "%a[%a, %a] :=\n", family, ns, dim):
	for epsord in Needed do
		fileName2 := cat("", family, op(Master[2]), "d", Master[3], "eps", epsord, ".mpl"):
		term := FileTools[Text][ReadFile](fileName2):
		# look for PL[] or NP[]:
		kk := StringTools[Search](convert(Master[1], 'string'), term):
		if not type(kk, 'posint') then
			error "no definition for integral family %1 found", Master[1]:
		end if:
		term := term[kk..]:
		kk := StringTools[Search](":=", term):
		if not type(kk, 'posint') then
			error "assignment not found":
		end if:
		term := term[(kk+2)..]:
		kk := StringTools[Search](":", term):
		if not type(kk, 'posint') then
			error "end of expression not found":
		end if:
		term := term[..(kk-1)]:
		fprintf(f,"+eps^(%d)*(%s)\n", epsord, term):
	end do:
	epsord := max(Needed)+1:
	fprintf(f, "+eps^(%d)*missingOrder%a%d%d%d%d%d%d%d%d%dd%d\n:\n\n", epsord, family, op(ns), Master[3]):
end do:
fclose(f):

# Verify that the expression agrees:
PL := 'PL':
NP := 'NP':
read "expansions.mpl":

for Master in Masters do
	family,ns,dim := op(Master):
	dim := dim-2*eps:
	ns := [op(ns),0,0]:
	Test := family[ns, dim]-INT[family, ns, dim]:
	Test := simplify(Test):
	if Test<>0 then
		printf("Integral: %a\n", Master):
		print(Test):
		error "error in Maple output":
	end if:
end do:

# Write everything into one Mathematica file:
f := fopen("expansions.m", WRITE, TEXT):
fprintf(f,"{\n"):
for Master in Masters do
	family,ns,dim := op(Master):
	dim := dim-2*eps:
	ns := [op(ns),0,0]:
	# determine needed eps-orders:
	Needed := select(q->q[1..3]=Master, MasterCoeffs):
	Needed := map2(op,4,Needed):
	Needed := sort([op(Needed)]):
	fprintf(f, "%a[{%d,%d,%d,%d,%d,%d,%d,%d,%d}, %a] ->\n", family, op(ns), dim):
	for epsord in Needed do
		fileName2 := cat("", family, op(Master[2]), "d", Master[3], "eps", epsord, ".m"):
		term := FileTools[Text][ReadFile](fileName2):
		# look for PL[] or NP[]:
		kk := StringTools[Search](convert(Master[1], 'string'), term):
		if not type(kk, 'posint') then
			error "no definition for integral family %1 found", Master[1]:
		end if:
		term := term[kk..]:
		kk := StringTools[Search]("->", term):
		if not type(kk, 'posint') then
			error "assignment not found":
		end if:
		term := term[(kk+2)..]:
		kk := StringTools[Search]("}", term):
		if not type(kk, 'posint') then
			error "end of expression not found":
		end if:
		term := term[..(kk-1)]:
		fprintf(f,"+eps^(%d)*(%s)\n", epsord, term):
	end do:
	epsord := max(Needed)+1:
	fprintf(f, "+eps^(%d)*missingOrder%a%d%d%d%d%d%d%d%d%dd%d\n", epsord, family, op(ns), Master[3]):
	if Master=Masters[-1] then
		fprintf(f,"}\n"):
	else
		fprintf(f,",\n\n"):
	end if:
end do:
fclose(f):

# Verify that the expression agrees:
PL := 'PL':
NP := 'NP':

# Import Mathematica expressions, to verify that they agree with the computed result:
Test := FileTools[Text][ReadFile]("expansions.m"):
Test := convert(Test, 'FromMma'):

if map(lhs,{op(Test)}) <> map(q->q[1](q[2],q[3]), {indices(INT)}) then
	error "mismatch between master integrals listed in Mathematica output":
end if:

for Master in Test do
	family := op(0,lhs(Master)):
	ns,dim := op(lhs(Master)):
	# translate hyperlogarithm notation G->Hlog:
	term := eval(rhs(Master), G=proc() Hlog(_passed[-1],[_passed[..-2]]) end proc):
	term := simplify(term-INT[family,ns,dim]):
	if term<>0 then
		printf("Difference for %a:\n", lhs(Master)):
		print(term):
		error "expression mismatch in Mathematica output":
	end if:
end do:


==> anc/integrals/expansions.m <==
{
NP[{0,1,1,0,1,3,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/12/u)*(
  -6
  -1*Pi^2
  +3*Log[mV2/(mV2-u)]^2
  +2*Log[mV2/(mV2-u)]^3
  -3*Log[-mV2/u]^2
  -2*Log[-mV2/u]^3
  +2*Pi^2*Log[mV2/(mV2-u)]
  -2*Pi^2*Log[-mV2/u]
  +6*G[0, u/(u+mV2), 1]
  -6*G[0, -1/u*(mV2-u), 1]
  -6*G[-1/u*(mV2-u), u/(u+mV2), 1]
  +12*G[0, 0, u/(u+mV2), 1]
  -12*G[0, 0, -1/u*(mV2-u), 1]
  +6*G[0, u/(u+mV2), 1, 1]
  -6*G[0, -1/u*(mV2-u), u/(u+mV2), 1]
  +12*G[-1/u*(mV2-u), 0, 1, 1]
  -6*G[-1/u*(mV2-u), 0, u/(u+mV2), 1]
  -6*G[-1/u*(mV2-u), u/(u+mV2), 1, 1]
  +6*Zeta[3]
)
+(1/2*(mV2-u)/u^2)*(
  +1*Log[mV2/(mV2-u)]
)
)
+eps^(1)*missingOrderNP011013100d6
,

NP[{0,1,1,1,1,2,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/12/u)*(
  +1*Log[mV2/(mV2-s)]^3
  +1*Log[mV2/(mV2-mh2+s+u)]^3
  +1*Pi^2*Log[mV2/(mV2-s)]
  +1*Pi^2*Log[mV2/(mV2-mh2+s+u)]
  -4*Log[2]^3
  -12*Log[mV2/(mV2-mh2)]^2
  -4*Log[mV2/(mV2-mh2)]^3
  +2*Log[mV2/(mV2-u)]^3
  +2*Log[(2*mV2-mh2-r)/mV2]^3
  +2*Log[(2*mV2-mh2+r)/mV2]^3
  -2*Log[-mV2/u]^3
  -6*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  -6*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  -4*Pi^2*Log[mV2/(mV2-mh2)]
  -2*Pi^2*Log[-mV2/u]
  +24*G[0, -(mV2-mh2)/mh2, 1]
  +12*G[0, 0, u/(mV2+u), 1]
  -12*G[0, 0, 2*mV2/(mh2+r), 1]
  -12*G[0, 0, 2*mV2/(-r+mh2), 1]
  -12*G[0, 0, -1/u*(mV2-u), 1]
  +24*G[0, 0, -(mV2-mh2)/mh2, 1]
  -6*G[0, 0, -(mV2-s)/s, 1]
  -6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 1]
  +6*G[0, u/(mV2+u), 1, 1]
  -12*G[0, 2*mV2/(mh2+r), 1, 1]
  -12*G[0, 2*mV2/(-r+mh2), 1, 1]
  -6*G[0, -1/u*(mV2-u), u/(mV2+u), 1]
  +24*G[0, -(mV2-mh2)/mh2, 1, 1]
  -6*G[0, -(mV2-s)/s, 1, 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +12*G[-1/u*(mV2-u), 0, 1, 1]
  -6*G[-1/u*(mV2-u), 0, u/(mV2+u), 1]
  -6*G[-1/u*(mV2-u), u/(mV2+u), 1, 1]
  +6*Zeta[3]
)
+(-1/4*s^2/(s+u)^2/u)*(
  +1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  +2*G[(mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(-r+mh2), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[0, -1/u*(mV2-u), 1]*Log[-u/s]
  +2*G[mV2/u, 0, s/(s+u), 1]
  +2*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 0, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), 1, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), 0, s/(s+u), 1]
  +2*G[2*mV2/(-r+mh2), 1, s/(s+u), 1]
  +2*G[2*mV2/(-r+mh2), s/mh2, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 1, s/(s+u), 1]
  -2*G[-(mV2-s)/s, s/mh2, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1]
)
+(-1/6*(mV2+mh2)/s/(mh2-s-u))*(
  +1*Pi^2*Log[mV2/(mV2-u)]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1, 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1, 1]
)
+(1/12*(2*mV2-5*mh2)/mh2/u)*(
  +1*Pi^2*Log[2]
)
+(-1/4*(2*mV2-mh2)/mh2/u)*(
  +1*Log[2]*Log[mV2/(mV2-u)]^2
  +2*G[0, u/(mV2+u), 1]*Log[2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[2]
  -2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[2]
  -1*Log[2]*Log[-mV2/u]^2
)
+(-1/24*(2*mV2-5*mh2-r)/mh2/u)*(
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
)
+(-1/24*(2*mV2-5*mh2+r)/mh2/u)*(
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
)
+(-1/8*(2*mV2-mh2-r)/mh2/u)*(
  +1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(mV2+u), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[s/(s+u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +4*G[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-s)/s, 1, 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
)
+(-1/8*(2*mV2-mh2+r)/mh2/u)*(
  +1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(mV2+u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +4*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
)
+(1/4*(-5*mh2-5*r+6*mV2)/s/(mh2-s-u))*(
  +1*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1]
)
+(-1/12*(mh2-s-u)/(mh2-s)/u)*(
  +1*Pi^2
  +3*Log[-mV2/u]^2
  -6*G[0, u/(mV2+u), 1]
  +6*G[-1/u*(mV2-u), u/(mV2+u), 1]
)
+(-1/12*(mh2-s-u)^2/(mh2-s)^2/u)*(
  +1*Pi^2*Log[-u/(mh2-s-u)]
  +6*G[(mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-s-u)]
  -6*G[0, u/(mV2+u), 1]*Log[-u/(mh2-s-u)]
  +6*G[0, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]
  +6*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[-u/(mh2-s-u)]
  +3*Log[-mV2/u]^2*Log[-u/(mh2-s-u)]
  +6*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(mh2+r), 1, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
)
+(1/4*(5*r-5*mh2+6*mV2)/s/(mh2-s-u))*(
  +1*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1]
)
+(-1/4*(-2*s-u+mh2)/(s+u)/(mh2-s))*(
  -1*Log[mV2/(mV2-u)]^2
  +2*G[0, -1/u*(mV2-u), 1]
)
+(-1/2*(4*mh2*s+3*mh2*u-4*s^2-4*s*u-u^2)/u/(mh2-s)/(s+u))*(
  +1*Log[2]*Log[mV2/(mV2-u)]
)
+(1/2*(mV2*u+mh2*s+mh2*u-s^2-s*u)/u/s/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  +1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  -2*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  -1*Log[mV2/(mV2-u)]*Log[-u/s]^2
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]^2
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  -2*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  +2*G[mV2/u, 0, 1, 1]
  -2*G[mV2/u, s/(s+u), 1, 1]
  +2*G[mV2/u, (mh2-u)/mh2, 1, 1]
  -2*G[mV2/u, (mh2-s-u)/(mh2-s), 1, 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), 1, 1]
  -2*G[mV2/u, 2*mV2/(-r+mh2), 1, 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[2*mV2/(mh2+r), 0, 1, 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  -2*G[2*mV2/(-r+mh2), 0, 1, 1]
  -2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-s)/s, s/(s+u), 1, 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1, 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
)
+(-1/2*(2*mV2*u+mh2*s+2*mh2*u-s^2-s*u)/s/(mh2-s-u)/u)*(
  -1*G[2*mV2/(mh2+r), s/mh2, 1, 1]
  -1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1, 1]
  -1*G[2*mV2/(-r+mh2), s/mh2, 1, 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]
  -1*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  -1*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  +1*G[-(mV2-s)/s, s/mh2, 1, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
)
+(-1/4*(2*mV2*s+2*mV2*u-2*mh2*s-mh2*u+2*s^2+s*u)/u/(mh2-s)/(s+u))*(
  +1*Log[mV2/(mV2-s)]^2
  -2*G[0, -(mV2-s)/s, 1]
)
+(-1/2*(2*mV2*s+2*mV2*u+2*mh2*s+2*mh2*u-2*s^2-s*u)/(mh2-s-u)/(s+u)/u)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/s]
  -1*G[-(mV2-s)/s, s/(s+u), 1]
  +1*G[mV2/u, s/(s+u), 1]
)
+(-1/2*(2*mV2*s+2*mV2*u+3*mh2*s+2*mh2*u-3*s^2-2*s*u)/(mh2-s-u)/(mh2-s)/(s+u))*(
  -1*G[2*mV2/(mh2+r), s/mh2, 1]
  -1*G[2*mV2/(-r+mh2), s/mh2, 1]
  +1*G[-(mV2-s)/s, s/mh2, 1]
)
+(-1/4*(6*mV2*u-4*mh2*s-5*mh2*u-5*ru*u+4*s^2+4*s*u)/u/(mh2-s-u)/s)*(
  +1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  -1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
  +1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
  +1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
)
+(-1/4*(6*mV2*u-4*mh2*s-5*mh2*u+5*ru*u+4*s^2+4*s*u)/u/(mh2-s-u)/s)*(
  +1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  -1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
  +1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
  +1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
)
+(-1/4*(2*mV2*mh2-2*mV2*s-2*mh2*s-2*mh2*u+2*s^2+3*s*u+u^2)/(s+u)/(mh2-s)/u)*(
  +1*Log[mV2/(mV2-mh2+s+u)]^2
  -2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]
)
+(-1/2*(2*mV2*mh2-2*mV2*s+2*mh2*s+3*mh2*u-2*s^2-3*s*u-u^2)/s/u/(mh2-s))*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +1*G[mV2/u, (mh2-s-u)/(mh2-s), 1]
)
+(-1/2*(2*mV2*mh2-2*mV2*s+3*mh2*s+3*mh2*u-3*s^2-4*s*u-u^2)/s/(s+u)/(mh2-s))*(
  -1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
)
+(-1/4*(mh2+u)*(2*mV2+u)/u/(mh2-s)/(s+u))*(
  -2*Log[2]^2
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[0, 2*mV2/(mh2+r), 1]
  +2*G[0, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(6*mV2*mh2*s+6*mV2*mh2*u-6*mh2^2*s-5*mh2^2*u-6*mh2*r*s-5*mh2*r*u+mh2*s^2+mh2*s*u+r*s^2+r*s*u)/mh2/(s+u)/(mh2-s-u)/s)*(
  +1*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(6*mV2*mh2*s+6*mV2*mh2*u-6*mh2^2*s-5*mh2^2*u+6*mh2*r*s+5*mh2*r*u+mh2*s^2+mh2*s*u-r*s^2-r*s*u)/mh2/(s+u)/(mh2-s-u)/s)*(
  +1*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]
)
+(-1/4*(6*mV2*mh2^2-6*mV2*mh2*s-5*mh2^3-5*mh2^2*r+4*mh2^2*s+4*mh2*r*s+mh2*s^2+mh2*s*u+r*s^2+r*s*u)/(mh2-s)/mh2/s/(mh2-s-u))*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
)
+(-1/4*(6*mV2*mh2^2-6*mV2*mh2*s-5*mh2^3+5*mh2^2*r+4*mh2^2*s-4*mh2*r*s+mh2*s^2+mh2*s*u-r*s^2-r*s*u)/(mh2-s)/mh2/s/(mh2-s-u))*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
)
+(1/2*(2*mV2*s^2*u+4*mV2*s*u^2+2*mV2*u^3+mh2*s^3+6*mh2*s^2*u+6*mh2*s*u^2+2*mh2*u^3-s^4-5*s^3*u-6*s^2*u^2-2*s*u^3)/u/(s+u)^2/s/(mh2-s-u))*(
  +1*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
)
+(1/2*(2*mV2*mh2^2*u-4*mV2*mh2*s*u+2*mV2*s^2*u+mh2^3*s+2*mh2^3*u-3*mh2^2*s^2-3*mh2^2*s*u+3*mh2*s^3-3*mh2*s*u^2-s^4+s^3*u+3*s^2*u^2+s*u^3)/u/s/(mh2-s-u)/(mh2-s)^2)*(
  +1*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
)
+(1/4*(6*mV2*mh2^2*s+6*mV2*mh2^2*u-6*mV2*mh2*s^2-6*mV2*mh2*s*u-6*mh2^3*s-5*mh2^3*u-6*mh2^2*r*s-5*mh2^2*r*u+6*mh2^2*s^2+5*mh2^2*s*u+6*mh2*r*s^2+5*mh2*r*s*u+mh2*s^2*u+mh2*s*u^2+r*s^2*u+r*s*u^2)/s/(mh2-s-u)/mh2/(mh2-s)/(s+u))*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  +1*G[mV2/u, 2*mV2/(-r+mh2), 1]
)
+(1/4*(6*mV2*mh2^2*s+6*mV2*mh2^2*u-6*mV2*mh2*s^2-6*mV2*mh2*s*u-6*mh2^3*s-5*mh2^3*u+6*mh2^2*r*s+5*mh2^2*r*u+6*mh2^2*s^2+5*mh2^2*s*u-6*mh2*r*s^2-5*mh2*r*s*u+mh2*s^2*u+mh2*s*u^2-r*s^2*u-r*s*u^2)/s/(mh2-s-u)/mh2/(mh2-s)/(s+u))*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +1*G[mV2/u, 2*mV2/(mh2+r), 1]
)
+(-1/2*(mh2-u)*(2*mV2*mh2*s+2*mV2*mh2*u-2*mV2*s^2-2*mV2*s*u+4*mh2*s*u+3*mh2*u^2-4*s^2*u-4*s*u^2-u^3)/s/(mh2-s-u)/u/(mh2-s)/(s+u))*(
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[mV2/u, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
)
)
+eps^(1)*missingOrderNP011112100d6
,

NP[{0,1,1,2,1,1,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/12/u)*(
  +1*Log[mV2/(mV2-s)]^3
  +1*Log[mV2/(mV2-mh2+s+u)]^3
  +1*Pi^2*Log[mV2/(mV2-s)]
  +1*Pi^2*Log[mV2/(mV2-mh2+s+u)]
  -4*Log[2]^3
  -4*Log[mV2/(mV2-mh2)]^3
  +2*Log[mV2/(mV2-u)]^3
  +2*Log[(2*mV2-mh2-r)/mV2]^3
  +2*Log[(2*mV2-mh2+r)/mV2]^3
  -2*Log[-mV2/u]^3
  -6*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  -6*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  -4*Pi^2*Log[mV2/(mV2-mh2)]
  -2*Pi^2*Log[-mV2/u]
  +12*G[0, 0, u/(mV2+u), 1]
  -12*G[0, 0, 2*mV2/(-r+mh2), 1]
  -12*G[0, 0, 2*mV2/(r+mh2), 1]
  -12*G[0, 0, -1/u*(mV2-u), 1]
  +24*G[0, 0, -(mV2-mh2)/mh2, 1]
  -6*G[0, 0, -(mV2-s)/s, 1]
  -6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 1]
  +6*G[0, u/(mV2+u), 1, 1]
  -12*G[0, 2*mV2/(-r+mh2), 1, 1]
  -12*G[0, 2*mV2/(r+mh2), 1, 1]
  -6*G[0, -1/u*(mV2-u), u/(mV2+u), 1]
  +24*G[0, -(mV2-mh2)/mh2, 1, 1]
  -6*G[0, -(mV2-s)/s, 1, 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +12*G[-1/u*(mV2-u), 0, 1, 1]
  -6*G[-1/u*(mV2-u), 0, u/(mV2+u), 1]
  -6*G[-1/u*(mV2-u), u/(mV2+u), 1, 1]
  +6*Zeta[3]
)
+(-1/4/(mh2-s))*(
  -1*Log[mV2/(mV2-mh2+s+u)]^2
  +2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]
)
+(-1/4/(s+u))*(
  -1*Log[mV2/(mV2-s)]^2
  +2*G[0, -(mV2-s)/s, 1]
)
+(1/6*mV2/(mh2-s-u)/s)*(
  +1*Pi^2*Log[mV2/(mV2-u)]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1, 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 1, 1]
)
+(-1/2*s/(s+u)/(mh2-s-u))*(
  -1*Log[mV2/(mV2-u)]*Log[-u/s]
  -1*G[mV2/u, s/(s+u), 1]
  -1*G[-(mV2-s)/s, s/mh2, 1]
  +1*G[2*mV2/(-r+mh2), s/mh2, 1]
  +1*G[2*mV2/(r+mh2), s/mh2, 1]
  +1*G[-(mV2-s)/s, s/(s+u), 1]
)
+(-1/12*(2*mV2+5*mh2)/u/mh2)*(
  +1*Pi^2*Log[2]
)
+(-1/4*(mh2+2*mV2)/u/mh2)*(
  +1*Log[2]*Log[-mV2/u]^2
  -2*G[0, u/(mV2+u), 1]*Log[2]
  +2*G[0, -1/u*(mV2-u), 1]*Log[2]
  +2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[2]
  -1*Log[2]*Log[mV2/(mV2-u)]^2
)
+(-1/4*(mh2+u)/(s+u)/(mh2-s))*(
  +1*Log[(2*mV2-mh2-r)/mV2]^2
  +1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]^2
  -2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +2*Log[2]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(-r+mh2), 1]
  -2*G[0, 2*mV2/(r+mh2), 1]
)
+(-1/4*(2*mV2-mh2-r)/(mh2-s-u)/s)*(
  +1*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(2*mV2-mh2+r)/(mh2-s-u)/s)*(
  +1*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 1]
)
+(-1/4*(2*mV2-mh2-ru)/s/(mh2-s-u))*(
  -1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
)
+(-1/4*(2*mV2-mh2+ru)/s/(mh2-s-u))*(
  -1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
)
+(1/24*(2*mV2+5*mh2-r)/u/mh2)*(
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
)
+(1/24*(2*mV2+5*mh2+r)/u/mh2)*(
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
)
+(-1/2*(mh2-s-u)/(mh2-s)/s)*(
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]
  -1*G[mV2/u, (mh2-s-u)/(mh2-s), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
)
+(-1/12*(mh2-s+u)/(mh2-s)/u)*(
  +1*Pi^2
  +3*Log[-mV2/u]^2
  -6*G[0, u/(mV2+u), 1]
  +6*G[-1/u*(mV2-u), u/(mV2+u), 1]
)
+(-1/8*(-r+2*mV2+mh2)/u/mh2)*(
  +1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  +2*G[0, u/(mV2+u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[s/(s+u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-s-u)/(mh2-s), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -2*G[mV2/u, s/(s+u), 2*mV2/(r+mh2), 1]
  -2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  -4*G[-(mV2-mh2)/mh2, 1, 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-s)/s, 1, 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
)
+(-1/8*(r+2*mV2+mh2)/u/mh2)*(
  +1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  +2*G[0, u/(mV2+u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[s/(s+u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -2*G[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -4*G[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-s)/s, 1, 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
)
+(-1/4*s*(s+2*u)/(s+u)^2/u)*(
  +1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  +2*G[(mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(-r+mh2), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(r+mh2), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[0, -1/u*(mV2-u), 1]*Log[-u/s]
  +2*G[mV2/u, 0, s/(s+u), 1]
  +2*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(r+mh2), s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), 0, s/(s+u), 1]
  +2*G[2*mV2/(-r+mh2), 1, s/(s+u), 1]
  +2*G[2*mV2/(-r+mh2), s/mh2, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[2*mV2/(r+mh2), 0, s/(s+u), 1]
  +2*G[2*mV2/(r+mh2), 1, s/(s+u), 1]
  +2*G[2*mV2/(r+mh2), s/mh2, s/(s+u), 1]
  -2*G[2*mV2/(r+mh2), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 1, s/(s+u), 1]
  -2*G[-(mV2-s)/s, s/mh2, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u), 1]
)
+(-1/12*(mh2-s-u)*(mh2-s+u)/u/(mh2-s)^2)*(
  +1*Pi^2*Log[-u/(mh2-s-u)]
  +6*G[0, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[(mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(r+mh2), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +3*Log[-mV2/u]^2*Log[-u/(mh2-s-u)]
  -6*G[0, u/(mV2+u), 1]*Log[-u/(mh2-s-u)]
  +6*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[-u/(mh2-s-u)]
  -3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-s-u)]
  +6*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s), 1]
)
+(-1/4*(2*mh2*s+mh2*u-2*s^2+u^2)/u/(mh2-s)/(s+u))*(
  -1*Log[mV2/(mV2-u)]^2
  +2*G[0, -1/u*(mV2-u), 1]
)
+(1/2*(mV2*u-mh2*s+s^2+s*u)/(mh2-s-u)/u/s)*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  +1*Log[mV2/(mV2-u)]*Log[-u/s]^2
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]^2
  +2*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  -1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  -2*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  -2*G[mV2/u, 0, 1, 1]
  +2*G[mV2/u, s/(s+u), 1, 1]
  -2*G[mV2/u, (mh2-u)/mh2, 1, 1]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 1, 1]
  +2*G[mV2/u, 2*mV2/(-r+mh2), 1, 1]
  +2*G[mV2/u, 2*mV2/(r+mh2), 1, 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[2*mV2/(-r+mh2), 0, 1, 1]
  +2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  +2*G[2*mV2/(r+mh2), 0, 1, 1]
  +2*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-s)/s, s/(s+u), 1, 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1, 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
)
+(-1/2*(2*mV2*u-mh2*s+s^2+s*u)/(mh2-s-u)/u/s)*(
  -1*G[-(mV2-s)/s, s/mh2, 1, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(-r+mh2), s/mh2, 1, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(r+mh2), s/mh2, 1, 1]
  +1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1, 1]
  +1*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  +1*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1]
)
+(1/4*(2*mV2*mh2^2-2*mV2*mh2*s-mh2^3-mh2^2*r+mh2*s^2+mh2*s*u+r*s^2+r*s*u)/(mh2-s)/s/(mh2-s-u)/mh2)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
)
+(1/4*(2*mV2*mh2^2-2*mV2*mh2*s-mh2^3+mh2^2*r+mh2*s^2+mh2*s*u-r*s^2-r*s*u)/(mh2-s)/s/(mh2-s-u)/mh2)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1]
)
+(-1/2*(2*mV2*s^2*u+4*mV2*s*u^2+2*mV2*u^3-mh2*s^3-2*mh2*s^2*u-2*mh2*s*u^2+s^4+3*s^3*u+4*s^2*u^2+2*s*u^3)/(mh2-s-u)/u/s/(s+u)^2)*(
  +1*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
)
+(1/4*(2*mV2*mh2*s+2*mV2*mh2*u-2*mh2^2*s-mh2^2*u-2*mh2*r*s-mh2*r*u+mh2*s^2+mh2*s*u+r*s^2+r*s*u)/mh2/(s+u)/(mh2-s-u)/s)*(
  +1*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1]
)
+(1/4*(2*mV2*mh2*s+2*mV2*mh2*u-2*mh2^2*s-mh2^2*u+2*mh2*r*s+mh2*r*u+mh2*s^2+mh2*s*u-r*s^2-r*s*u)/mh2/(s+u)/(mh2-s-u)/s)*(
  +1*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1]
)
+(-1/2*(2*mV2*mh2^2*u-4*mV2*mh2*s*u+2*mV2*s^2*u-mh2^3*s+3*mh2^2*s^2+mh2^2*s*u-3*mh2*s^3-2*mh2*s^2*u-mh2*s*u^2+s^4+s^3*u+s^2*u^2+s*u^3)/(mh2-s-u)/u/s/(mh2-s)^2)*(
  +1*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
)
+(-1/2*(mh2-u)*(2*mh2*s+mh2*u-2*s^2-2*s*u-u^2)/(s+u)/(mh2-s)/(mh2-s-u)/s)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -1*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  +1*G[mV2/u, (mh2-u)/mh2, 1]
)
+(-1/4*(2*mV2*mh2^2*s+2*mV2*mh2^2*u-2*mV2*mh2*s^2-2*mV2*mh2*s*u-2*mh2^3*s-mh2^3*u-2*mh2^2*r*s-mh2^2*r*u+2*mh2^2*s^2+mh2^2*s*u+2*mh2*r*s^2+mh2*r*s*u+mh2*s^2*u+mh2*s*u^2+r*s^2*u+r*s*u^2)/s/mh2/(mh2-s-u)/(mh2-s)/(s+u))*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  +1*G[mV2/u, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(2*mV2*mh2^2*s+2*mV2*mh2^2*u-2*mV2*mh2*s^2-2*mV2*mh2*s*u-2*mh2^3*s-mh2^3*u+2*mh2^2*r*s+mh2^2*r*u+2*mh2^2*s^2+mh2^2*s*u-2*mh2*r*s^2-mh2*r*s*u+mh2*s^2*u+mh2*s*u^2-r*s^2*u-r*s*u^2)/s/mh2/(mh2-s-u)/(mh2-s)/(s+u))*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +1*G[mV2/u, 2*mV2/(r+mh2), 1]
)
)
+eps^(1)*missingOrderNP011211100d6
,

NP[{0,1,1,2,1,2,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/mh2/s)*(
  -1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
)
+(1/mh2/(mh2-s-u))*(
  -1*G[2*mV2/(mh2+r), s/mh2, 1]
  -1*G[2*mV2/(-r+mh2), s/mh2, 1]
  +1*G[-(mV2-s)/s, s/mh2, 1]
)
+((mh2-s)/u/mh2/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]*Log[-u/s]
  -1*G[-(mV2-s)/s, s/(s+u), 1]
  +1*G[mV2/u, s/(s+u), 1]
)
+((mh2-u)/mh2/s/(mh2-s-u))*(
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[mV2/u, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
)
+((s+u)/mh2/s/u)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +1*G[mV2/u, (mh2-s-u)/(mh2-s), 1]
)
+(1/6/mh2/u)*(
  +1*Pi^2
  +6*Log[mV2/(mV2-mh2)]^2
  -3*Log[mV2/(mV2-s)]^2
  -3*Log[mV2/(mV2-u)]^2
  -3*Log[mV2/(mV2-mh2+s+u)]^2
  +3*Log[-mV2/u]^2
  +12*Log[2]*Log[mV2/(mV2-u)]
  -6*G[0, u/(u+mV2), 1]
  +6*G[0, -1/u*(mV2-u), 1]
  -12*G[0, -(mV2-mh2)/mh2, 1]
  +6*G[0, -(mV2-s)/s, 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]
  +6*G[-1/u*(mV2-u), u/(u+mV2), 1]
)
+(1/6/s/(mh2-s-u))*(
  +1*Pi^2*Log[mV2/(mV2-u)]
  -6*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  -3*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  +3*Log[mV2/(mV2-u)]*Log[-u/s]^2
  -3*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  +3*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]^2
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  +6*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  -6*G[mV2/u, 0, 1, 1]
  +6*G[mV2/u, s/(s+u), 1, 1]
  -6*G[mV2/u, (mh2-u)/mh2, 1, 1]
  +6*G[mV2/u, (mh2-s-u)/(mh2-s), 1, 1]
  +6*G[mV2/u, 2*mV2/(mh2+r), 1, 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), 1, 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[2*mV2/(mh2+r), 0, 1, 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 1, 1]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  -6*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1, 1]
  +6*G[2*mV2/(-r+mh2), 0, 1, 1]
  -6*G[2*mV2/(-r+mh2), s/mh2, 1, 1]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1, 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1, 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[-(mV2-s)/s, s/mh2, 1, 1]
  -6*G[-(mV2-s)/s, s/(s+u), 1, 1]
  -6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  -6*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
)
+(-1/2*(mh2+r)/mh2/s/(mh2-s-u))*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[mV2/u, 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(-r+mh2)/mh2/s/(mh2-s-u))*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[mV2/u, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
)
+(1/6*mV2*r/mh2^2/(4*mV2-mh2)/u)*(
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  +6*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  -6*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  -6*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +6*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -6*G[s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +6*G[s/(s+u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -6*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +6*G[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -6*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +6*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  -3*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  +3*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -6*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  +6*G[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1]
  -6*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r), 1]
  +12*G[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 1, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)/mh2/u/s/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  -1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
  +1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
  +1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]
)
+(-1/2*(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)/mh2/u/s/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  -1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
  +1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
  +1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]
)
)
+eps^(1)*missingOrderNP011212100d6
,

NP[{0,1,1,3,1,0,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/12/u)*(
  +3*Log[mV2/(mh2-s)]^2
  +2*Log[mV2/(mh2-s)]^3
  -3*Log[mV2/(mh2-s-u)]^2
  -2*Log[mV2/(mh2-s-u)]^3
  +6*G[0, -(mh2-s)/s, 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), 1]*Log[mV2/(mV2-mh2+s+u)]
  +6*G[-(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), -u/s, 1]*Log[mV2/(mV2-mh2+s+u)]
  -6*G[0, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), 1]*Log[mV2/(mV2-mh2)]
  +6*G[-(mh2-s)/s, -u/s, 1]*Log[mV2/(mV2-mh2)]
  -6*G[-(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), -u/s, 1]*Log[mV2/(mV2-mh2)]
  -6*Log[mV2/(mV2-mh2)]*Log[mV2/(mh2-s)]
  -3*Log[mV2/(mV2-mh2)]*Log[mV2/(mh2-s)]^2
  +3*Log[mV2/(mV2-mh2)]*Log[(s+u)*mV2/(mV2*u+mh2*s-s^2-s*u)]^2
  +3*Log[mV2/(mV2-mh2)]^2*Log[(s+u)/u]
  +2*Pi^2*Log[mV2/(mh2-s)]
  -2*Pi^2*Log[mV2/(mh2-s-u)]
  +6*Log[mV2/(mh2-s-u)]*Log[mV2/(mV2-mh2+s+u)]
  +3*Log[mV2/(mh2-s-u)]^2*Log[mV2/(mV2-mh2+s+u)]
  -3*Log[mV2/(mV2-mh2+s+u)]*Log[(s+u)*mV2/(mV2*u+mh2*s-s^2-s*u)]^2
  -6*G[0, -(mV2-mh2)/mh2, 1]*Log[(s+u)/u]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]*Log[(s+u)/u]
  -3*Log[mV2/(mV2-mh2+s+u)]^2*Log[(s+u)/u]
  -6*G[0, -(mh2-s)/(mV2-mh2+s), 1]
  +6*G[0, -(mh2-s-u)/(mV2-mh2+s+u), 1]
  +6*G[-(mV2-s)/s, -(mh2-s)/(mV2-mh2+s), 1]
  -12*G[0, 0, -(mh2-s)/(mV2-mh2+s), 1]
  +12*G[0, 0, -(mh2-s-u)/(mV2-mh2+s+u), 1]
  -6*G[0, -(mV2-s)/s, 1, 1]
  -6*G[0, -(mV2-s)/s, -(mh2-s)/s, 1]
  +6*G[0, -(mV2-s)/s, -(mh2-s)/(mV2-mh2+s), 1]
  -6*G[0, -(mh2-s)/(mV2-mh2+s), 1, 1]
  +6*G[0, -(mh2-s-u)/(mV2-mh2+s+u), 1, 1]
  -6*G[-(mV2-s)/s, 0, 1, 1]
  -6*G[-(mV2-s)/s, 0, -(mh2-s)/s, 1]
  +6*G[-(mV2-s)/s, 0, -(mh2-s)/(mV2-mh2+s), 1]
  -6*G[-(mV2-s)/s, 1, -u/s, 1]
  -6*G[-(mV2-s)/s, -(mh2-s)/s, -u/s, 1]
  +6*G[-(mV2-s)/s, -(mh2-s)/(mV2-mh2+s), 1, 1]
  -6*G[-(mV2-s)/s, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), 1, 1]
  +6*G[-(mV2-s)/s, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), -u/s, 1]
)
+(-1/2*mV2/s/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2)]*Log[mh2/(mh2-s)]
  -1*G[-(mV2-s)/s, -(mh2-s)/s, 1]
)
+(-1/2*(mV2*u+mh2*s-s^2-s*u)/u/s/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s+u)]*Log[(s+u)*mV2/(mV2*u+mh2*s-s^2-s*u)]
  -1*Log[mV2/(mV2-mh2)]*Log[(s+u)*mV2/(mV2*u+mh2*s-s^2-s*u)]
  +1*G[-(mV2-s)/s, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), 1]
)
)
+eps^(1)*missingOrderNP011310100d6
,

NP[{0,1,1,4,1,0,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(-1/12/mV2/u)*(
  +1*Log[mV2/(mh2-s-u)]^2
  -1*Log[mV2/(mh2-s)]^2
  +2*Log[mV2/(mV2-mh2)]*Log[mV2/(mh2-s)]
  -2*Log[mV2/(mh2-s-u)]*Log[mV2/(mV2-mh2+s+u)]
  +2*G[0, -(mh2-s)/(-mh2+s+mV2), 1]
  -2*G[0, -(mh2-s-u)/(mV2-mh2+s+u), 1]
  -2*G[-(mV2-s)/s, -(mh2-s)/(-mh2+s+mV2), 1]
)
+(-1/6/s/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2)]*Log[mh2/(mh2-s)]
  -1*G[-(mV2-s)/s, -(mh2-s)/s, 1]
)
+(-1/6*(mV2*u+mh2*s-s^2-s*u)/mV2/u/s/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s+u)]*Log[mV2*(s+u)/(mV2*u+mh2*s-s^2-s*u)]
  -1*Log[mV2/(mV2-mh2)]*Log[mV2*(s+u)/(mV2*u+mh2*s-s^2-s*u)]
  +1*G[-(mV2-s)/s, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), 1]
)
)
+eps^(1)*missingOrderNP011410100d6
,

NP[{1,1,0,1,1,0,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/6/(mh2-s))*(
  +2*Log[mV2/(mh2-s)]^3
  +2*Log[mV2/(mV2-mh2+s)]^3
  -3*Log[mV2/(mV2-mh2)]*Log[mV2/(mh2-s)]^2
  +3*Log[mV2/(mV2-mh2)]*Log[mh2/(mh2-s)]^2
  +3*Log[mV2/(mV2-mh2)]^2*Log[mh2/(mh2-s)]
  +2*Pi^2*Log[mV2/(mh2-s)]
  +2*Pi^2*Log[mV2/(mV2-mh2+s)]
  -6*G[0, -(mV2-mh2)/mh2, 1]*Log[mh2/(mh2-s)]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  -12*G[0, 0, -(mh2-s)/(mV2-mh2+s), 1]
  -12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -6*G[0, -(mV2-s)/s, 1, 1]
  -6*G[0, -(mV2-s)/s, -(mh2-s)/s, 1]
  +6*G[0, -(mV2-s)/s, -(mh2-s)/(mV2-mh2+s), 1]
  -6*G[0, -(mh2-s)/(mV2-mh2+s), 1, 1]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[-(mV2-s)/s, 0, 1, 1]
  -6*G[-(mV2-s)/s, 0, -(mh2-s)/s, 1]
  +6*G[-(mV2-s)/s, 0, -(mh2-s)/(mV2-mh2+s), 1]
  -6*G[-(mV2-s)/s, 1, -(mh2-s)/s, 1]
  -6*G[-(mV2-s)/s, -(mh2-s)/s, 1, 1]
  +6*G[-(mV2-s)/s, -(mh2-s)/(mV2-mh2+s), 1, 1]
  -6*Zeta[3]
)
)
+eps^(0)*missingOrderNP110110100d4
,

NP[{1,1,0,1,1,1,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/6*rtu/(mh2-s)/(4*mV2-mh2+s))*(
  +1*Pi^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -1*Pi^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +3*Log[mV2/(mV2-mh2+s)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -6*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -3*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  +3*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -6*Log[mV2/(mV2-mh2+s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +6*Log[mV2/(mV2-mh2+s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +6*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  -6*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  -6*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-s/(mh2-s)]
  +6*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-s/(mh2-s)]
  +12*G[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -12*G[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(mh2-r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(mh2+r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +12*G[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -12*G[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
)
+eps^(0)*missingOrderNP110111100d4
,

NP[{1,1,1,0,0,3,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/12/(mh2-s-u))*(
  +3*Log[-mV2/u]^2
  +2*Log[-mV2/u]^3
  -3*Log[-mV2/(mh2-s)]^2
  -2*Log[-mV2/(mh2-s)]^3
  -6*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[mV2/(mV2-s)]
  -6*G[(mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +6*G[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +6*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  +3*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]^2
  -3*Log[mV2/(mV2-s)]^2*Log[-s/(mh2-s-u)]
  +2*Pi^2*Log[-mV2/u]
  -2*Pi^2*Log[-mV2/(mh2-s)]
  +6*G[0, -(mV2-s)/s, 1]*Log[-s/(mh2-s-u)]
  -3*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]^2
  -6*G[0, u/(mV2+u), 1]
  +6*G[0, (mh2-s)/(mh2-s+mV2), 1]
  +6*G[-1/u*(mV2-u), u/(mV2+u), 1]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]
  -12*G[0, 0, u/(mV2+u), 1]
  +12*G[0, 0, (mh2-s)/(mh2-s+mV2), 1]
  -6*G[0, u/(mV2+u), 1, 1]
  +6*G[0, (mh2-s)/(mh2-s+mV2), 1, 1]
  -12*G[0, -1/u*(mV2-u), 1, 1]
  +6*G[0, -1/u*(mV2-u), u/(mV2+u), 1]
  +6*G[0, -(mV2-mh2)/mh2, 1, 1]
  +6*G[0, -(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  -6*G[0, -(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]
  -12*G[-1/u*(mV2-u), 0, 1, 1]
  +6*G[-1/u*(mV2-u), 0, u/(mV2+u), 1]
  -12*G[-1/u*(mV2-u), 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[-1/u*(mV2-u), u/(mV2+u), 1, 1]
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  +6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 1, 1]
  +6*G[-(mV2-mh2)/mh2, 0, (mh2-s)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 0, (mh2-s)/(mh2-s+mV2), 1]
  +6*G[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1, 1]
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  -6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]
)
+(-1/4*mV2/s/u)*(
  -1*Log[mV2/(mV2-u)]^2
  -2*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
  +2*G[0, -1/u*(mV2-u), 1]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
)
+(-1/2*(mV2*mh2-mV2*s-mV2*u+s*u)/(mh2-s-u)/u/s)*(
  +1*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -1*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +1*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
)
)
+eps^(1)*missingOrderNP111003100d6
,

NP[{1,1,1,0,0,4,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(-1/12/s/u)*(
  -1*Log[mV2/(mV2-u)]^2
  -2*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
  +2*G[0, -1/u*(mV2-u), 1]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
)
+(-1/12/(mh2-s-u)/mV2)*(
  +1*Log[-mV2/(mh2-s)]^2
  -1*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  +2*G[0, u/(u+mV2), 1]
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]
)
+(-1/6*(mV2*mh2-mV2*s-mV2*u+s*u)/mV2/s/(mh2-s-u)/u)*(
  +1*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -1*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +1*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
)
)
+eps^(1)*missingOrderNP111004100d6
,

NP[{1,1,1,1,0,2,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(mV2/s/u)*(
  +1*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-s)]
  +1*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-s)]
  +1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +1*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-u)]
  +1*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, mV2/mh2, 2*mV2/(mh2-rt), 1]
  -1*G[0, mV2/mh2, 2*mV2/(mh2+rt), 1]
  -1*G[0, mV2/s, 1/(mh2-u)*(mh2-s-u), 1]
  -1*G[0, mV2/s, 2*mV2/(-r+mh2), 1]
  -1*G[0, mV2/s, 2*mV2/(r+mh2), 1]
  -1*G[0, mV2/u, (mh2-s-u)/(mh2-s), 1]
  -1*G[0, mV2/u, 2*mV2/(-r+mh2), 1]
  -1*G[0, mV2/u, 2*mV2/(r+mh2), 1]
  -1*G[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  -1*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -1*G[0, 2*mV2/(r+mh2), (mh2-s)/mh2, 1]
  -1*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  -1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1/mh2*(mh2-s-u), 1]
  -1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1]
  -1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1]
  -1*G[mV2/mh2, 0, 2*mV2/(mh2-rt), 1]
  -1*G[mV2/mh2, 0, 2*mV2/(mh2+rt), 1]
  -1*G[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 1]
  -1*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]
  -1*G[2*mV2/(r+mh2), 0, (mh2-s)/mh2, 1]
  -1*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1/mh2*(mh2-s-u), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), 1]
  +1*G[0, mV2/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[0, mV2/mh2, 2*mV2/(r+mh2), 1]
  +1*G[0, mV2/s, (mh2-s)/mh2, 1]
  +1*G[0, mV2/s, 2*mV2/(mh2-rt), 1]
  +1*G[0, mV2/s, 2*mV2/(mh2+rt), 1]
  +1*G[0, mV2/u, (mh2-u)/mh2, 1]
  +1*G[0, mV2/u, 2*mV2/(mh2-rt), 1]
  +1*G[0, mV2/u, 2*mV2/(mh2+rt), 1]
  +1*G[0, 2*mV2/(-r+mh2), 1, 1]
  +1*G[0, 2*mV2/(-r+mh2), 1/mh2*(mh2-s-u), 1]
  +1*G[0, 2*mV2/(r+mh2), 1, 1]
  +1*G[0, 2*mV2/(r+mh2), 1/mh2*(mh2-s-u), 1]
  +1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1]
  +1*G[mV2/s, 0, (mh2-s)/mh2, 1]
  +1*G[mV2/s, 0, 2*mV2/(mh2-rt), 1]
  +1*G[mV2/s, 0, 2*mV2/(mh2+rt), 1]
  +1*G[mV2/u, 0, (mh2-u)/mh2, 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2-rt), 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2+rt), 1]
  +1*G[2*mV2/(-r+mh2), 0, 1, 1]
  +1*G[2*mV2/(-r+mh2), 0, 1/mh2*(mh2-s-u), 1]
  +1*G[2*mV2/(r+mh2), 0, 1, 1]
  +1*G[2*mV2/(r+mh2), 0, 1/mh2*(mh2-s-u), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(r+mh2), 1]
)
+(-1/12/(mh2-s))*(
  -1*Pi^2
  -3*Log[-mV2/u]^2
  -6*Log[2]*Log[mV2/(mV2-u)]
  +6*G[0, u/(u+mV2), 1]
  -6*G[-1/u*(mV2-u), u/(u+mV2), 1]
)
+(-1/4/(mh2-u))*(
  -1*Log[mV2/(mV2-s)]^2
  -2*Log[2]*Log[mV2/(mV2-s)]
  +2*G[0, -(mV2-s)/s, 1]
)
+(1/12/(mh2-s-u))*(
  +2*Log[-mV2/u]^3
  -2*Log[-mV2/(mh2-s)]^3
  +6*G[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[mV2/(mV2-s)]
  +6*G[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1/(mh2-u)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  +2*Pi^2*Log[-mV2/u]
  -2*Pi^2*Log[-mV2/(mh2-s)]
  +3*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]^2
  -3*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]^2
  -12*G[0, 0, u/(u+mV2), 1]
  +12*G[0, 0, (mh2-s)/(mh2-s+mV2), 1]
  -6*G[0, u/(u+mV2), 1, 1]
  +6*G[0, (mh2-s)/(mh2-s+mV2), 1, 1]
  -12*G[0, -1/u*(mV2-u), 1, 1]
  +6*G[0, -1/u*(mV2-u), u/(u+mV2), 1]
  +6*G[0, -(mV2-mh2)/mh2, 1, 1]
  +6*G[0, -(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  -6*G[0, -(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]
  -12*G[-1/u*(mV2-u), 0, 1, 1]
  +6*G[-1/u*(mV2-u), 0, u/(u+mV2), 1]
  -12*G[-1/u*(mV2-u), 1, 1/(mh2-u)*(mh2-s-u), 1]
  +6*G[-1/u*(mV2-u), u/(u+mV2), 1, 1]
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  +6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1/(mh2-u)*(mh2-s-u), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 1, 1]
  +6*G[-(mV2-mh2)/mh2, 0, (mh2-s)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 0, (mh2-s)/(mh2-s+mV2), 1]
  +6*G[-(mV2-mh2)/mh2, 1, 1/(mh2-u)*(mh2-s-u), 1]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u), 1]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1, 1]
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  -6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1/(mh2-u)*(mh2-s-u), 1]
)
+(-1/12*(mh2-s-u)/(mh2-s)^2)*(
  -6*G[(mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(r+mh2), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-s-u)]
  -1*Pi^2*Log[-u/(mh2-s-u)]
  +6*G[0, u/(u+mV2), 1]*Log[-u/(mh2-s-u)]
  -6*G[0, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]
  -6*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[-u/(mh2-s-u)]
  -3*Log[-mV2/u]^2*Log[-u/(mh2-s-u)]
  -6*G[mV2/u, (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), 1/mh2*(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(r+mh2), 1/mh2*(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/mh2*(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s), 1]
)
+(-1/2*(mh2-s-u)/(mh2-u)^2)*(
  +1*G[2*mV2/(-r+mh2), 1/(mh2-u)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  +1*G[2*mV2/(r+mh2), 1/(mh2-u)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, (mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u), 1]
  -1*G[2*mV2/(-r+mh2), 1, 1/(mh2-u)*(mh2-s-u), 1]
  -1*G[2*mV2/(-r+mh2), 1/mh2*(mh2-s-u), 1/(mh2-u)*(mh2-s-u), 1]
  -1*G[2*mV2/(r+mh2), 1, 1/(mh2-u)*(mh2-s-u), 1]
  -1*G[2*mV2/(r+mh2), 1/mh2*(mh2-s-u), 1/(mh2-u)*(mh2-s-u), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1/(mh2-u)*(mh2-s-u), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[mV2/s, 2*mV2/(-r+mh2), 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[mV2/s, 2*mV2/(r+mh2), 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[2*mV2/(-r+mh2), 0, 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[2*mV2/(r+mh2), 0, 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[2*mV2/(r+mh2), (mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/mh2*(mh2-s-u), 1/(mh2-u)*(mh2-s-u), 1]
)
+(-1/2*mh2/s/u)*(
  -1*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -1*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  -1*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  +1*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
)
+(-1/4*(2*mV2-mh2)/mh2/(mh2-s-u))*(
  +1*Log[2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[2]
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[2]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[2]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  -1*Log[2]*Log[-mV2/(mh2-s)]^2
  +2*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  -2*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
)
+(-1/2*(s-u)/u/(mh2-u))*(
  +1*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
)
+(-1/8*(2*mV2-mh2-r)/mh2/(mh2-s-u))*(
  +1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]^2
  +2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[1/(mh2-u)*(mh2-s-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/s, 1/(mh2-u)*(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-u)*(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
)
+(-1/8*(2*mV2-mh2+r)/mh2/(mh2-s-u))*(
  +1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]^2
  +2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[1/(mh2-u)*(mh2-s-u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[(mh2-s-u)/(mh2-s), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
  -2*G[mV2/s, 1/(mh2-u)*(mh2-s-u), 2*mV2/(r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
  -2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-u)*(mh2-s-u), 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
)
+(-1/4*(mh2+2*mV2-rt)/s/u)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(-mh2+2*mV2-rt)/mV2]
  -1*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2-rt)/mV2]
  -1*Log[mV2/(mV2-u)]*Log[(-mh2+2*mV2-rt)/mV2]
  -1*G[mV2/s, 2*mV2/(mh2+rt), 1]
  -1*G[mV2/u, 2*mV2/(mh2+rt), 1]
  +1*G[mV2/mh2, 2*mV2/(mh2+rt), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1]
)
+(-1/4*(mh2+2*mV2+rt)/s/u)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(-mh2+2*mV2+rt)/mV2]
  -1*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2+rt)/mV2]
  -1*Log[mV2/(mV2-u)]*Log[(-mh2+2*mV2+rt)/mV2]
  -1*G[mV2/s, 2*mV2/(mh2-rt), 1]
  -1*G[mV2/u, 2*mV2/(mh2-rt), 1]
  +1*G[mV2/mh2, 2*mV2/(mh2-rt), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1]
)
+(1/4*(-r+2*mV2+mh2)/s/u)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +1*G[mV2/mh2, 2*mV2/(r+mh2), 1]
)
+(1/4*(r+2*mV2+mh2)/s/u)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  +1*G[mV2/mh2, 2*mV2/(-r+mh2), 1]
)
+(-1/4*s*(2*mh2-s-2*u)/(mh2-s-u)/(mh2-u)^2)*(
  +1*Log[mV2/(mV2-s)]^2*Log[-s/(mh2-s-u)]
  -2*G[0, -(mV2-s)/s, 1]*Log[-s/(mh2-s-u)]
  +2*G[(mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]
)
+(-1/2*(mh2^2-mh2*u-s^2)/(mh2-u)/s/u)*(
  +1*Log[mV2/(mV2-s)]*Log[-s/(mh2-s-u)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-u)*(mh2-s-u), 1]
  +1*G[mV2/s, 1/(mh2-u)*(mh2-s-u), 1]
)
+(-1/2*(mh2^2-mh2*s-u^2)/(mh2-s)/s/u)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +1*G[mV2/u, (mh2-s-u)/(mh2-s), 1]
)
+(-1/4*(mh2^2-mh2*s+s*u)/(mh2-s)/s/u)*(
  +1*Log[mV2/(mV2-u)]^2
  -2*G[0, -1/u*(mV2-u), 1]
)
+(1/2*(2*mV2*mh2-2*mV2*s-2*mV2*u-s*u)/(mh2-s-u)/s/u)*(
  +1*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
)
+(-1/2*(2*mV2*mh2^2-4*mV2*mh2*u+2*mV2*u^2-mh2*s*u+s^2*u+s*u^2)/(mh2-u)^2/s/u)*(
  +1*G[0, 1/(mh2-u)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  +1*G[mV2/s, 0, 1/(mh2-u)*(mh2-s-u), 1]
)
+(-1/2*(2*mV2*mh2^2-4*mV2*mh2*s+2*mV2*s^2-mh2*s*u+s^2*u+s*u^2)/s/u/(mh2-s)^2)*(
  +1*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
)
+(-1/2*(mh2-s)*(mh2+s-u)/s/u/(mh2-u))*(
  -1*G[mV2/s, (mh2-s)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  +1*G[2*mV2/(r+mh2), (mh2-s)/mh2, 1]
)
+(-1/2*(mh2-u)*(mh2-s+u)/s/u/(mh2-s))*(
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[mV2/u, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]
)
+(-1/4*(mh2^3-mh2^2*s-mh2^2*u+3*mh2*s*u-s^2*u-s*u^2)/(mh2-s)/s/u/(mh2-u))*(
  +1*Log[mV2/(mV2-mh2+s+u)]^2
  -2*Log[2]^2
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[0, 2*mV2/(-r+mh2), 1]
  +2*G[0, 2*mV2/(r+mh2), 1]
  -2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]
)
+(1/2*(2*mV2*mh2^2-2*mV2*mh2*s-2*mV2*mh2*u-2*mV2*s*u+mh2*s*u-r*s*u)/(mh2-s-u)/mh2/s/u)*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 2*mV2/(r+mh2), 1]
)
+(1/2*(2*mV2*mh2^2-2*mV2*mh2*s-2*mV2*mh2*u-2*mV2*s*u+mh2*s*u+r*s*u)/(mh2-s-u)/mh2/s/u)*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(4*mV2*mh2^2-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*s*u+mh2*s*u-r*s*u)/(mh2-s-u)/mh2/s/u)*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/s, 0, 2*mV2/(r+mh2), 1]
  +1*G[mV2/u, 0, 2*mV2/(r+mh2), 1]
)
+(-1/4*(4*mV2*mh2^2-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*s*u+mh2*s*u+r*s*u)/(mh2-s-u)/mh2/s/u)*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/s, 0, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(2*mV2*mh2^2-2*mV2*mh2*u+mh2^3-mh2^2*r-mh2^2*u+mh2*r*u+mh2*s*u-r*s*u)/(mh2-u)/mh2/s/u)*(
  +1*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]
  +1*G[mV2/s, 2*mV2/(r+mh2), 1]
)
+(-1/4*(2*mV2*mh2^2-2*mV2*mh2*u+mh2^3+mh2^2*r-mh2^2*u-mh2*r*u+mh2*s*u+r*s*u)/(mh2-u)/mh2/s/u)*(
  +1*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]
  +1*G[mV2/s, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(2*mV2*mh2^2-2*mV2*mh2*s+mh2^3-mh2^2*r-mh2^2*s+mh2*r*s+mh2*s*u-r*s*u)/s/u/mh2/(mh2-s))*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +1*G[mV2/u, 2*mV2/(r+mh2), 1]
)
+(-1/4*(2*mV2*mh2^2-2*mV2*mh2*s+mh2^3+mh2^2*r-mh2^2*s-mh2*r*s+mh2*s*u+r*s*u)/s/u/mh2/(mh2-s))*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  +1*G[mV2/u, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(mh2-s-u)*(mh2^2-s^2+s*u-u^2)/(mh2-s)/s/u/(mh2-u))*(
  -1*G[2*mV2/(-r+mh2), 1/mh2*(mh2-s-u), 1]
  -1*G[2*mV2/(r+mh2), 1/mh2*(mh2-s-u), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/mh2*(mh2-s-u), 1]
)
+(1/4*(2*mV2*mh2^3-2*mV2*mh2^2*s-2*mV2*mh2^2*u+2*mV2*mh2*s*u+mh2^4-mh2^3*r-mh2^3*s-mh2^3*u+mh2^2*r*s+mh2^2*r*u+3*mh2^2*s*u-3*mh2*r*s*u-mh2*s^2*u-mh2*s*u^2+r*s^2*u+r*s*u^2)/mh2/(mh2-s)/(mh2-u)/u/s)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1]
)
+(1/4*(2*mV2*mh2^3-2*mV2*mh2^2*s-2*mV2*mh2^2*u+2*mV2*mh2*s*u+mh2^4+mh2^3*r-mh2^3*s-mh2^3*u-mh2^2*r*s-mh2^2*r*u+3*mh2^2*s*u+3*mh2*r*s*u-mh2*s^2*u-mh2*s*u^2-r*s^2*u-r*s*u^2)/mh2/(mh2-s)/(mh2-u)/u/s)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
)
)
+eps^(1)*missingOrderNP111102100d6
,

NP[{1,1,1,1,1,2,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(mh2/s/(mh2-s)/(mh2-s-u))*(
  +1*G[2*mV2/(-r+mh2), 0, 1, 1]*Log[-mV2/s]
  +1*G[2*mV2/(r+mh2), 0, 1, 1]*Log[-mV2/s]
  -1*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1, 1]
  -1*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1, 1]
  -1*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1, 1]
  -1*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1, 1]
  +1*G[2*mV2/(-r+mh2), 0, 1, 1, 1]
  +1*G[2*mV2/(r+mh2), 0, 1, 1, 1]
)
+((mh2-2*u)/(mh2-s-u)/s/u)*(
  +1*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
)
+((2*mh2-s)/(mh2-s-u)/s/(mh2-s))*(
  +1*G[0, 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  +1*G[0, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  +1*G[mV2/s, 0, 2*mV2/(-r+mh2), 1, 1]
  +1*G[mV2/s, 0, 2*mV2/(r+mh2), 1, 1]
)
+((s+u)/s/u/(mh2-s-u))*(
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]*Log[mV2/(mV2-s)]
  +1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1, 1]*Log[mV2/(mV2-s)]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  +1*G[(mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1, 1]*Log[mV2/(mV2-s)]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]*Log[-mV2/s]
  -1*G[0, (mh2-s-u)/mh2, 1, 1]*Log[mV2/(mV2-s)]
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]*Log[-mV2/s]
  -1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1, 1]*Log[-mV2/s]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]*Log[-mV2/s]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1]*Log[-mV2/s]
  -1*G[(mh2-s)/mh2, (mh2-s-u)/mh2, 1, 1]*Log[mV2/(mV2-s)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]*Log[mV2/(mV2-s)]
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]
  -1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1, 1]
  -1*G[mV2/s, 0, (mh2-s-u)/mh2, 1, 1]
  -1*G[mV2/s, (mh2-s)/mh2, (mh2-s-u)/mh2, 1, 1]
  -1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1, 1]
  -2*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1, 1]
  -1*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  -1*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1]
  -1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1, 1, 1]
  -2*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1, 1]
  -1*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  -1*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1]
  -1*G[-(mV2-mh2)/mh2, 1, (mh2-s-u)/mh2, 1, 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(r+mh2), 1, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
  +1*G[mV2/s, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1, 1]
  +1*G[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]
  +1*G[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1, 1]
  +1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  +1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1]
  +1*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(r+mh2), 1, 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(r+mh2), 0, (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1, 1]
  +1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 2*mV2/(r+mh2), 1, 1]
  +1*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
  +1*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]
  +1*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1, 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/mh2, 1, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1, 1]
)
+((-2*s-u+mh2)/(mh2-s-u)/s/u)*(
  +1*G[0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
)
+(1/6/u/s)*(
  +1*Log[mV2/(mV2-mh2+s+u)]^3
  +1*Pi^2*Log[mV2/(mV2-mh2+s+u)]
  -1*Log[mV2/(mV2-mh2)]^3
  -6*G[0, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  -6*G[0, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[mV2/(mV2-s)]
  -6*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 1]*Log[-mV2/s]
  +6*G[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[-u/(mh2-s-u)]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[2]
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  +6*G[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  -6*G[(mh2-s)/mh2, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[(mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +6*Log[2]^2*Log[mV2/(mV2-s)]
  +3*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*G[2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(r+mh2), (mh2-s)/mh2, 1]*Log[-mV2/s]
  -6*G[0, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[-u/(mh2-s-u)]
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[-u/(mh2-s-u)]
  -6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-s-u)]
  -3*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]^2
  -6*Log[2]*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]
  -6*Log[2]*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
  +6*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]*Log[-u/(mh2-s-u)]
  +6*Log[mV2/(mV2-u)]*Log[-mV2/s]*Log[-u/(mh2-s-u)]
  -6*Log[mV2/(mV2-s)]*Log[-u/(mh2-s-u)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -6*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +6*G[0, 0, -(mV2-mh2)/mh2, 1]
  -6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 1]
  +6*G[0, -(mV2-mh2)/mh2, 1, 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  -6*G[mV2/mh2, 0, 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[mV2/mh2, mV2/u, 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[mV2/s, 0, 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[mV2/s, 0, (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[mV2/s, (mh2-s)/mh2, (mh2-s)/mh2, 1]
  -6*G[mV2/s, (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[mV2/s, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[mV2/s, 2*mV2/(-r+mh2), 1, 1]
  +6*G[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, 2*mV2/(r+mh2), 1, 1]
  +6*G[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  +6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +12*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[mV2/u, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[mV2/u, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[mV2/u, 2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(-r+mh2), 1, (mh2-s)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(-r+mh2), mV2/u, 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  -12*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(r+mh2), 0, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(r+mh2), 1, (mh2-s)/mh2, 1]
  +6*G[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(r+mh2), mV2/u, 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s)/mh2, 1]
  +6*G[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  -12*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  -6*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  -12*G[-1/u*(mV2-u), 1, (mh2-s-u)/(mh2-u), 1]
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  +6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, 1, 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[-(mV2-mh2)/mh2, 1, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1, 1]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  -6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), (mh2-s)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[-(mV2-s)/s, 1, 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[-(mV2-s)/s, mV2/u, 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-u), 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1]
)
+(1/12/u/(mh2-s))*(
  +2*Log[mV2/(mV2-s)]^3
  -12*G[0, (mh2-s)/mh2, 1]*G[0, -(mV2-s)/s, 1]
  +6*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]^2
  +6*G[0, -(mV2-s)/s, 1]*Log[-s/(mh2-s)]^2
  -12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  +12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  +12*G[0, (mh2-s)/mh2, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +12*G[(mh2-s)/mh2, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1, 1]*Log[mV2/(mV2-s)]
  -12*G[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1, 1]*Log[-mV2/s]
  -12*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1, 1]*Log[-mV2/s]
  +12*Log[2]^2*Log[mV2/(mV2-mh2)]
  +6*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  +6*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[(mh2-s)/mh2, 0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +12*G[(mh2-s)/mh2, 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  -6*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]^2
  -4*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]^3
  -3*Log[mV2/(mV2-s)]^2*Log[-s/(mh2-s)]^2
  +2*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s)]^3
  -2*Log[mV2/(mV2-mh2+s)]^3*Log[-mV2/s]
  +12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[-mV2/s]
  +12*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1, 1]*Log[-mV2/s]
  +12*G[2*mV2/(r+mh2), (mh2-s)/mh2, 1, 1]*Log[-mV2/s]
  +12*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1, 1]*Log[-mV2/s]
  -12*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  -12*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  +2*Pi^2*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s)]
  -12*G[0, 0, -(mV2-s)/s, 1]
  -12*G[0, -(mV2-s)/s, 1, 1]
  -12*G[mV2/mh2, 0, 1, 1]
  +12*G[mV2/mh2, 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/mh2, 2*mV2/(r+mh2), 1, 1]
  -12*G[mV2/s, (mh2-s)/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1, 1]
  +12*G[2*mV2/(r+mh2), (mh2-s)/mh2, 1, 1]
  -12*G[mV2/s, (mh2-s)/mh2, 1, 1, 1]
  -12*G[mV2/s, (mh2-s)/mh2, (mh2-s)/mh2, 1, 1]
  +12*G[mV2/s, (mh2-s)/mh2, 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/s, (mh2-s)/mh2, 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 1, 1, 1]
  +12*G[mV2/s, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1, 1]
  -12*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), 1, (mh2-s)/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1, 1, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s)/mh2, 1, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 1, 1, 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), 1, (mh2-s)/mh2, 1, 1]
  +12*G[2*mV2/(r+mh2), (mh2-s)/mh2, 1, 1, 1]
  +12*G[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s)/mh2, 1, 1]
  -12*G[2*mV2/(r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), (mh2-s)/mh2, 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 1, 1, 1]
  -12*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1, 1]
  +12*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 1, (mh2-s)/mh2, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), (mh2-s)/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1, 1]
)
+(1/12/u/(mh2-s-u))*(
  +12*G[0, (mh2-s-u)/(mh2-u), 1]*G[0, -(mV2-s)/s, 1]
  -6*G[0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]^2
  -6*G[0, -(mV2-s)/s, 1]*Log[-s/(mh2-s-u)]^2
  +12*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[2]
  -12*G[0, 0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +12*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  -12*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 1]*Log[-mV2/s]
  +12*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]*Log[-mV2/s]
  +12*G[(mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  -12*G[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[(mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  -6*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s+u)]^2
  -2*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s+u)]^3
  +6*Log[mV2/(mV2-s)]*Log[-s/(mh2-s-u)]^2
  +2*Log[mV2/(mV2-s)]*Log[-s/(mh2-s-u)]^3
  +3*Log[mV2/(mV2-s)]^2*Log[-s/(mh2-s-u)]^2
  +12*G[(mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(-r+mh2), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(r+mh2), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -6*Log[mV2/(mV2-u)]^2*Log[-mV2/s]
  +6*Log[mV2/(mV2-u)]^2*Log[-u/s]
  +12*G[0, -1/u*(mV2-u), 1]*Log[-mV2/s]
  -12*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]*Log[-mV2/s]
  +6*Log[mV2/(mV2-mh2+s+u)]^2*Log[-mV2/s]
  +2*Log[mV2/(mV2-mh2+s+u)]^3*Log[-mV2/s]
  -12*G[0, -1/u*(mV2-u), 1]*Log[-u/s]
  -2*Pi^2*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s+u)]
  +2*Pi^2*Log[mV2/(mV2-s)]*Log[-s/(mh2-s-u)]
  -12*Log[2]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +2*Pi^2*Log[mV2/(mV2-mh2+s+u)]*Log[-mV2/s]
  +12*G[mV2/s, (mh2-s-u)/(mh2-u), 1, 1]
  -12*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +12*G[mV2/u, 0, s/(s+u), 1]
  +12*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  -12*G[mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1]
  -12*G[mV2/u, 2*mV2/(r+mh2), s/(s+u), 1]
  -12*G[2*mV2/(-r+mh2), 0, s/(s+u), 1]
  +12*G[2*mV2/(-r+mh2), 1, s/(s+u), 1]
  +12*G[2*mV2/(-r+mh2), s/mh2, s/(s+u), 1]
  -12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u), 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  -12*G[2*mV2/(r+mh2), 0, s/(s+u), 1]
  +12*G[2*mV2/(r+mh2), 1, s/(s+u), 1]
  +12*G[2*mV2/(r+mh2), s/mh2, s/(s+u), 1]
  -12*G[2*mV2/(r+mh2), (mh2-u)/mh2, s/(s+u), 1]
  +12*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +12*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  -12*G[-(mV2-s)/s, 1, s/(s+u), 1]
  -12*G[-(mV2-s)/s, s/mh2, s/(s+u), 1]
  +12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1]
  +12*G[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u), 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[mV2/s, 0, (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[mV2/s, (mh2-s-u)/(mh2-u), 1, 1, 1]
  -12*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1, 1]
  -12*G[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1, 1]
  -12*G[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1, 1]
  -12*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1, 1]
  -12*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u), 1, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1, 1]
  -12*G[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-u), 1, 1]
  -12*G[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-u), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1, 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1, 1]
)
+(1/12/(mh2-s)/(mh2-s-u))*(
  +1*Pi^2*Log[mV2/(mV2-s)]^2
  -4*Log[mV2/(mV2-mh2+s)]^3
  -2*Pi^2*G[0, -(mV2-s)/s, 1]
  +12*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  -12*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -12*G[mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(-r+mh2), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(r+mh2), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -4*Pi^2*Log[mV2/(mV2-mh2+s)]
  -6*Log[2]*Log[mV2/(mV2-mh2+s)]^2
  -6*Log[mV2/(mV2-mh2+s)]^2*Log[-(mh2-s)/s]
  +12*G[mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  -12*G[2*mV2/(-r+mh2), s/mh2, 1]*Log[-mV2/s]
  -12*G[2*mV2/(r+mh2), s/mh2, 1]*Log[-mV2/s]
  +12*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  +12*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +12*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]*Log[-(mh2-s)/s]
  +24*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  +24*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -12*G[mV2/mh2, 0, s/mh2, 1]
  -12*G[mV2/mh2, mV2/(mh2-s), s/mh2, 1]
  +12*G[mV2/mh2, 2*mV2/(-r+mh2), s/mh2, 1]
  +12*G[mV2/mh2, 2*mV2/(r+mh2), s/mh2, 1]
  +12*G[2*mV2/(-r+mh2), 0, s/mh2, 1]
  +12*G[2*mV2/(-r+mh2), mV2/(mh2-s), s/mh2, 1]
  -12*G[2*mV2/(-r+mh2), s/mh2, s/mh2, 1]
  +12*G[2*mV2/(r+mh2), 0, s/mh2, 1]
  +12*G[2*mV2/(r+mh2), mV2/(mh2-s), s/mh2, 1]
  -12*G[2*mV2/(r+mh2), s/mh2, s/mh2, 1]
  -12*G[-(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  +12*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
  -12*G[mV2/s, 0, 0, 1, 1]
  -12*G[mV2/s, 0, 1, 1, 1]
  +12*G[2*mV2/(-r+mh2), 0, 0, 1, 1]
  -12*G[2*mV2/(-r+mh2), 1, 0, 1, 1]
  +12*G[2*mV2/(r+mh2), 0, 0, 1, 1]
  -12*G[2*mV2/(r+mh2), 1, 0, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 1, 0, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 0, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 0, 1, 1]
)
+(1/12/(mh2-s-u)/s)*(
  +12*G[0, s/(s+u), 1]*G[0, -1/u*(mV2-u), 1]
  +12*G[0, u/(mV2+u), 1]*G[0, 2*mV2/(-r+mh2), 1]
  +12*G[0, u/(mV2+u), 1]*G[0, 2*mV2/(r+mh2), 1]
  -12*G[0, u/(mV2+u), 1]*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[0, u/(mV2+u), 1]*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, u/(mV2+u), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  -6*G[0, u/(mV2+u), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*G[0, u/(mV2+u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  +6*G[0, u/(mV2+u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  +12*G[0, 1/(mh2-s)*(mh2-s-u), 1]*G[0, -1/u*(mV2-u), 1]
  +12*G[0, 1/(mh2-s)*(mh2-s-u), 1]*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  -12*G[0, 1/(mh2-s)*(mh2-s-u), 1]*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +12*G[0, 1/(mh2-s)*(mh2-s-u), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  -6*G[0, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]^2
  -12*G[0, (mh2-s)/(mV2+mh2-s), 1]*G[0, 2*mV2/(-r+mh2), 1]
  -12*G[0, (mh2-s)/(mV2+mh2-s), 1]*G[0, 2*mV2/(r+mh2), 1]
  +12*G[0, (mh2-s)/(mV2+mh2-s), 1]*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[0, (mh2-s)/(mV2+mh2-s), 1]*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  +6*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  -6*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  -6*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  -12*G[0, (mh2-u)/mh2, 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  -12*G[0, 2*mV2/(-r+mh2), 1]*G[0, -1/u*(mV2-u), 1]
  +12*G[0, 2*mV2/(-r+mh2), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  -12*G[0, 2*mV2/(r+mh2), 1]*G[0, -1/u*(mV2-u), 1]
  +12*G[0, 2*mV2/(r+mh2), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[0, 2*mV2/(r+mh2), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  -4*Pi^2*G[0, -1/u*(mV2-u), 1]
  +12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[0, -1/u*(mV2-u), 1]
  +12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[0, -1/u*(mV2-u), 1]
  +6*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  +6*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  -6*G[0, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  -6*G[0, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  -6*G[0, -1/u*(mV2-u), 1]*Log[-u/s]^2
  +2*Pi^2*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, s/mh2, 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[0, 2*mV2/(-r+mh2), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  -12*G[0, 2*mV2/(-r+mh2), 1]*G[-1/u*(mV2-u), u/(mV2+u), 1]
  -12*G[0, 2*mV2/(r+mh2), 1]*G[-1/u*(mV2-u), u/(mV2+u), 1]
  +12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-1/u*(mV2-u), u/(mV2+u), 1]
  +12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-1/u*(mV2-u), u/(mV2+u), 1]
  +6*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  +6*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  -6*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  -6*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  -2*Pi^2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +12*G[0, 1/(mh2-s)*(mh2-s-u), 1]*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +12*G[0, 2*mV2/(-r+mh2), 1]*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +12*G[0, 2*mV2/(r+mh2), 1]*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  -12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  -12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  +6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[-u/(mh2-s-u)]^2
  -2*Pi^2*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  +12*G[0, 2*mV2/(-r+mh2), 1]*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]
  +12*G[0, 2*mV2/(r+mh2), 1]*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]
  -12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]
  -12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  +2*Pi^2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  -12*G[0, 2*mV2/(-r+mh2), 1]*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  -12*G[0, 2*mV2/(r+mh2), 1]*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  -6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  -6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  -12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  -12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  -6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  -6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  +6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  -2*Pi^2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[0, s/mh2, 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, 2*mV2/(-r+mh2), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, 2*mV2/(r+mh2), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]^2
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]^2
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  +12*G[0, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -12*G[0, 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[0, 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[0, 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[0, (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-mh2)]
  -24*G[0, (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-u)]
  +24*G[0, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[0, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  -24*G[0, 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  +24*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-mh2)]
  -24*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-s)]
  +24*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-mh2)]
  -24*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[-mV2/s]
  +12*G[mV2/u, (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[mV2/u, (mh2-u)/mh2, 1, 1]*Log[-mV2/s]
  -12*G[mV2/u, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[mV2/u, 2*mV2/(-r+mh2), 1, 1]*Log[-mV2/s]
  +12*G[mV2/(mh2-s), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[mV2/(mh2-s), 0, 1, 1]*Log[-mV2/s]
  +12*G[mV2/(mh2-s), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[mV2/(mh2-s), 2*mV2/(r+mh2), 1, 1]*Log[-mV2/s]
  -12*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[-mV2/s]
  -12*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[-mV2/s]
  +12*G[s/(s+u), (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2+rt), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(mh2+rt), 0, 1, 1]*Log[mV2/(mV2-s)]
  +12*G[2*mV2/(mh2+rt), 0, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(-r+mh2), 0, 1, 1]*Log[mV2/(mV2-s)]
  +12*G[2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(r+mh2), 0, 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1]*Log[-mV2/s]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[-mV2/s]
  -12*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[0, s/mh2, 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[mV2/u, 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[mV2/(mh2-s), s/mh2, 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[mV2/(mh2-s), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[2*mV2/(mh2-rt), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(-r+mh2), s/mh2, 1, 1]*Log[mV2/(mV2-mh2)]
  -12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(r+mh2), s/mh2, 1, 1]*Log[mV2/(mV2-mh2)]
  -12*Zeta[3]*Log[mV2/(mV2-mh2)]
  -12*G[(mh2-s-u)/(mh2-u), 0, 1, 1]*Log[mV2/(mV2-s)]
  +12*G[2*mV2/(mh2-rt), 0, 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-s)]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-s)]
  -12*G[0, 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +12*G[0, 0, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  -12*G[0, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[0, 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -12*G[0, 0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +12*G[0, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -24*G[0, 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  +12*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[s/(s+u), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[s/(s+u), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[1/(mh2-s)*(mh2-s-u), 0, 1, 1]*Log[mV2/(mV2-u)]
  -24*G[1/(mh2-s)*(mh2-s-u), 0, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  +12*G[1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -24*G[1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-u)]
  -24*G[1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-u)]
  -24*G[(mh2-u)/mh2, 0, 1, 1]*Log[mV2/(mV2-u)]
  +24*G[(mh2-u)/mh2, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2-rt), 0, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(-r+mh2), s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(r+mh2), s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[mV2/(mV2-u)]
  +2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^3
  +2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^3
  -2*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]^3
  -2*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]^3
  +2*Log[mV2/(mV2-u)]*Log[-u/s]^3
  +2*Pi^2*Log[mV2/(mV2-u)]^2
  -6*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]^2
  +6*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]^2
  +6*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]^2
  -6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]^2
  -6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]^2
  -3*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[mV2/(mV2-u)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  +3*Log[mV2/(mV2-u)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  +3*Log[mV2/(mV2-u)]^2*Log[-u/s]^2
  -1*Pi^2*Log[mV2/(mV2-mh2+s)]^2
  +6*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]^2
  -6*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2+s)]^2
  -6*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2+s)]^2
  +6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2+s)]^2
  +6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2+s)]^2
  +3*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[-(mh2-s)/s]^2
  +12*G[mV2/u, 2*mV2/(r+mh2), 1, 1]*Log[-mV2/s]
  -12*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]*Log[-mV2/s]
  -12*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[-mV2/s]
  +12*G[mV2/(mh2-s), s/mh2, 1, 1]*Log[-mV2/s]
  -12*G[mV2/(mh2-s), 2*mV2/(-r+mh2), 1, 1]*Log[-mV2/s]
  -12*G[2*mV2/(-r+mh2), s/mh2, 1, 1]*Log[-mV2/s]
  +12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]*Log[-mV2/s]
  -12*G[2*mV2/(r+mh2), s/mh2, 1, 1]*Log[-mV2/s]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1]*Log[-mV2/s]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]*Log[-mV2/s]
  -6*G[0, 2*mV2/(-r+mh2), 1]*Log[-mV2/u]^2
  -6*G[0, 2*mV2/(r+mh2), 1]*Log[-mV2/u]^2
  +6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/u]^2
  +6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/u]^2
  +3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/u]^2
  +3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/u]^2
  -3*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/u]^2
  -3*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/u]^2
  +6*G[0, 2*mV2/(-r+mh2), 1]*Log[-mV2/(mh2-s)]^2
  +6*G[0, 2*mV2/(r+mh2), 1]*Log[-mV2/(mh2-s)]^2
  -6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/(mh2-s)]^2
  -6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/(mh2-s)]^2
  -3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/(mh2-s)]^2
  -3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/(mh2-s)]^2
  +3*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/(mh2-s)]^2
  +3*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/(mh2-s)]^2
  +6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[-u/(mh2-u)]^2
  -6*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^3
  -6*G[0, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]^2
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[-u/(mh2-s-u)]^2
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[-u/(mh2-s-u)]^2
  -6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]^2
  +3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-s-u)]^2
  +6*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]^3
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]^2
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]^2
  +12*G[0, u/(mV2+u), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +12*G[0, u/(mV2+u), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -12*G[0, u/(mV2+u), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[0, u/(mV2+u), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -12*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +12*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[0, -1/u*(mV2-u), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -12*G[0, -1/u*(mV2-u), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +12*G[0, -1/u*(mV2-u), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[0, -1/u*(mV2-u), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +12*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -12*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +12*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +12*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -12*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +12*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -12*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -12*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +12*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +12*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -12*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -2*Pi^2*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  -2*Pi^2*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  +6*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  +6*Log[2]^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -6*Log[2]^2*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  -6*Log[2]^2*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  +6*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  +6*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  -6*Log[mV2/(mV2-u)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/s]
  -6*Log[mV2/(mV2-u)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/s]
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/s]
  +6*Log[2]*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  -6*Log[2]*Log[mV2/(mV2-u)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -6*Log[2]*Log[mV2/(mV2-u)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -6*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  -6*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  +6*Log[mV2/(mV2-mh2+s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/s]
  +6*Log[mV2/(mV2-mh2+s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/s]
  +6*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]*Log[-(mh2-s)/s]^2
  -6*Log[2]*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  -6*Log[2]*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2+s)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2+s)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -12*G[0, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +12*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -12*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -12*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -12*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +12*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +12*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  +6*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  +6*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  -12*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  -12*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  +12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  +12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  +6*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/(mh2-s)]
  +6*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/(mh2-s)]
  -6*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/(mh2-s)]
  -6*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2/(mh2-s)]
  +6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]^2
  +6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]^2
  -6*Log[2]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -6*Log[2]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -12*G[0, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
  -2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -6*Log[mV2/(mV2-u)]*Log[-mV2/s]*Log[-u/(mh2-u)]^2
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]
  +6*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]*Log[-u/(mh2-s-u)]^2
  +6*Log[mV2/(mV2-u)]*Log[-mV2/s]*Log[-u/(mh2-s-u)]^2
  -6*Log[mV2/(mV2-s)]*Log[-u/(mh2-s-u)]^2*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -2*Pi^2*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +12*G[0, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +12*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +12*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -12*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -12*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -6*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -6*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +6*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +6*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]^2*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -12*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -12*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +12*Log[2]*Log[mV2/(mV2-u)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +12*Log[2]*Log[mV2/(mV2-u)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +12*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +12*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -12*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  -12*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  -12*Log[2]*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]
  -12*Log[2]*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]
  +12*Log[2]*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  +12*Log[2]*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  +12*Log[2]*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +12*Log[2]*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -12*Log[2]*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -12*Log[2]*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/mh2, 0, 0, 1, 1]
  -12*G[mV2/mh2, 0, s/mh2, 1, 1]
  -12*G[mV2/mh2, 0, 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[mV2/mh2, 0, (mh2-u)/mh2, 1, 1]
  -24*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 1, 1]
  -24*G[mV2/mh2, 0, 2*mV2/(r+mh2), 1, 1]
  +24*G[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +24*G[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[mV2/mh2, mV2/u, 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[mV2/mh2, mV2/u, (mh2-u)/mh2, 1, 1]
  -12*G[mV2/mh2, mV2/u, 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/mh2, mV2/u, 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[mV2/mh2, mV2/(mh2-s), 0, 1, 1]
  -12*G[mV2/mh2, mV2/(mh2-s), s/mh2, 1, 1]
  +12*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(r+mh2), 1, 1]
  -12*G[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[mV2/mh2, 2*mV2/(mh2-rt), 0, 1, 1]
  +12*G[mV2/mh2, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1, 1]
  -12*G[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[mV2/mh2, 2*mV2/(mh2+rt), 0, 1, 1]
  +12*G[mV2/mh2, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1, 1]
  -12*G[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[mV2/mh2, 2*mV2/(-r+mh2), s/mh2, 1, 1]
  -12*G[mV2/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  +12*G[mV2/mh2, 2*mV2/(r+mh2), s/mh2, 1, 1]
  -12*G[mV2/mh2, 2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1]
  +12*G[mV2/s, 0, 1/(mh2-s)*(mh2-s-u), 1, 1]
  -24*G[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -24*G[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[mV2/s, (mh2-s)/mh2, 0, 1, 1]
  -12*G[mV2/s, (mh2-s-u)/(mh2-u), 0, 1, 1]
  +12*G[mV2/s, 2*mV2/(mh2-rt), 0, 1, 1]
  -12*G[mV2/s, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[mV2/s, 2*mV2/(mh2+rt), 0, 1, 1]
  -12*G[mV2/s, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[mV2/s, 2*mV2/(-r+mh2), 0, 1, 1]
  -12*G[mV2/s, 2*mV2/(r+mh2), 0, 1, 1]
  +12*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[mV2/u, 0, 0, 1, 1]
  -12*G[mV2/u, 0, 1, 1, 1]
  +12*G[mV2/u, 0, s/(s+u), 1, 1]
  -12*G[mV2/u, 0, (mh2-u)/mh2, 1, 1]
  +12*G[mV2/u, 0, 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/u, 0, 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/u, s/(s+u), 1, 1, 1]
  +12*G[mV2/u, s/(s+u), (mh2-u)/mh2, 1, 1]
  -12*G[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/u, s/(s+u), 2*mV2/(r+mh2), 1, 1]
  -12*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 0, 1, 1]
  +12*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 1, 1, 1]
  +24*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2), 1, 1]
  -24*G[mV2/u, 1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -24*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[mV2/u, (mh2-u)/mh2, 1, 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1, 1]
  -24*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/u, 2*mV2/(mh2-rt), 0, 1, 1]
  -12*G[mV2/u, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[mV2/u, 2*mV2/(mh2+rt), 0, 1, 1]
  -12*G[mV2/u, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[mV2/u, 2*mV2/(-r+mh2), 1, 1, 1]
  -12*G[mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1, 1]
  +12*G[mV2/u, 2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  -12*G[mV2/u, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[mV2/u, 2*mV2/(r+mh2), 1, 1, 1]
  -12*G[mV2/u, 2*mV2/(r+mh2), s/(s+u), 1, 1]
  +12*G[mV2/u, 2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1]
  -12*G[mV2/u, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[mV2/u, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1, 1]
  -12*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1, 1]
  -12*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[2*mV2/(-r+mh2), 0, s/mh2, 1, 1]
  -12*G[2*mV2/(-r+mh2), 0, s/(s+u), 1, 1]
  +12*G[2*mV2/(-r+mh2), 1, s/(s+u), 1, 1]
  -12*G[2*mV2/(-r+mh2), 1, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), mV2/u, 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[2*mV2/(-r+mh2), mV2/(mh2-s), 0, 1, 1]
  +12*G[2*mV2/(-r+mh2), mV2/(mh2-s), s/mh2, 1, 1]
  -12*G[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[2*mV2/(-r+mh2), s/mh2, 1, 1, 1]
  -12*G[2*mV2/(-r+mh2), s/mh2, s/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), s/mh2, s/(s+u), 1, 1]
  -12*G[2*mV2/(-r+mh2), s/mh2, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, 1, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u), 1, 1]
  +24*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, 1, 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[2*mV2/(r+mh2), 0, s/mh2, 1, 1]
  -12*G[2*mV2/(r+mh2), 0, s/(s+u), 1, 1]
  +12*G[2*mV2/(r+mh2), 1, s/(s+u), 1, 1]
  -12*G[2*mV2/(r+mh2), 1, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(r+mh2), mV2/u, 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[2*mV2/(r+mh2), mV2/(mh2-s), 0, 1, 1]
  +12*G[2*mV2/(r+mh2), mV2/(mh2-s), s/mh2, 1, 1]
  -12*G[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2), 1, 1]
  +12*G[2*mV2/(r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[2*mV2/(r+mh2), s/mh2, 1, 1, 1]
  -12*G[2*mV2/(r+mh2), s/mh2, s/mh2, 1, 1]
  +12*G[2*mV2/(r+mh2), s/mh2, s/(s+u), 1, 1]
  -12*G[2*mV2/(r+mh2), s/mh2, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), (mh2-s)/mh2, 0, 1, 1]
  +12*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1, 1]
  -12*G[2*mV2/(r+mh2), (mh2-u)/mh2, s/(s+u), 1, 1]
  +24*G[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  -12*G[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1, 1]
  +12*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 0, 1, 1]
  -12*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 1, 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 1, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-s)/s, 1, 0, 1, 1]
  -12*G[-(mV2-s)/s, 1, s/(s+u), 1, 1]
  -12*G[-(mV2-s)/s, 1, 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[-(mV2-s)/s, 1, (mh2-u)/mh2, 1, 1]
  -12*G[-(mV2-s)/s, mV2/u, 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[-(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1, 1]
  -12*G[-(mV2-s)/s, mV2/u, 2*mV2/(-r+mh2), 1, 1]
  -12*G[-(mV2-s)/s, mV2/u, 2*mV2/(r+mh2), 1, 1]
  +12*G[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-s)/s, mV2/(mh2-s), 0, 1, 1]
  -12*G[-(mV2-s)/s, mV2/(mh2-s), s/mh2, 1, 1]
  +12*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(-r+mh2), 1, 1]
  +12*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(r+mh2), 1, 1]
  -12*G[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-s)/s, s/mh2, 1, 1, 1]
  +12*G[-(mV2-s)/s, s/mh2, s/mh2, 1, 1]
  -12*G[-(mV2-s)/s, s/mh2, s/(s+u), 1, 1]
  +12*G[-(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1, 1]
  -12*G[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2), 1, 1]
  -12*G[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1, 1]
  -12*G[-(mV2-s)/s, s/(s+u), 1, 1, 1]
  -12*G[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1, 1]
  +12*G[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2), 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 0, 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(r+mh2), 0, 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1, 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u), 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1, 1]
  +12*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1, 1]
  +12*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 0, 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1, 1]
  -24*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2), 1, 1]
  +24*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +24*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 0, 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 0, 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 0, 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 0, 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1, 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1, 1]
)
+(1/12*(rtu-1)/s/u)*(
  +1*Pi^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  +6*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-s/(mh2-s)]
  -6*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +12*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -12*G[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(1/4*(rtu-1)/s/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -4*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +4*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -1*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*Log[mV2/(mV2-mh2+s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +2*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  -4*G[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +4*G[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(1/12*(rtu+1)/s/u)*(
  -1*Pi^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -6*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-s/(mh2-s)]
  +6*G[mV2/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(1/4*(rtu+1)/s/(mh2-s-u))*(
  +1*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +4*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -4*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +2*Log[mV2/(mV2-mh2+s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  -2*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  +4*G[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -4*G[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(-r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(1/2*mh2/(mh2-s)/s/u)*(
  +2*G[0, 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  -2*Log[2]^2*Log[-mV2/s]
  -1*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  -1*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
)
+(1/6*(mh2-2*s)/(mh2-s)/s/u)*(
  -1*Log[2]^3
  -1*Pi^2*Log[2]
  -6*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  -1*Pi^2*Log[mV2/(mV2-mh2)]
  -3*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s)]^2
  -6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(1/2*(mh2-s)/(mh2-s-u)/s/u)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]^2
)
+(-1/6*(mh2+s)/(mh2-s-u)/s/u)*(
  -1*Pi^2*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
)
+(1/6*(mh2-u)/(mh2-s-u)/s/u)*(
  +1*Pi^2*Log[mV2/(mV2-s)]
  +2*Log[mV2/(mV2-u)]^3
  -6*G[0, -1/u*(mV2-u), 1]*Log[2]
  -6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[-mV2/s]
  +6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[s/(s+u), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +3*Log[2]*Log[mV2/(mV2-u)]^2
  -6*G[mV2/u, (mh2-u)/mh2, 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[-u/(mh2-u)]
  -6*Log[mV2/(mV2-u)]*Log[-mV2/s]*Log[-u/(mh2-u)]
  -12*G[0, 0, -1/u*(mV2-u), 1]
  -12*G[0, -1/u*(mV2-u), 1, 1]
  +6*G[mV2/mh2, 0, (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, mV2/u, (mh2-u)/mh2, 1]
  -6*G[mV2/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -6*G[mV2/mh2, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -6*G[mV2/u, 0, (mh2-u)/mh2, 1]
  +6*G[mV2/u, s/(s+u), (mh2-u)/mh2, 1]
  -12*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +6*G[mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 1, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), s/mh2, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(r+mh2), 1, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(r+mh2), s/mh2, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 1, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
)
+(1/2*(-r+mh2)/mh2/s/u)*(
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-mh2)/mh2, 1, 2*mV2/(r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2), 1]
)
+(-1/4*(-r+mh2)/mh2/s/(mh2-s-u))*(
  +1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +4*G[mV2/mh2, 0, 2*mV2/(r+mh2), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
  -2*G[mV2/u, 0, 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
)
+(-1/2*(-r+mh2)/s/u/(mh2-s))*(
  +1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[(mh2-s)/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  -1*G[0, 1, 2*mV2/(r+mh2), 1]
  -1*G[mV2/s, (mh2-s)/mh2, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), 1, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1]
  +1*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), (mh2-s)/mh2, 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1]
)
+(-1/2*(-r+mh2)/(mh2-s-u)/s/u)*(
  +1*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +1*G[mV2/u, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  -1*G[(mh2-u)/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/u, 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1]
  -1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 2*mV2/(r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1]
  +1*G[mV2/mh2, mV2/u, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-s)/s, mV2/u, 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(r+mh2), 1]
)
+(-1/4*(-r+mh2)/(mh2-s-u)/(mh2-s)/s)*(
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[mV2/(mh2-s), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1]
)
+(1/2*(r+mh2)/mh2/s/u)*(
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
)
+(-1/4*(r+mh2)/mh2/s/(mh2-s-u))*(
  +1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +4*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(r+mh2)/s/u/(mh2-s))*(
  +1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[(mh2-s)/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -1*G[0, 1, 2*mV2/(-r+mh2), 1]
  -1*G[mV2/s, (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(r+mh2), 1, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +1*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(r+mh2)/(mh2-s-u)/s/u)*(
  +1*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  +1*G[mV2/u, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -1*G[(mh2-u)/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/u, 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  -1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +1*G[mV2/mh2, mV2/u, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, mV2/u, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(r+mh2)/(mh2-s-u)/(mh2-s)/s)*(
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[mV2/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  +2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  +2*G[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2), 1]
  +2*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +2*G[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2), 1]
)
+(-1/12*(mh2-r-2*s)/(mh2-s)/s/u)*(
  -1*Log[(2*mV2-mh2-r)/mV2]^3
  +3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  +6*G[0, 2*mV2/(r+mh2), 1, 1]
)
+(-1/12*(mh2+r-2*s)/(mh2-s)/s/u)*(
  -1*Log[(2*mV2-mh2+r)/mV2]^3
  +3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  +6*G[0, 2*mV2/(-r+mh2), 1, 1]
)
+(-(mh2-s-r)/(mh2-s)/s/u)*(
  +1*G[0, 0, 2*mV2/(r+mh2), 1]
)
+(1/2*(mh2-s-2*u)/(mh2-s-u)/s/u)*(
  +1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  +1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  +2*G[0, 1/(mh2-s)*(mh2-s-u), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  -1*Log[mV2/(mV2-u)]*Log[-u/s]^2
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  -2*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  +2*G[mV2/u, 0, 1, 1]
  -2*G[mV2/u, s/(s+u), 1, 1]
  -2*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 1, 1]
  +2*G[mV2/u, (mh2-u)/mh2, 1, 1]
  -2*G[mV2/u, 2*mV2/(-r+mh2), 1, 1]
  -2*G[mV2/u, 2*mV2/(r+mh2), 1, 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[2*mV2/(-r+mh2), s/mh2, 1, 1]
  -2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  +2*G[2*mV2/(r+mh2), s/mh2, 1, 1]
  -2*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-s)/s, s/mh2, 1, 1]
  +2*G[-(mV2-s)/s, s/(s+u), 1, 1]
  +2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  +2*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1, 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
)
+(-(2*mh2-s-3*u)/(mh2-s-u)/s/u)*(
  +1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
)
+(-(r-s+mh2)/(mh2-s)/s/u)*(
  +1*G[0, 0, 2*mV2/(-r+mh2), 1]
)
+(1/4*(rtu-1)*(mh2-s)/(mh2-s-u)/s/u)*(
  +1*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(mV2+u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +4*G[1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  +2*Log[mV2/(mV2-u)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  -2*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -2*G[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +4*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -4*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(1/4*(rtu+1)*(mh2-s)/(mh2-s-u)/s/u)*(
  +1*Log[mV2/(mV2-u)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, u/(mV2+u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -2*G[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -4*G[1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -1*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-u)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +2*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -4*G[mV2/u, 1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(-r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +4*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(-1/6*(mh2*s-mh2*u-s^2)/s/u/(mh2-s-u)/(mh2-s))*(
  +1*Pi^2*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
  +1*Pi^2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +6*G[(mh2-s)/mh2, 0, 1, 1]*Log[mV2/(mV2-s)]
)
+(1/12*(2*mh2^2-2*mh2*r-3*mh2*s+r*s)/mh2/(mh2-s)/s/u)*(
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
)
+(1/12*(2*mh2^2+2*mh2*r-3*mh2*s-r*s)/mh2/(mh2-s)/s/u)*(
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
)
+(1/2*(2*mh2^2-2*mh2*s-3*mh2*u-r*u)/mh2/s/u/(mh2-s-u))*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
)
+(1/2*(2*mh2^2-2*mh2*s-3*mh2*u+r*u)/mh2/s/u/(mh2-s-u))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
)
+(-1/2*(mh2^2-3*mh2*s-mh2*u+2*s^2+3*s*u)/u/(mh2-s-u)/s/(mh2-s))*(
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(-(mh2^2-2*mh2*s-mh2*u+s^2+2*s*u)/u/(mh2-s-u)/s/(mh2-s))*(
  +1*G[mV2/s, 0, 1, 1]
)
+(-1/2*(mh2^2-mh2*r-3*mh2*s-3*mh2*u+r*s+r*u+2*s^2+2*s*u)/u/(mh2-s-u)/s/(mh2-s))*(
  +1*G[2*mV2/(r+mh2), 0, 1, 1]
)
+(-1/2*(mh2^2+mh2*r-3*mh2*s-3*mh2*u-r*s-r*u+2*s^2+2*s*u)/u/(mh2-s-u)/s/(mh2-s))*(
  +1*G[2*mV2/(-r+mh2), 0, 1, 1]
)
+(-1/2*(2*mh2-s)*(-r+mh2)/mh2/u/(mh2-s)/s)*(
  +1*G[-(mV2-s)/s, 1, 2*mV2/(r+mh2), 1]
)
+(1/2*(2*mh2-s)*(-r+mh2)/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*G[mV2/s, 0, 2*mV2/(r+mh2), 1]
)
+(-1/2*(2*mh2-s)*(r+mh2)/mh2/u/(mh2-s)/s)*(
  +1*G[-(mV2-s)/s, 1, 2*mV2/(-r+mh2), 1]
)
+(1/2*(2*mh2-s)*(r+mh2)/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*G[mV2/s, 0, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(-r+mh2)*(mh2-s)/mh2/s/u/(mh2-s-u))*(
  +2*G[0, u/(mV2+u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -2*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2), 1]
)
+(-1/2*(-r+mh2)*(mh2-u)/(mh2-s-u)/mh2/s/u)*(
  +1*G[(mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1]
  +1*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1]
)
+(-1/2*(-r+mh2)*(s+u)/(mh2-s-u)/mh2/s/u)*(
  +1*G[s/(s+u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2), 1]
  +1*G[mV2/u, s/(s+u), 2*mV2/(r+mh2), 1]
)
+(1/2*(-r+mh2)*(mh2-s-2*u)/s/u/(mh2-s-u)/(mh2-s))*(
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]
)
+(-1/4*(-r+mh2)*(2*mh2-s-u)/mh2/s/u/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
)
+(-1/4*(r+mh2)*(mh2-s)/mh2/s/u/(mh2-s-u))*(
  +2*G[0, u/(mV2+u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-1/u*(mV2-u), u/(mV2+u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -2*G[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(r+mh2)*(mh2-u)/(mh2-s-u)/mh2/s/u)*(
  +1*G[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +1*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(r+mh2)*(s+u)/(mh2-s-u)/mh2/s/u)*(
  +1*G[s/(s+u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1]
)
+(1/2*(r+mh2)*(mh2-s-2*u)/s/u/(mh2-s-u)/(mh2-s))*(
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(r+mh2)*(2*mh2-s-u)/mh2/s/u/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
)
+(-(mh2^2*s+mh2^2*u-mh2*r*u-mh2*s^2-2*mh2*s*u+r*s*u)/u/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
)
+(-(mh2^2*s+mh2^2*u+mh2*r*u-mh2*s^2-2*mh2*s*u-r*s*u)/u/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
)
+(-1/2*(2*mh2^3-4*mh2^2*s-4*mh2^2*u-2*mh2*r*u+2*mh2*s^2+3*mh2*s*u+r*s*u)/u/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
)
+(-1/2*(2*mh2^3-4*mh2^2*s-4*mh2^2*u+2*mh2*r*u+2*mh2*s^2+3*mh2*s*u-r*s*u)/u/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
)
)
+eps^(1)*missingOrderNP111112100d6
,

NP[{1,1,1,1,1,3,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(-1/12/mV2/s/(mh2-s-u))*(
  +6*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +6*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -1*Pi^2*Log[mV2/(mV2-u)]
  -3*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  +3*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  -3*Log[mV2/(mV2-u)]*Log[-u/s]^2
  +3*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  -3*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]^2
  +6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  +6*G[mV2/u, 0, 1, 1]
  -6*G[mV2/u, s/(s+u), 1, 1]
  +6*G[mV2/u, (mh2-u)/mh2, 1, 1]
  -6*G[mV2/u, (mh2-s-u)/(mh2-s), 1, 1]
  -6*G[mV2/u, 2*mV2/(mh2-r), 1, 1]
  -6*G[mV2/u, 2*mV2/(mh2+r), 1, 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[2*mV2/(mh2-r), s/mh2, 1, 1]
  -6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 1, 1]
  -6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 1, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1, 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[-(mV2-s)/s, s/mh2, 1, 1]
  +6*G[-(mV2-s)/s, s/(s+u), 1, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
)
+(-1/4/mV2/(mh2-s)/u)*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  +1*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]^2
  -2*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  -1*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s)]^2
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  +2*G[mV2/s, (mh2-s)/mh2, 1, 1]
  -2*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -2*G[2*mV2/(mh2-r), (mh2-s)/mh2, 1, 1]
  +2*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 1, 1]
  -2*G[2*mV2/(mh2+r), (mh2-s)/mh2, 1, 1]
  +2*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 1, 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(-1/12/mV2/(mh2-s)/(mh2-s-u))*(
  -1*Pi^2*Log[mV2/(mV2-s)]
  +6*G[mV2/s, 0, 1, 1]
)
+(-1/12/mh2/s/u)*(
  -1*Pi^2*Log[2]
  -6*G[0, -1/u*(mV2-u), 1]*Log[2]
  +3*Log[2]*Log[mV2/(mV2-u)]^2
)
+(-1/4/mh2/(mh2-s)/(mh2-s-u))*(
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[2]
  -1*Log[2]*Log[-mV2/(mh2-s)]^2
  +2*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
)
+(-1/4/mh2/(mh2-s-u)/u)*(
  +1*Log[2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[2]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[2]
)
+(-1/12/(mh2-s)/u/s)*(
  -1*Log[2]^3
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[2]
  +6*Log[2]*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
)
+(-1/4/(mh2-s-u)/mV2/u)*(
  +1*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s+u)]^2
  +2*G[0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  -2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  +2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]*Log[-mV2/s]
  -1*Log[mV2/(mV2-s)]*Log[-s/(mh2-s-u)]^2
  -1*Log[mV2/(mV2-mh2+s+u)]^2*Log[-mV2/s]
  -2*G[mV2/s, (mh2-s-u)/(mh2-u), 1, 1]
  +2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  -2*G[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  -2*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1, 1]
)
+(-1/4/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s/u)*(
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
)
+(-1/4/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s/u)*(
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
)
+(-1/2*(mh2-u)/u/(mh2-s-u)/mh2/s)*(
  +1*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  -1*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  -1*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
)
+(-1/2*(s+u)/mV2/s/(mh2-s-u)/u)*(
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(mh2-r), (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1, 1]
)
+(-1/24*(-r+4*mV2-mh2)/(4*mV2-mh2)/u/(mh2-s)/s)*(
  +1*Log[(2*mV2-mh2+r)/mV2]^3
  -3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  -12*G[0, 0, 2*mV2/(mh2-r), 1]
  +6*G[0, 1, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2-r), 1, 1]
  +6*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
)
+(-1/24*(r+4*mV2-mh2)/(4*mV2-mh2)/u/(mh2-s)/s)*(
  +1*Log[(2*mV2-mh2-r)/mV2]^3
  -3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  -12*G[0, 0, 2*mV2/(mh2+r), 1]
  +6*G[0, 1, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(mh2+r), 1, 1]
  +6*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
)
+(-1/24*(-mh2*rtu+rtu*s+4*mV2-mh2+s)/(-mh2+4*mV2+s)/s/(mh2-s)/u)*(
  -1*Pi^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -6*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-s/(mh2-s)]
  +6*G[mV2/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(-1/24*(mh2*rtu-rtu*s+4*mV2-mh2+s)/(-mh2+4*mV2+s)/s/(mh2-s)/u)*(
  -1*Pi^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -6*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-s/(mh2-s)]
  +6*G[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +12*G[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(1/4*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/mV2/(mh2-s)/s/(mh2-s-u)/(4*mV2-mh2))*(
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
)
+(-1/8*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/mh2/(4*mV2-mh2)/s/mV2/(mh2-s-u))*(
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -4*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]^2
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -4*G[mV2/mh2, 0, 2*mV2/(mh2-r), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]
  -2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]
  -2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]
  +2*G[mV2/u, 0, 2*mV2/(mh2-r), 1]
  -2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]
  -2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]
)
+(1/4*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/mV2/(mh2-s)/s/(mh2-s-u)/(4*mV2-mh2))*(
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
)
+(-1/8*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/mh2/(4*mV2-mh2)/s/mV2/(mh2-s-u))*(
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -4*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]^2
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -4*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
  -2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2+3*mV2*mh2-3*mV2*r-mh2^2+mh2*r)/mh2/(4*mV2-mh2)/s/mV2/(mh2-s-u))*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
)
+(-1/4*(4*mV2^2+3*mV2*mh2+3*mV2*r-mh2^2-mh2*r)/mh2/(4*mV2-mh2)/s/mV2/(mh2-s-u))*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
)
+(-1/8*(-3*mV2*mh2*rtu+3*mV2*rtu*s+mh2^2*rtu-2*mh2*rtu*s+rtu*s^2+4*mV2^2-5*mV2*mh2+5*mV2*s+mh2^2-2*mh2*s+s^2)/mV2/(mh2-s-u)/s/(mh2-s)/(-mh2+4*mV2+s))*(
  +1*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +4*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -4*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  +2*Log[mV2/(mV2-mh2+s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +4*G[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -4*G[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(-1/8*(3*mV2*mh2*rtu-3*mV2*rtu*s-mh2^2*rtu+2*mh2*rtu*s-rtu*s^2+4*mV2^2-5*mV2*mh2+5*mV2*s+mh2^2-2*mh2*s+s^2)/mV2/(mh2-s-u)/s/(mh2-s)/(-mh2+4*mV2+s))*(
  +1*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -4*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +4*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  +2*Log[mV2/(mV2-mh2+s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +4*G[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -4*G[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(-1/8*(-mV2*mh2*rtu+mV2*rtu*s-2*mV2*rtu*u+mh2*rtu*u-rtu*s*u+4*mV2^2-mV2*mh2+mV2*s-4*mV2*u+mh2*u-s*u)/u/(mh2-s-u)/s/mV2/(-mh2+4*mV2+s))*(
  +1*Log[mV2/(mV2-u)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, u/(u+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -4*G[(mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -1*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-u)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +2*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -4*G[mV2/u, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(mh2-r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(mh2+r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +4*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(-1/8*(mV2*mh2*rtu-mV2*rtu*s+2*mV2*rtu*u-mh2*rtu*u+rtu*s*u+4*mV2^2-mV2*mh2+mV2*s-4*mV2*u+mh2*u-s*u)/u/(mh2-s-u)/s/mV2/(-mh2+4*mV2+s))*(
  +1*Log[mV2/(mV2-u)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, u/(u+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -4*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -1*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-u)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +2*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -4*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +4*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(-1/24*(2*mh2-s)*(-r+4*mV2-mh2)/(4*mV2-mh2)/mh2/u/s/(mh2-s))*(
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -6*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
)
+(-1/24*(2*mh2-s)*(r+4*mV2-mh2)/(4*mV2-mh2)/mh2/u/s/(mh2-s))*(
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -6*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*s-2*mV2*r*s+mh2^2*s+mh2*r*s)/mV2/(mh2-s)/(4*mV2-mh2)/mh2/s/u)*(
  +1*G[(mh2-s)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  +1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-s)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]
  +1*G[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*s+2*mV2*r*s+mh2^2*s-mh2*r*s)/mV2/(mh2-s)/(4*mV2-mh2)/mh2/s/u)*(
  +1*G[(mh2-s)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +1*G[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +1*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -1*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -1*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[mV2/mh2, mV2/u, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +1*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -1*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -1*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[mV2/mh2, mV2/u, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-mV2*mh2*s-5*mV2*mh2*u-mV2*r*s-3*mV2*r*u+mh2^2*u+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  -1*G[s/(s+u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, s/(s+u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-mV2*mh2*s-5*mV2*mh2*u+mV2*r*s+3*mV2*r*u+mh2^2*u-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  -1*G[s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
)
+(-1/8*(4*mV2^2*mh2-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*s+2*mV2*r*s+mh2^3+mh2^2*r-mh2^2*s-mh2*r*s)/mh2/s/(mh2-s)/(4*mV2-mh2)/mV2/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
)
+(-1/8*(4*mV2^2*mh2-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*s-2*mV2*r*s+mh2^3-mh2^2*r-mh2^2*s+mh2*r*s)/mh2/s/(mh2-s)/(4*mV2-mh2)/mV2/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*u-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*s+mV2*mh2*u-2*mV2*r*s+mV2*r*u+mh2^2*s+mh2*r*s)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  -1*G[(mh2-s-u)/(mh2-u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*u-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*s+mV2*mh2*u+2*mV2*r*s-mV2*r*u+mh2^2*s-mh2*r*s)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  -1*G[(mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
)
+(-1/8*(4*mV2^2*mh2-4*mV2^2*s-mV2*mh2^2-mV2*mh2*r+mV2*mh2*s-4*mV2*mh2*u+mV2*r*s-2*mV2*r*u+mh2^2*u+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2-r), 1]
)
+(-1/8*(4*mV2^2*mh2-4*mV2^2*s-mV2*mh2^2+mV2*mh2*r+mV2*mh2*s-4*mV2*mh2*u-mV2*r*s+2*mV2*r*u+mh2^2*u-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
)
+(1/4*(4*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-mV2*mh2^2-mV2*mh2*r+mV2*mh2*s+9*mV2*mh2*u+mV2*r*s+mV2*r*u-2*mh2^2*u)/mV2/(mh2-s)/(4*mV2-mh2)/s/(mh2-s-u)/u)*(
  +1*G[2*mV2/(mh2-r), 0, 1, 1]
)
+(1/4*(4*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-mV2*mh2^2+mV2*mh2*r+mV2*mh2*s+9*mV2*mh2*u-mV2*r*s-mV2*r*u-2*mh2^2*u)/mV2/(mh2-s)/(4*mV2-mh2)/s/(mh2-s-u)/u)*(
  +1*G[2*mV2/(mh2+r), 0, 1, 1]
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*r*s-2*mV2*r*u+mh2^2*s+mh2^2*u+mh2*r*s+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -1*G[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), (mh2-s-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*s-4*mV2*mh2*u+2*mV2*r*s+2*mV2*r*u+mh2^2*s+mh2^2*u-mh2*r*s-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -1*G[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*s-8*mV2^2*u-mV2*mh2^2-mV2*mh2*r+mV2*mh2*s+6*mV2*mh2*u+mV2*r*s+4*mV2*r*u-mh2^2*u-mh2*r*u)/mV2/(mh2-s)/(4*mV2-mh2)/s/(mh2-s-u)/u)*(
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*s-8*mV2^2*u-mV2*mh2^2+mV2*mh2*r+mV2*mh2*s+6*mV2*mh2*u-mV2*r*s-4*mV2*r*u-mh2^2*u+mh2*r*u)/mV2/(mh2-s)/(4*mV2-mh2)/s/(mh2-s-u)/u)*(
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
)
+(-1/8*(8*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-2*mV2*mh2^2-2*mV2*mh2*r+mV2*mh2*s-3*mV2*mh2*u+mV2*r*s-mV2*r*u+mh2^2*u+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
)
+(-1/8*(8*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-2*mV2*mh2^2+2*mV2*mh2*r+mV2*mh2*s-3*mV2*mh2*u-mV2*r*s+mV2*r*u+mh2^2*u-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
)
+(-1/4*(2*mh2-s)*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/mh2/s/(mh2-s)/(4*mV2-mh2)/mV2/(mh2-s-u))*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  +1*G[mV2/s, 0, 2*mV2/(mh2-r), 1]
)
+(-1/4*(2*mh2-s)*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/mh2/s/(mh2-s)/(4*mV2-mh2)/mV2/(mh2-s-u))*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +1*G[mV2/s, 0, 2*mV2/(mh2+r), 1]
)
)
+eps^(1)*missingOrderNP111113100d6
,

NP[{1,1,1,2,0,1,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(mV2/(mh2-s-u)/(mh2-s))*(
  -1*G[0, mV2/s, 1]
  +1*Log[mV2/(mV2-s)]
  +1*Log[(mV2-s)/mV2]
)
+(mV2/(mh2-s-u)/(mh2-u))*(
  -1*G[0, mV2/u, 1]
  +1*Log[mV2/(mV2-u)]
  +1*Log[(mV2-u)/mV2]
)
+((mV2+mh2)/s/u)*(
  +1*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-mh2)]
  +1*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-s)]
  -1*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-s)]
  -1*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-u)]
  -1*G[0, mV2/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[0, mV2/mh2, 2*mV2/(r+mh2), 1]
  -1*G[0, mV2/s, (mh2-s)/mh2, 1]
  -1*G[0, mV2/s, 2*mV2/(mh2-rt), 1]
  -1*G[0, mV2/s, 2*mV2/(mh2+rt), 1]
  -1*G[0, mV2/u, (mh2-u)/mh2, 1]
  -1*G[0, mV2/u, 2*mV2/(mh2-rt), 1]
  -1*G[0, mV2/u, 2*mV2/(mh2+rt), 1]
  -1*G[0, 2*mV2/(-r+mh2), 1, 1]
  -1*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  -1*G[0, 2*mV2/(r+mh2), 1, 1]
  -1*G[0, 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1]
  -1*G[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-s), 1]
  -1*G[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-u), 1]
  -1*G[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(-r+mh2), 1]
  -1*G[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(r+mh2), 1]
  -1*G[mV2/s, 0, (mh2-s)/mh2, 1]
  -1*G[mV2/s, 0, 2*mV2/(mh2-rt), 1]
  -1*G[mV2/s, 0, 2*mV2/(mh2+rt), 1]
  -1*G[mV2/u, 0, (mh2-u)/mh2, 1]
  -1*G[mV2/u, 0, 2*mV2/(mh2-rt), 1]
  -1*G[mV2/u, 0, 2*mV2/(mh2+rt), 1]
  -1*G[2*mV2/(-r+mh2), 0, 1, 1]
  -1*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]
  -1*G[2*mV2/(r+mh2), 0, 1, 1]
  -1*G[2*mV2/(r+mh2), 0, (mh2-s-u)/mh2, 1]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, (mh2-s-u)/(mh2-s), 1]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, (mh2-s-u)/(mh2-u), 1]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 2*mV2/(-r+mh2), 1]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 2*mV2/(r+mh2), 1]
  +1*G[0, mV2/mh2, 2*mV2/(mh2-rt), 1]
  +1*G[0, mV2/mh2, 2*mV2/(mh2+rt), 1]
  +1*G[0, mV2/s, (mh2-s-u)/(mh2-u), 1]
  +1*G[0, mV2/s, 2*mV2/(-r+mh2), 1]
  +1*G[0, mV2/s, 2*mV2/(r+mh2), 1]
  +1*G[0, mV2/u, (mh2-s-u)/(mh2-s), 1]
  +1*G[0, mV2/u, 2*mV2/(-r+mh2), 1]
  +1*G[0, mV2/u, 2*mV2/(r+mh2), 1]
  +1*G[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  +1*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +1*G[0, 2*mV2/(r+mh2), (mh2-s)/mh2, 1]
  +1*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  +1*G[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 1, 1]
  +1*G[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/mh2, 1]
  +1*G[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2-rt), 1]
  +1*G[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2+rt), 1]
  +1*G[mV2/mh2, 0, 2*mV2/(mh2-rt), 1]
  +1*G[mV2/mh2, 0, 2*mV2/(mh2+rt), 1]
  +1*G[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(r+mh2), 0, (mh2-s)/mh2, 1]
  +1*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]
  +1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 1, 1]
  +1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, (mh2-s-u)/mh2, 1]
  +1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 2*mV2/(mh2-rt), 1]
  +1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 2*mV2/(mh2+rt), 1]
)
+(-1/12/(mh2-s))*(
  +1*Pi^2
  +6*Log[2]*Log[mV2/(mV2-u)]
)
+(-1/4/(mh2-u))*(
  +1*Log[mV2/(mV2-s)]^2
  +2*Log[2]*Log[mV2/(mV2-s)]
  -2*G[0, -(mV2-s)/s, 1]
)
+(1/12/(mh2-s-u))*(
  +2*Log[-mV2/u]^3
  -6*Log[-mV2/(mh2-s)]^2
  -2*Log[-mV2/(mh2-s)]^3
  +6*G[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[mV2/(mV2-s)]
  +6*G[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +12*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  +3*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]^2
  +2*Pi^2*Log[-mV2/u]
  -2*Pi^2*Log[-mV2/(mh2-s)]
  -3*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]^2
  +12*G[0, (mh2-s)/(mh2-s+mV2), 1]
  -12*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]
  -12*G[0, 0, u/(u+mV2), 1]
  +12*G[0, 0, (mh2-s)/(mh2-s+mV2), 1]
  -6*G[0, u/(u+mV2), 1, 1]
  +6*G[0, (mh2-s)/(mh2-s+mV2), 1, 1]
  -12*G[0, -1/u*(mV2-u), 1, 1]
  +6*G[0, -1/u*(mV2-u), u/(u+mV2), 1]
  +6*G[0, -(mV2-mh2)/mh2, 1, 1]
  +6*G[0, -(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  -6*G[0, -(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]
  -12*G[-1/u*(mV2-u), 0, 1, 1]
  +6*G[-1/u*(mV2-u), 0, u/(u+mV2), 1]
  -12*G[-1/u*(mV2-u), 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[-1/u*(mV2-u), u/(u+mV2), 1, 1]
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  +6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 1, 1]
  +6*G[-(mV2-mh2)/mh2, 0, (mh2-s)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 0, (mh2-s)/(mh2-s+mV2), 1]
  +6*G[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1, 1]
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  -6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]
)
+(-1/2*(mh2-u+s)/(mh2-u)^2)*(
  +1*G[2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  -1*G[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u), 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  -1*G[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-u), 1]
  -1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1]
  +1*G[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  +1*G[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1]
  +1*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u), 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +1*G[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-u), 1]
  +1*G[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 1, (mh2-s-u)/(mh2-u), 1]
  +1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
)
+(-1/12*(mh2+u-s)/(mh2-s)^2)*(
  +6*G[0, u/(u+mV2), 1]*Log[-u/(mh2-s-u)]
  -6*G[(mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(r+mh2), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[-u/(mh2-s-u)]
  +6*G[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -1*Pi^2*Log[-u/(mh2-s-u)]
  -6*G[0, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-s-u)]
  -3*Log[-mV2/u]^2*Log[-u/(mh2-s-u)]
  -6*G[mV2/u, (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  +6*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 1, (mh2-s-u)/(mh2-s), 1]
  +6*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s), 1]
  -6*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  -6*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s), 1]
)
+(-3/2*mh2/s/u)*(
  +1*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
)
+(-1/4*s^2/(mh2-s-u)/(mh2-u)^2)*(
  +1*Log[mV2/(mV2-s)]^2*Log[-s/(mh2-s-u)]
  +2*G[(mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  -2*G[0, -(mV2-s)/s, 1]*Log[-s/(mh2-s-u)]
)
+(-1/4*(mh2+2*mV2)/mh2/(mh2-s-u))*(
  +1*Log[2]*Log[-mV2/(mh2-s)]^2
  +2*G[0, u/(u+mV2), 1]*Log[2]
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[2]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  -1*Log[2]*Log[-mV2/u]^2
  -2*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  +2*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
)
+(-1/4*(6*mV2+mh2-5*r)/s/u)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +1*G[mV2/mh2, 2*mV2/(r+mh2), 1]
)
+(-1/4*(6*mV2+mh2+5*r)/s/u)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  +1*G[mV2/mh2, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(mh2+6*mV2-5*rt)/s/u)*(
  +1*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2-rt)/mV2]
  +1*Log[mV2/(mV2-u)]*Log[(-mh2+2*mV2-rt)/mV2]
  -1*Log[mV2/(mV2-mh2)]*Log[(-mh2+2*mV2-rt)/mV2]
  -1*G[mV2/mh2, 2*mV2/(mh2+rt), 1]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2+rt), 1]
  +1*G[mV2/s, 2*mV2/(mh2+rt), 1]
  +1*G[mV2/u, 2*mV2/(mh2+rt), 1]
)
+(-1/4*(mh2+6*mV2+5*rt)/s/u)*(
  +1*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2+rt)/mV2]
  +1*Log[mV2/(mV2-u)]*Log[(-mh2+2*mV2+rt)/mV2]
  -1*Log[mV2/(mV2-mh2)]*Log[(-mh2+2*mV2+rt)/mV2]
  -1*G[mV2/mh2, 2*mV2/(mh2-rt), 1]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2-rt), 1]
  +1*G[mV2/s, 2*mV2/(mh2-rt), 1]
  +1*G[mV2/u, 2*mV2/(mh2-rt), 1]
)
+(-1/4*(mh2+u-s)/(mh2-s-u)/(mh2-s))*(
  -1*Log[-mV2/u]^2
  +2*G[0, u/(u+mV2), 1]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]
)
+(-1/8*(-r+mh2+2*mV2)/mh2/(mh2-s-u))*(
  +1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[(mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]^2
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
  +2*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1]
  -2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  -2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  -2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
  -2*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1]
  +2*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1]
  +2*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1]
)
+(-1/8*(r+mh2+2*mV2)/mh2/(mh2-s-u))*(
  +1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]^2
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  -2*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +2*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
)
+(-1/4*(3*mh2^2-3*mh2*s+s*u)/s/u/(mh2-s))*(
  -1*Log[mV2/(mV2-u)]^2
  +2*G[0, -1/u*(mV2-u), 1]
)
+(-1/2*(3*mh2^2-3*mh2*s-3*mh2*u+2*s*u)/(mh2-s-u)/s/u)*(
  +1*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -1*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +1*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
)
+(1/2*(2*mV2*mh2-2*mV2*u+2*mh2^2-mh2*s-3*mh2*u-s^2+3*s*u)/u/(mh2-s)/(mh2-u))*(
  +1*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
)
+(-1/2*(2*mV2*mh2-2*mV2*s-2*mV2*u+2*mh2^2-2*mh2*s-2*mh2*u+s*u)/(mh2-s-u)/s/u)*(
  +1*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
)
+(1/2*(2*mV2*mh2^2-4*mV2*mh2*u+2*mV2*u^2+2*mh2^3-4*mh2^2*u+mh2*s*u+2*mh2*u^2+s^2*u-s*u^2)/s/u/(mh2-u)^2)*(
  +1*G[0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +1*G[mV2/s, 0, (mh2-s-u)/(mh2-u), 1]
)
+(1/2*(2*mV2*mh2^2-4*mV2*mh2*s+2*mV2*s^2+2*mh2^3-4*mh2^2*s+2*mh2*s^2+mh2*s*u-s^2*u+s*u^2)/s/(mh2-s)^2/u)*(
  +1*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
)
+(-mV2*(2*mh2-s-u)/(mh2-s)/(mh2-s-u)/(mh2-u))*(
  -2*Log[2]
  +1*Log[(2*mV2-mh2-r)/mV2]
  +1*Log[(2*mV2-mh2+r)/mV2]
)
+(-1/4*(3*mh2^3-3*mh2^2*s-3*mh2^2*u+5*mh2*s*u-s^2*u-s*u^2)/s/u/(mh2-s)/(mh2-u))*(
  +1*Log[(2*mV2-mh2-r)/mV2]^2
  +1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]^2
  -1*Log[mV2/(-mh2+mV2+s+u)]^2
  -2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 1]
)
+(1/4*(6*mV2*mh2^2-6*mV2*mh2*u+mh2^3-5*mh2^2*r-mh2^2*u+5*mh2*r*u+mh2*s*u-r*s*u)/(mh2-u)/s/u/mh2)*(
  +1*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]
  +1*G[mV2/s, 2*mV2/(r+mh2), 1]
)
+(1/4*(6*mV2*mh2^2-6*mV2*mh2*u+mh2^3+5*mh2^2*r-mh2^2*u-5*mh2*r*u+mh2*s*u+r*s*u)/(mh2-u)/s/u/mh2)*(
  +1*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]
  +1*G[mV2/s, 2*mV2/(-r+mh2), 1]
)
+(1/4*(6*mV2*mh2^2-6*mV2*mh2*s+mh2^3-5*mh2^2*r-mh2^2*s+5*mh2*r*s+mh2*s*u-r*s*u)/s/u/(mh2-s)/mh2)*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +1*G[mV2/u, 2*mV2/(r+mh2), 1]
)
+(1/4*(6*mV2*mh2^2-6*mV2*mh2*s+mh2^3+5*mh2^2*r-mh2^2*s-5*mh2*r*s+mh2*s*u+r*s*u)/s/u/(mh2-s)/mh2)*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  +1*G[mV2/u, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(2*mV2*mh2*u-2*mV2*s*u-3*mh2^3+3*mh2^2*s+5*mh2^2*u-6*mh2*s*u-mh2*u^2+3*s*u^2-u^3)/(mh2-s)/s/u/(mh2-u))*(
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[mV2/u, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]
)
+(-1/2*(2*mV2*mh2*s-2*mV2*s*u-3*mh2^3+5*mh2^2*s+3*mh2^2*u-mh2*s^2-6*mh2*s*u-s^3+3*s^2*u)/s/u/(mh2-s)/(mh2-u))*(
  -1*G[mV2/s, (mh2-s)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  +1*G[2*mV2/(r+mh2), (mh2-s)/mh2, 1]
)
+(-1/2*(2*mV2*mh2^2-2*mV2*mh2*s-2*mV2*mh2*u-2*mV2*s*u+2*mh2^3-2*mh2^2*s-2*mh2^2*u-mh2*s*u-r*s*u)/mh2/(mh2-s-u)/s/u)*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(2*mV2*mh2^2-2*mV2*mh2*s-2*mV2*mh2*u-2*mV2*s*u+2*mh2^3-2*mh2^2*s-2*mh2^2*u-mh2*s*u+r*s*u)/mh2/(mh2-s-u)/s/u)*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 2*mV2/(r+mh2), 1]
)
+(1/4*(4*mV2*mh2^2-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*s*u+4*mh2^3-4*mh2^2*s-4*mh2^2*u-mh2*s*u-r*s*u)/mh2/(mh2-s-u)/s/u)*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/s, 0, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]
)
+(1/4*(4*mV2*mh2^2-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*s*u+4*mh2^3-4*mh2^2*s-4*mh2^2*u-mh2*s*u+r*s*u)/mh2/(mh2-s-u)/s/u)*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-s)]
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/s, 0, 2*mV2/(r+mh2), 1]
  +1*G[mV2/u, 0, 2*mV2/(r+mh2), 1]
)
+(-1/2*(2*mV2*mh2*u-2*mV2*s*u-3*mh2^3+6*mh2^2*s+5*mh2^2*u-3*mh2*s^2-7*mh2*s*u-mh2*u^2+2*s^2*u+s*u^2-u^3)/(mh2-s)/u/(mh2-s-u)/s)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-s), 1]
  +1*G[mV2/u, (mh2-s-u)/(mh2-s), 1]
)
+(-1/2*(2*mV2*mh2*s-2*mV2*s*u-3*mh2^3+5*mh2^2*s+6*mh2^2*u-mh2*s^2-7*mh2*s*u-3*mh2*u^2-s^3+s^2*u+2*s*u^2)/s/(mh2-s-u)/u/(mh2-u))*(
  +1*Log[mV2/(mV2-s)]*Log[-s/(mh2-s-u)]
  -1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-u), 1]
  +1*G[mV2/s, (mh2-s-u)/(mh2-u), 1]
)
+(1/2*(4*mV2*mh2*s*u-2*mV2*s^2*u-2*mV2*s*u^2+3*mh2^4-6*mh2^3*s-6*mh2^3*u+3*mh2^2*s^2+11*mh2^2*s*u+3*mh2^2*u^2-6*mh2*s^2*u-6*mh2*s*u^2+s^3*u+2*s^2*u^2+s*u^3)/u/s/(mh2-s-u)/(mh2-s)/(mh2-u))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]
  +1*G[0, 2*mV2/(r+mh2), 1]
)
+(-1/4*(6*mV2*mh2^3-6*mV2*mh2^2*s-6*mV2*mh2^2*u+6*mV2*mh2*s*u+mh2^4-5*mh2^3*r-mh2^3*s-mh2^3*u+5*mh2^2*r*s+5*mh2^2*r*u+3*mh2^2*s*u-7*mh2*r*s*u-mh2*s^2*u-mh2*s*u^2+r*s^2*u+r*s*u^2)/(mh2-u)/(mh2-s)/u/s/mh2)*(
  +1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(r+mh2), 1]
)
+(-1/4*(6*mV2*mh2^3-6*mV2*mh2^2*s-6*mV2*mh2^2*u+6*mV2*mh2*s*u+mh2^4+5*mh2^3*r-mh2^3*s-mh2^3*u-5*mh2^2*r*s-5*mh2^2*r*u+3*mh2^2*s*u+7*mh2*r*s*u-mh2*s^2*u-mh2*s*u^2-r*s^2*u-r*s*u^2)/(mh2-u)/(mh2-s)/u/s/mh2)*(
  +1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(2*mV2*mh2^2*s+2*mV2*mh2^2*u-2*mV2*mh2*s^2-4*mV2*mh2*s*u-2*mV2*mh2*u^2+2*mV2*s^2*u+2*mV2*s*u^2-3*mh2^4+8*mh2^3*s+8*mh2^3*u-6*mh2^2*s^2-17*mh2^2*s*u-6*mh2^2*u^2+10*mh2*s^2*u+10*mh2*s*u^2+s^4-s^3*u-4*s^2*u^2-s*u^3+u^4)/u/s/(mh2-s-u)/(mh2-s)/(mh2-u))*(
  -1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  -1*G[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1]
  +1*G[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/mh2, 1]
)
)
+eps^(1)*missingOrderNP111201100d6
,

NP[{1,1,1,2,0,2,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+((mh2-s)/mh2/s/u)*(
  -1*Log[mV2/(mV2-s)]*Log[-s/(mh2-s-u)]
  -1*G[mV2/s, (mh2-s-u)/(mh2-u), 1]
  -1*G[2*mV2/(mh2+r), (mh2-s)/mh2, 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  +1*G[mV2/s, (mh2-s)/mh2, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1]
)
+((mh2-u)/mh2/u/s)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*Log[mV2/(mV2-u)]*Log[-1/(mh2-s-u)*u]
  -1*G[mV2/u, (mh2-s-u)/(mh2-s), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +1*G[mV2/u, (mh2-u)/mh2, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
)
+((mh2-s-u)/mh2/u/s)*(
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
)
+((mh2-u)*(mh2-s)/s/u/(mh2-s-u)/mh2)*(
  +1*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -1*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +1*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
)
+((4*mV2*mh2^3-4*mV2*mh2^2*s-4*mV2*mh2^2*u-2*mV2*r*s*u-mh2^4+mh2^3*s+mh2^3*u)/u/s/(mh2-s-u)/mh2^2/(4*mV2-mh2))*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1]
)
+((4*mV2*mh2^3-4*mV2*mh2^2*s-4*mV2*mh2^2*u+2*mV2*r*s*u-mh2^4+mh2^3*s+mh2^3*u)/u/s/(mh2-s-u)/mh2^2/(4*mV2-mh2))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
)
+(-1/mh2/u)*(
  +1*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
)
+(1/2/mh2/(mh2-s-u))*(
  +1*Log[-mV2/(mh2-s)]^2
  -1*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
  +2*G[0, u/(u+mV2), 1]
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]
)
+(1/2/u/s)*(
  +1*Log[(-mh2+2*mV2-r)/mV2]^2
  +1*Log[(-mh2+2*mV2+r)/mV2]^2
  +2*Log[2]^2
  -1*Log[mV2/(mV2-u)]^2
  -1*Log[mV2/(mV2-mh2+s+u)]^2
  +2*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +2*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-s)]
  +2*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-u)]
  -2*Log[2]*Log[(-mh2+2*mV2-r)/mV2]
  -2*Log[2]*Log[(-mh2+2*mV2+r)/mV2]
  -2*G[0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +2*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-s)]
  -2*G[0, 2*mV2/(mh2+r), 1]
  -2*G[0, 2*mV2/(-r+mh2), 1]
  +2*G[0, -1/u*(mV2-u), 1]
  +2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  +2*G[0, mV2/mh2, 2*mV2/(mh2+r), 1]
  -2*G[0, mV2/mh2, 2*mV2/(mh2-rt), 1]
  -2*G[0, mV2/mh2, 2*mV2/(mh2+rt), 1]
  +2*G[0, mV2/mh2, 2*mV2/(-r+mh2), 1]
  +2*G[0, mV2/s, (mh2-s)/mh2, 1]
  -2*G[0, mV2/s, (mh2-s-u)/(mh2-u), 1]
  -2*G[0, mV2/s, 2*mV2/(mh2+r), 1]
  +2*G[0, mV2/s, 2*mV2/(mh2-rt), 1]
  +2*G[0, mV2/s, 2*mV2/(mh2+rt), 1]
  -2*G[0, mV2/s, 2*mV2/(-r+mh2), 1]
  +2*G[0, mV2/u, (mh2-u)/mh2, 1]
  -2*G[0, mV2/u, (mh2-s-u)/(mh2-s), 1]
  -2*G[0, mV2/u, 2*mV2/(mh2+r), 1]
  +2*G[0, mV2/u, 2*mV2/(mh2-rt), 1]
  +2*G[0, mV2/u, 2*mV2/(mh2+rt), 1]
  -2*G[0, mV2/u, 2*mV2/(-r+mh2), 1]
  +2*G[0, 2*mV2/(mh2+r), 1, 1]
  -2*G[0, 2*mV2/(mh2+r), (mh2-s)/mh2, 1]
  -2*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +2*G[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +2*G[0, 2*mV2/(-r+mh2), 1, 1]
  -2*G[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  -2*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +2*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  -2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  -2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1]
  +2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1]
  -2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1]
  +2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/mh2, 0, 2*mV2/(mh2-rt), 1]
  -2*G[mV2/mh2, 0, 2*mV2/(mh2+rt), 1]
  +2*G[mV2/s, 0, (mh2-s)/mh2, 1]
  -2*G[mV2/s, 0, (mh2-s-u)/(mh2-u), 1]
  +2*G[mV2/s, 0, 2*mV2/(mh2-rt), 1]
  +2*G[mV2/s, 0, 2*mV2/(mh2+rt), 1]
  +2*G[mV2/u, 0, (mh2-u)/mh2, 1]
  -2*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
  +2*G[mV2/u, 0, 2*mV2/(mh2-rt), 1]
  +2*G[mV2/u, 0, 2*mV2/(mh2+rt), 1]
  +2*G[2*mV2/(mh2+r), 0, 1, 1]
  -2*G[2*mV2/(mh2+r), 0, (mh2-s)/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 1]
  +2*G[2*mV2/(-r+mh2), 0, 1, 1]
  -2*G[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 1]
  -2*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(mh2+r)/mh2/s/u)*(
  +1*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2+r)/mV2]
  +1*Log[mV2/(mV2-u)]*Log[(-mh2+2*mV2+r)/mV2]
  -1*Log[mV2/(mV2-mh2)]*Log[(-mh2+2*mV2+r)/mV2]
  -1*G[mV2/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +1*G[mV2/s, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(mh2-rt)/mh2/s/u)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(-mh2+2*mV2-rt)/mV2]
  -1*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2-rt)/mV2]
  -1*Log[mV2/(mV2-u)]*Log[(-mh2+2*mV2-rt)/mV2]
  -1*G[mV2/s, 2*mV2/(mh2+rt), 1]
  -1*G[mV2/u, 2*mV2/(mh2+rt), 1]
  +1*G[mV2/mh2, 2*mV2/(mh2+rt), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1]
)
+(-1/2*(mh2+rt)/mh2/s/u)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(-mh2+2*mV2+rt)/mV2]
  -1*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2+rt)/mV2]
  -1*Log[mV2/(mV2-u)]*Log[(-mh2+2*mV2+rt)/mV2]
  -1*G[mV2/s, 2*mV2/(mh2-rt), 1]
  -1*G[mV2/u, 2*mV2/(mh2-rt), 1]
  +1*G[mV2/mh2, 2*mV2/(mh2-rt), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1]
)
+(-1/2*(-r+mh2)/mh2/u/s)*(
  +1*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2-r)/mV2]
  +1*Log[mV2/(mV2-u)]*Log[(-mh2+2*mV2-r)/mV2]
  -1*Log[mV2/(mV2-mh2)]*Log[(-mh2+2*mV2-r)/mV2]
  -1*G[mV2/mh2, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  +1*G[mV2/s, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, 2*mV2/(mh2+r), 1]
)
+(1/2*mV2*r/mh2^2/(4*mV2-mh2)/(mh2-s-u))*(
  +1*Log[(-mh2+2*mV2-r)/mV2]*Log[-mV2/u]^2
  +1*Log[(-mh2+2*mV2+r)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, u/(u+mV2), 1]*Log[(-mh2+2*mV2-r)/mV2]
  +2*G[0, u/(u+mV2), 1]*Log[(-mh2+2*mV2+r)/mV2]
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2+2*mV2-r)/mV2]
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2+2*mV2+r)/mV2]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(-mh2+2*mV2-r)/mV2]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(-mh2+2*mV2+r)/mV2]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2+2*mV2-r)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2+2*mV2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2+2*mV2-r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2+2*mV2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2+2*mV2-r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2+2*mV2+r)/mV2]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[(mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -2*G[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[(-mh2+2*mV2+r)/mV2]*Log[-mV2/u]^2
  -1*Log[(-mh2+2*mV2-r)/mV2]*Log[-mV2/(mh2-s)]^2
  +2*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2-r)/mV2]*Log[-mV2/(mh2-s)]
  -2*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2+r)/mV2]*Log[-mV2/(mh2-s)]
  -2*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2-r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*Log[mV2/(mV2-s)]*Log[(-mh2+2*mV2+r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
  -2*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
)
+(-(4*mV2*mh2^3-4*mV2*mh2^2*s-4*mV2*mh2^2*u-mV2*r*s*u-mh2^4+mh2^3*s+mh2^3*u)/u/s/(mh2-s-u)/mh2^2/(4*mV2-mh2))*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/s, 0, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
)
+(-(4*mV2*mh2^3-4*mV2*mh2^2*s-4*mV2*mh2^2*u+mV2*r*s*u-mh2^4+mh2^3*s+mh2^3*u)/u/s/(mh2-s-u)/mh2^2/(4*mV2-mh2))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/s, 0, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]
)
)
+eps^(1)*missingOrderNP111202100d6
,

NP[{1,1,1,2,1,1,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/(mh2-s-u)/s)*(
  -1*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1, 1]
  -1*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1]
)
+((2*mh2-s)/u/s/(mh2-s))*(
  +1*G[0, -(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  +1*G[0, -(mV2-s)/s, 1, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, 0, 1, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 0, 1, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, 1, 0, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 1, 0, 2*mV2/(-r+mh2), 1]
)
+((s+u)/s/(mh2-s-u)/u)*(
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1]
)
+((mh2-s+r)/(mh2-s)/s/u)*(
  +1*G[0, 0, 2*mV2/(-r+mh2), 1]
)
+((2*mh2-s-3*u)/s/(mh2-s-u)/u)*(
  +1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
)
+((-r-s+mh2)/(mh2-s)/s/u)*(
  +1*G[0, 0, 2*mV2/(mh2+r), 1]
)
+((mh2^2-2*mh2*s-mh2*u+s^2+2*s*u)/(mh2-s)/s/(mh2-s-u)/u)*(
  +1*G[mV2/s, 0, 1, 1]
)
+((mh2^2*s+mh2^2*u-mh2*r*u-mh2*s^2-2*mh2*s*u+r*s*u)/mh2/s/(mh2-s-u)/u/(mh2-s))*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
)
+((mh2^2*s+mh2^2*u+mh2*r*u-mh2*s^2-2*mh2*s*u-r*s*u)/mh2/s/(mh2-s-u)/u/(mh2-s))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
)
+(1/6/s/u)*(
  +1*Log[mV2/(mV2-mh2)]^3
  +1*Pi^2*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +1*Pi^2*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -1*Log[mV2/(mV2-mh2+s+u)]^3
  +6*G[0, u/(u+mV2), 1]*G[0, 2*mV2/(mh2+r), 1]
  +6*G[0, u/(u+mV2), 1]*G[0, 2*mV2/(-r+mh2), 1]
  -6*G[0, u/(u+mV2), 1]*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, u/(u+mV2), 1]*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, (mh2-s)/mh2, 1]*G[0, -(mV2-s)/s, 1]
  +3*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]^2
  +6*G[0, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[0, (mh2-s-u)/(mh2-s), 1]*G[0, -1/u*(mV2-u), 1]
  +6*G[0, (mh2-s-u)/(mh2-s), 1]*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +6*G[0, (mh2-s-u)/(mh2-s), 1]*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  -6*G[0, (mh2-s-u)/(mh2-s), 1]*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +6*G[0, (mh2-s-u)/(mh2-s), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  +6*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  -3*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]^2
  +6*G[0, (mh2-s-u)/(mh2-u), 1]*G[0, -(mV2-s)/s, 1]
  -3*G[0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]^2
  -6*G[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[mV2/(mV2-s)]
  -1*Pi^2*G[0, 2*mV2/(mh2+r), 1]
  -3*G[0, 2*mV2/(mh2+r), 1]*Log[-mV2/u]^2
  -1*Pi^2*G[0, 2*mV2/(-r+mh2), 1]
  +6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[0, -1/u*(mV2-u), 1]
  -6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  +6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  -6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  +6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[0, -1/u*(mV2-u), 1]
  -6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]
  +6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  -6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  -3*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]^2
  +6*G[mV2/u, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[(mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2+r), 1]*G[-1/u*(mV2-u), u/(u+mV2), 1]
  -6*G[0, 2*mV2/(-r+mh2), 1]*G[-1/u*(mV2-u), u/(u+mV2), 1]
  +6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-1/u*(mV2-u), u/(u+mV2), 1]
  +6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-1/u*(mV2-u), u/(u+mV2), 1]
  -6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  -6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]
  +6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[2]
  -6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[0, 0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +12*G[0, 0, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +12*G[0, 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -12*G[0, 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[0, 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +6*G[0, 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +6*G[0, 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -6*G[0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, (mh2-s)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +6*G[0, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-s)]
  +6*G[0, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[(mh2-s)/mh2, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +6*G[(mh2-s-u)/(mh2-u), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(-r+mh2), 0, 1, 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(-r+mh2), 0, 1, 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, mV2/u, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[(mh2-s)/mh2, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+r), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[0, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-s)]
  +6*G[0, (mh2-s)/mh2, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[0, (mh2-s)/mh2, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[0, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  -6*G[0, (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -6*G[0, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[0, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-s)]
  +6*G[0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[mV2/(mV2-s)]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[(mh2-s)/mh2, 0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[(mh2-s)/mh2, 0, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[(mh2-s)/mh2, 0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  -6*G[(mh2-s)/mh2, 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -6*G[(mh2-s-u)/(mh2-u), 0, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[(mh2-s-u)/(mh2-u), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2+r), 0, 1, 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s)/(mh2-s), 0, 1, 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -12*Zeta[3]*Log[mV2/(mV2-s)]
  -6*Log[2]^2*Log[mV2/(mV2-s)]
  -3*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]^2
  -6*G[2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-u)]
  +6*G[0, s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-u)]
  +6*G[0, (mh2-s-u)/(mh2-s), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[0, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +12*G[0, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +12*G[0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[s/(s+u), 0, 1, 1]*Log[mV2/(mV2-u)]
  -6*G[(mh2-u)/mh2, 0, 1, 1]*Log[mV2/(mV2-u)]
  +6*G[(mh2-s-u)/(mh2-s), 0, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[(mh2-s-u)/(mh2-s), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[(mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[(mh2-s-u)/(mh2-s), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-s-u)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(mh2+r), 0, 1, 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1, 1]*Log[mV2/(mV2-u)]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1, 1]*Log[mV2/(mV2-u)]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -6*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +12*Zeta[3]*Log[mV2/(mV2-u)]
  -3*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]^2
  -1*Pi^2*Log[mV2/(mV2-mh2+s+u)]
  -6*G[mV2/u, (mh2-s-u)/(mh2-s), 1]*Log[-mV2/s]
  -6*G[2*mV2/(mh2+r), (mh2-s)/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]*Log[-mV2/s]
  -6*G[0, mV2/u, (mh2-s-u)/(mh2-s), 1]*Log[-mV2/s]
  +6*G[0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +6*G[0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -6*G[0, 2*mV2/(mh2+r), (mh2-s)/mh2, 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[-mV2/s]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]*Log[-mV2/s]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]*Log[-mV2/s]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -6*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 1]*Log[-mV2/s]
  +6*G[mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +6*G[mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s)/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2+s)/(mh2-s), 0, 1, 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2, 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -3*G[0, 2*mV2/(-r+mh2), 1]*Log[-mV2/u]^2
  +3*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/u]^2
  +3*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/u]^2
  +6*G[0, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]
  +6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[-u/(mh2-s-u)]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[-u/(mh2-s-u)]
  -6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[-u/(mh2-s-u)]
  +6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[-u/(mh2-s-u)]
  -3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-s-u)]
  +3*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]^2
  -6*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]*Log[-1/(mh2-s)*s]
  +6*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +6*Log[2]*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]
  -6*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -6*Log[mV2/(mV2-u)]*Log[-mV2/s]*Log[-u/(mh2-s-u)]
  +6*Log[mV2/(mV2-s)]*Log[-u/(mh2-s-u)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]*Log[-1/(mh2-s)*s]
  +6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]*Log[-1/(mh2-s)*s]
  -6*Log[2]*Log[mV2/(mV2-s)]*Log[-1/(mh2-s)*s]
  -6*Log[mV2/(mV2-s)]*Log[-u/(mh2-s-u)]*Log[-1/(mh2-s)*s]
  -6*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -6*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +6*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -6*G[0, 0, -(mV2-mh2)/mh2, 1]
  +6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 1]
  -6*G[0, -(mV2-mh2)/mh2, 1, 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +6*G[mV2/mh2, 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/mh2, mV2/u, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/s, 0, (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/s, 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, (mh2-s)/mh2, (mh2-s)/mh2, 1]
  +6*G[mV2/s, (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[mV2/s, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), 1, 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/s, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(-r+mh2), 1, 1]
  -6*G[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  -6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  +6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  -12*G[mV2/u, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(mh2+r), 1, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 1, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(mh2+r), mV2/u, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +12*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(-r+mh2), 1, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(-r+mh2), mV2/u, (mh2-s-u)/(mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +12*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +12*G[-1/u*(mV2-u), 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  -6*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, 1, (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1, 1]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1, 1]
  +6*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-s)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-s)/s, 1, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-s)/s, mV2/u, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-u), 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, 0, mV2/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, 0, mV2/mh2, 2*mV2/(mh2-rt), 1]
  +6*G[0, 0, mV2/mh2, 2*mV2/(mh2+rt), 1]
  -6*G[0, 0, mV2/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[0, 0, mV2/s, (mh2-s)/mh2, 1]
  +6*G[0, 0, mV2/s, (mh2-s-u)/(mh2-u), 1]
  +6*G[0, 0, mV2/s, 2*mV2/(mh2+r), 1]
  -6*G[0, 0, mV2/s, 2*mV2/(mh2-rt), 1]
  -6*G[0, 0, mV2/s, 2*mV2/(mh2+rt), 1]
  +6*G[0, 0, mV2/s, 2*mV2/(-r+mh2), 1]
  +6*G[0, 0, mV2/u, (mh2-s-u)/(mh2-s), 1]
  +6*G[0, 0, mV2/u, 2*mV2/(mh2+r), 1]
  -6*G[0, 0, mV2/u, 2*mV2/(mh2-rt), 1]
  -6*G[0, 0, mV2/u, 2*mV2/(mh2+rt), 1]
  +6*G[0, 0, mV2/u, 2*mV2/(-r+mh2), 1]
  +6*G[0, 0, 2*mV2/(mh2+r), (mh2-s)/mh2, 1]
  -6*G[0, 0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[0, 0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  -6*G[0, 0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  -6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1]
  -6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  +6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1]
  +6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1]
  -6*G[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +6*G[0, mV2/mh2, 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[0, mV2/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/mh2, 0, 2*mV2/(mh2-rt), 1]
  +6*G[0, mV2/mh2, 0, 2*mV2/(mh2+rt), 1]
  -6*G[0, mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
  +6*G[0, mV2/mh2, mV2/u, (mh2-s-u)/(mh2-s), 1]
  -6*G[0, mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, mV2/mh2, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, mV2/mh2, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, mV2/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, mV2/s, 0, 1, 1]
  -6*G[0, mV2/s, 0, (mh2-s)/mh2, 1]
  +6*G[0, mV2/s, 0, (mh2-s-u)/mh2, 1]
  -6*G[0, mV2/s, 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[0, mV2/s, 0, 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/s, 0, 2*mV2/(mh2-rt), 1]
  -6*G[0, mV2/s, 0, 2*mV2/(mh2+rt), 1]
  +6*G[0, mV2/s, 0, 2*mV2/(-r+mh2), 1]
  +6*G[0, mV2/s, (mh2-s)/mh2, (mh2-s)/mh2, 1]
  +6*G[0, mV2/s, (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[0, mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[0, mV2/s, (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/s, (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[0, mV2/s, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]
  +6*G[0, mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  -6*G[0, mV2/s, 2*mV2/(mh2+r), 1, 1]
  -6*G[0, mV2/s, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[0, mV2/s, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u), 1]
  +6*G[0, mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, mV2/s, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, mV2/s, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, mV2/s, 2*mV2/(-r+mh2), 1, 1]
  -6*G[0, mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[0, mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  +6*G[0, mV2/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, mV2/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, mV2/s, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[0, mV2/s, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  +6*G[0, mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -6*G[0, mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  -6*G[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +6*G[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, mV2/u, 0, 1, 1]
  +6*G[0, mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[0, mV2/u, 0, 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/u, 0, 2*mV2/(mh2-rt), 1]
  -6*G[0, mV2/u, 0, 2*mV2/(mh2+rt), 1]
  +6*G[0, mV2/u, 0, 2*mV2/(-r+mh2), 1]
  +6*G[0, mV2/u, s/(s+u), 1, 1]
  -6*G[0, mV2/u, (mh2-u)/mh2, 1, 1]
  +6*G[0, mV2/u, (mh2-s-u)/(mh2-s), 1, 1]
  -12*G[0, mV2/u, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +12*G[0, mV2/u, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[0, mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, mV2/u, 2*mV2/(mh2+r), 1, 1]
  -6*G[0, mV2/u, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, mV2/u, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, mV2/u, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, mV2/u, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, mV2/u, 2*mV2/(-r+mh2), 1, 1]
  -6*G[0, mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, mV2/u, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, mV2/u, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, 2*mV2/(mh2+r), 0, (mh2-s)/mh2, 1]
  -12*G[0, 2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[0, 2*mV2/(mh2+r), 1, (mh2-s)/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), 1, (mh2-s-u)/(mh2-u), 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/u, (mh2-s-u)/(mh2-s), 1]
  +6*G[0, 2*mV2/(mh2+r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, 2*mV2/(mh2+r), s/mh2, 1, 1]
  -6*G[0, 2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s)/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  +12*G[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  -6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, 2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 1]
  -12*G[0, 2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]
  +6*G[0, 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[0, 2*mV2/(-r+mh2), 1, (mh2-s)/mh2, 1]
  -6*G[0, 2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u), 1]
  -6*G[0, 2*mV2/(-r+mh2), mV2/u, (mh2-s-u)/(mh2-s), 1]
  +6*G[0, 2*mV2/(-r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, 2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, 2*mV2/(-r+mh2), s/mh2, 1, 1]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s)/mh2, 1]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  +12*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  -6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  -6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-mh2)/mh2, 1, 1, 1]
  -6*G[0, -(mV2-mh2)/mh2, 1, (mh2-s)/mh2, 1]
  +6*G[0, -(mV2-mh2)/mh2, 1, (mh2-s-u)/mh2, 1]
  -6*G[0, -(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-s), 1]
  -12*G[0, -(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r), 1]
  -12*G[0, -(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2), 1]
  +12*G[0, -(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[0, -(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-s)/mh2, 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[0, -(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  +6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  -6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-s)/s, 1, (mh2-s-u)/(mh2-s), 1]
  -12*G[0, -(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[0, -(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-s)/s, mV2/u, (mh2-s-u)/(mh2-s), 1]
  -6*G[0, -(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-s)/s, s/mh2, 1, 1]
  -6*G[0, -(mV2-s)/s, s/(s+u), 1, 1]
  -6*G[0, -(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  -6*G[0, -(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  +6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1, 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/mh2, 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2), 1]
  -12*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1, 1]
  +12*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -12*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +12*G[mV2/mh2, 0, 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/mh2, 0, 0, 2*mV2/(mh2+r), 1]
  +6*G[mV2/mh2, 0, 0, 2*mV2/(mh2-rt), 1]
  +6*G[mV2/mh2, 0, 0, 2*mV2/(mh2+rt), 1]
  -6*G[mV2/mh2, 0, 0, 2*mV2/(-r+mh2), 1]
  +6*G[mV2/mh2, 0, mV2/u, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/mh2, 0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/mh2, 0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/mh2, 0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/mh2, 0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, 0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/mh2, 0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, 0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/mh2, mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/mh2, mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/mh2, mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/mh2, 2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/mh2, 2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +12*G[mV2/s, 0, 0, 1, 1]
  -6*G[mV2/s, 0, 0, (mh2-s)/mh2, 1]
  +12*G[mV2/s, 0, 0, (mh2-s-u)/mh2, 1]
  -12*G[mV2/s, 0, 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/s, 0, 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, 0, 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/s, 0, 0, 2*mV2/(mh2-rt), 1]
  -6*G[mV2/s, 0, 0, 2*mV2/(mh2+rt), 1]
  +6*G[mV2/s, 0, 0, 2*mV2/(-r+mh2), 1]
  +6*G[mV2/s, 0, (mh2-s)/mh2, (mh2-s)/mh2, 1]
  +6*G[mV2/s, 0, (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, 0, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[mV2/s, 0, (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[mV2/s, 0, (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/s, 0, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, 0, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +6*G[mV2/s, 0, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  -6*G[mV2/s, 0, 2*mV2/(mh2+r), 1, 1]
  -6*G[mV2/s, 0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, 0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, 0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, 0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/s, 0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/s, 0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, 0, 2*mV2/(-r+mh2), 1, 1]
  -6*G[mV2/s, 0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, 0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, 0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, 0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  +6*G[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -6*G[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -6*G[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +6*G[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, (mh2-s)/mh2, 0, (mh2-s)/mh2, 1]
  +6*G[mV2/s, (mh2-s)/mh2, 0, (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, (mh2-s)/mh2, 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[mV2/s, (mh2-s)/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/s, (mh2-s)/mh2, 0, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/s, (mh2-s-u)/(mh2-u), 0, (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, (mh2-s-u)/(mh2-u), 0, 2*mV2/(mh2+r), 1]
  +6*G[mV2/s, (mh2-s-u)/(mh2-u), 0, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), 0, 1, 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, 2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, 2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, 2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(-r+mh2), 0, 1, 1]
  -6*G[mV2/s, 2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]
  +6*G[mV2/s, 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[mV2/s, 2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, 2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, 1, 1]
  -6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2, 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 1]
  -6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 1]
  +6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -12*G[mV2/u, 0, 0, 1, 1]
  +6*G[mV2/u, 0, 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 0, 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, 0, 0, 2*mV2/(mh2-rt), 1]
  -6*G[mV2/u, 0, 0, 2*mV2/(mh2+rt), 1]
  +6*G[mV2/u, 0, 0, 2*mV2/(-r+mh2), 1]
  +6*G[mV2/u, 0, s/(s+u), 1, 1]
  -6*G[mV2/u, 0, (mh2-u)/mh2, 1, 1]
  +6*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 1, 1]
  -12*G[mV2/u, 0, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +12*G[mV2/u, 0, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/u, 0, 2*mV2/(mh2+r), 1, 1]
  -6*G[mV2/u, 0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/u, 0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/u, 0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/u, 0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/u, 0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/u, 0, 2*mV2/(-r+mh2), 1, 1]
  -6*G[mV2/u, 0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/u, 0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/u, s/(s+u), 0, 1, 1]
  -6*G[mV2/u, (mh2-u)/mh2, 0, 1, 1]
  +6*G[mV2/u, (mh2-s-u)/(mh2-s), 0, 1, 1]
  -12*G[mV2/u, (mh2-s-u)/(mh2-s), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, (mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, (mh2-s-u)/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  +12*G[mV2/u, (mh2-s-u)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[mV2/u, (mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(mh2+r), 0, 1, 1]
  -6*G[mV2/u, 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/u, 2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[mV2/u, 2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/u, 2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), 0, 1, 1]
  -6*G[mV2/u, 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1, 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1, 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]
  +6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(mh2+r), 0, 0, (mh2-s)/mh2, 1]
  -18*G[2*mV2/(mh2+r), 0, 0, (mh2-s-u)/mh2, 1]
  +12*G[2*mV2/(mh2+r), 0, 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(mh2+r), 0, 1, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, 1, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(mh2+r), 0, mV2/u, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(mh2+r), 0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(mh2+r), 0, s/mh2, 1, 1]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s)/mh2, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(mh2+r), 1, 0, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 1, 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(mh2+r), mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(mh2+r), mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 0, 1, 1]
  -6*G[2*mV2/(mh2+r), (mh2-s)/mh2, 0, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(mh2+r), (mh2-s)/mh2, 0, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), (mh2-s)/mh2, 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(mh2+r), (mh2-s)/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), (mh2-s)/mh2, 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 1, 1]
  +12*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 0, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 0, 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, 1, 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), 0, 0, (mh2-s)/mh2, 1]
  -18*G[2*mV2/(-r+mh2), 0, 0, (mh2-s-u)/mh2, 1]
  +12*G[2*mV2/(-r+mh2), 0, 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(-r+mh2), 0, 1, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 0, 1, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(-r+mh2), 0, mV2/u, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), 0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(-r+mh2), 0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), 0, s/mh2, 1, 1]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), 1, 0, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 1, 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(-r+mh2), mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(-r+mh2), mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), s/mh2, 0, 1, 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, 1, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, (mh2-s-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, 1, 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 1, 1, 1]
  -6*G[-(mV2-mh2)/mh2, 0, 1, (mh2-s)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 0, 1, (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 0, 1, (mh2-s-u)/(mh2-s), 1]
  -12*G[-(mV2-mh2)/mh2, 0, 1, 2*mV2/(mh2+r), 1]
  -12*G[-(mV2-mh2)/mh2, 0, 1, 2*mV2/(-r+mh2), 1]
  +12*G[-(mV2-mh2)/mh2, 0, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[-(mV2-mh2)/mh2, 0, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2+r), (mh2-s)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 1, 0, 1, 1]
  -6*G[-(mV2-mh2)/mh2, 1, 0, (mh2-s)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 1, 0, (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 1, 0, (mh2-s-u)/(mh2-s), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 0, 2*mV2/(mh2+r), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 0, 2*mV2/(-r+mh2), 1]
  +12*G[-(mV2-mh2)/mh2, 1, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[-(mV2-mh2)/mh2, 1, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, (mh2-s)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1, 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1, 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, 0, 1, (mh2-s-u)/(mh2-s), 1]
  -12*G[-(mV2-s)/s, 0, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[-(mV2-s)/s, 0, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, 0, mV2/u, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-s)/s, 0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, 0, s/mh2, 1, 1]
  -6*G[-(mV2-s)/s, 0, s/(s+u), 1, 1]
  -6*G[-(mV2-s)/s, 0, 2*mV2/(mh2+r), 1, 1]
  -6*G[-(mV2-s)/s, 0, 2*mV2/(-r+mh2), 1, 1]
  +6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, 1, 0, (mh2-s-u)/(mh2-s), 1]
  -12*G[-(mV2-s)/s, 1, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[-(mV2-s)/s, 1, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-s)/s, mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, s/mh2, 0, 1, 1]
  -6*G[-(mV2-s)/s, s/(s+u), 0, 1, 1]
  -6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 0, 1, 1]
  -6*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 0, 1, 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1, 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1, 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 1, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 2*mV2/(mh2-rt), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 2*mV2/(mh2+rt), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 2*mV2/(-r+mh2), 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, 2*mV2/(-r+mh2), 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, (mh2-s-u)/(mh2-u), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, 1, 1]
  +12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 0, (mh2-s-u)/mh2, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 0, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1, 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(1/6/u/(mh2-s))*(
  -1*Log[mV2/(mV2-s)]^3
  -6*G[0, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(-r+mh2), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -12*Zeta[3]*Log[mV2/(mV2-mh2)]
  -6*Log[2]^2*Log[mV2/(mV2-mh2)]
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[mV2/(mV2-s)]*Log[-1/(mh2-s)*s]^2
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  +6*G[0, 0, -(mV2-s)/s, 1]
  +6*G[0, -(mV2-s)/s, 1, 1]
  +6*G[mV2/mh2, 0, 1, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 1, 1]
  -6*G[mV2/mh2, 2*mV2/(-r+mh2), 1, 1]
  +6*G[mV2/s, (mh2-s)/mh2, 1, 1]
  -6*G[2*mV2/(mh2+r), (mh2-s)/mh2, 1, 1]
  -6*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 1, 1]
  +6*G[0, 0, -(mV2-s)/s, 1, 1]
  +6*G[0, mV2/mh2, 0, 1, 1]
  -6*G[0, mV2/mh2, 2*mV2/(mh2+r), 1, 1]
  -6*G[0, mV2/mh2, 2*mV2/(-r+mh2), 1, 1]
  +6*G[0, 2*mV2/(mh2+r), 1, 1, 1]
  +6*G[0, 2*mV2/(-r+mh2), 1, 1, 1]
  +6*G[0, -(mV2-s)/s, 0, 1, 1]
  -6*G[0, -(mV2-s)/s, 1, 1, 1]
  +12*G[mV2/mh2, 0, 0, 1, 1]
  -6*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1, 1]
  -6*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 1, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 0, 1, 1]
  -6*G[mV2/mh2, 2*mV2/(-r+mh2), 0, 1, 1]
  +6*G[2*mV2/(mh2+r), 0, 1, 1, 1]
  +6*G[2*mV2/(mh2+r), 1, 0, 1, 1]
  +6*G[2*mV2/(-r+mh2), 0, 1, 1, 1]
  +6*G[2*mV2/(-r+mh2), 1, 0, 1, 1]
  +6*G[-(mV2-s)/s, 0, 0, 1, 1]
  -6*G[-(mV2-s)/s, 0, 1, 1, 1]
  -6*G[-(mV2-s)/s, 1, 0, 1, 1]
)
+(1/6/(mh2-s)/(mh2-s-u))*(
  +2*Log[mV2/(mV2-mh2+s)]^3
  -6*G[0, s/mh2, 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +6*G[0, s/mh2, 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +3*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]^2
  +6*G[0, 2*mV2/(mh2+r), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -6*G[0, 2*mV2/(mh2+r), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -3*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2+s)]^2
  +6*G[0, 2*mV2/(-r+mh2), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -6*G[0, 2*mV2/(-r+mh2), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  +6*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(-r+mh2), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 0, mV2/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +12*G[0, 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(-r+mh2), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/(mh2-s), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(-r+mh2), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*Pi^2*Log[mV2/(mV2-mh2+s)]
  -3*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2+s)]^2
  +3*Log[2]*Log[mV2/(mV2-mh2+s)]^2
  -6*G[mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(-r+mh2), s/mh2, 1]*Log[-mV2/s]
  +6*G[0, 0, mV2/(mh2-s), 1]*Log[-mV2/s]
  -6*G[0, mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  +6*G[0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +6*G[0, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(-r+mh2), s/mh2, 1]*Log[-mV2/s]
  -6*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[-mV2/s]
  +6*G[mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +6*G[mV2/(mh2-s), 0, 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  +6*G[2*mV2/(mh2+r), 0, s/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(-r+mh2), 0, s/mh2, 1]*Log[-mV2/s]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  +3*Log[mV2/(mV2-mh2+s)]^2*Log[-(mh2-s)/s]
  -6*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +6*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -6*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -6*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]*Log[-(mh2-s)/s]
  -12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[mV2/mh2, 0, s/mh2, 1]
  +6*G[mV2/mh2, mV2/(mh2-s), s/mh2, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  -6*G[mV2/mh2, 2*mV2/(-r+mh2), s/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, s/mh2, 1]
  -6*G[2*mV2/(mh2+r), mV2/(mh2-s), s/mh2, 1]
  +6*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 0, s/mh2, 1]
  -6*G[2*mV2/(-r+mh2), mV2/(mh2-s), s/mh2, 1]
  +6*G[2*mV2/(-r+mh2), s/mh2, s/mh2, 1]
  +6*G[-(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -6*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
  -6*G[0, 0, mV2/mh2, mV2/(mh2-s), 1]
  +6*G[0, 0, 2*mV2/(mh2+r), mV2/(mh2-s), 1]
  -6*G[0, 0, 2*mV2/(mh2+r), s/mh2, 1]
  +6*G[0, 0, 2*mV2/(-r+mh2), mV2/(mh2-s), 1]
  -6*G[0, 0, 2*mV2/(-r+mh2), s/mh2, 1]
  -6*G[0, 0, -(mV2-s)/s, mV2/(mh2-s), 1]
  +6*G[0, 0, -(mV2-s)/s, s/mh2, 1]
  -6*G[0, mV2/mh2, 0, mV2/(mh2-s), 1]
  +6*G[0, mV2/mh2, 0, s/mh2, 1]
  +6*G[0, mV2/mh2, mV2/(mh2-s), s/mh2, 1]
  -6*G[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  -6*G[0, mV2/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  -6*G[0, mV2/mh2, 2*mV2/(-r+mh2), s/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), 0, mV2/(mh2-s), 1]
  -12*G[0, 2*mV2/(mh2+r), 0, s/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), s/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(-r+mh2), 0, mV2/(mh2-s), 1]
  -12*G[0, 2*mV2/(-r+mh2), 0, s/mh2, 1]
  -6*G[0, 2*mV2/(-r+mh2), mV2/(mh2-s), s/mh2, 1]
  +6*G[0, 2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(-r+mh2), s/mh2, s/mh2, 1]
  -6*G[0, 2*mV2/(-r+mh2), s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[0, -(mV2-s)/s, 0, mV2/(mh2-s), 1]
  +6*G[0, -(mV2-s)/s, 0, s/mh2, 1]
  +6*G[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -6*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  -6*G[0, -(mV2-s)/s, s/mh2, s/mh2, 1]
  +6*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/mh2, 0, 0, mV2/(mh2-s), 1]
  +12*G[mV2/mh2, 0, 0, s/mh2, 1]
  +6*G[mV2/mh2, 0, mV2/(mh2-s), s/mh2, 1]
  -6*G[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  -6*G[mV2/mh2, 0, 2*mV2/(mh2+r), s/mh2, 1]
  -6*G[mV2/mh2, 0, 2*mV2/(-r+mh2), s/mh2, 1]
  +6*G[mV2/mh2, mV2/(mh2-s), 0, s/mh2, 1]
  -6*G[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 0, s/mh2, 1]
  -6*G[mV2/mh2, 2*mV2/(-r+mh2), 0, s/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, 0, mV2/(mh2-s), 1]
  -18*G[2*mV2/(mh2+r), 0, 0, s/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), s/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(mh2+r), 0, s/mh2, s/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, s/mh2, 1]
  +6*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 0, s/mh2, 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 0, 0, mV2/(mh2-s), 1]
  -18*G[2*mV2/(-r+mh2), 0, 0, s/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 0, mV2/(mh2-s), s/mh2, 1]
  +6*G[2*mV2/(-r+mh2), 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(-r+mh2), 0, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 0, s/mh2, s/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 0, s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(-r+mh2), 0, s/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[2*mV2/(-r+mh2), mV2/(mh2-s), 0, s/mh2, 1]
  +6*G[2*mV2/(-r+mh2), mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(-r+mh2), mV2/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), s/mh2, 0, s/mh2, 1]
  -6*G[2*mV2/(-r+mh2), s/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(-r+mh2), s/mh2, 0, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-s)/s, 0, 0, mV2/(mh2-s), 1]
  +6*G[-(mV2-s)/s, 0, 0, s/mh2, 1]
  +6*G[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2, 1]
  -6*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-s)/s, 0, s/mh2, s/mh2, 1]
  +6*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2, 1]
  -6*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-s)/s, s/mh2, 0, s/mh2, 1]
  +6*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(-r+mh2), 1]
)
+(1/2/(mh2-s-u)/u)*(
  +1*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s+u)]^2
  +1*Log[mV2/(mV2-u)]^2*Log[-mV2/s]
  +2*G[0, s/(s+u), 1]*G[0, -1/u*(mV2-u), 1]
  -2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]*Log[mV2/(mV2-s)]
  +2*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1]*Log[-mV2/s]
  -2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[2]
  +2*G[0, 0, mV2/u, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[0, s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[0, s/(s+u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-s)]*Log[-s/(mh2-s-u)]^2
  -2*G[(mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(-r+mh2), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[0, (mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*mV2/(mh2+r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*mV2/(-r+mh2), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[s/(s+u), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[s/(s+u), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-u)/mh2, 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(-r+mh2), 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -1*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]^2
  -1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  -2*G[0, -1/u*(mV2-u), 1]*Log[-mV2/s]
  -2*G[0, 0, mV2/u, 1]*Log[-mV2/s]
  -1*Log[mV2/(mV2-mh2+s+u)]^2*Log[-mV2/s]
  +2*G[0, -1/u*(mV2-u), 1]*Log[-u/s]
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -2*G[mV2/s, (mh2-s-u)/(mh2-u), 1, 1]
  +2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  -2*G[mV2/u, 0, s/(s+u), 1]
  -2*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  +2*G[mV2/u, 2*mV2/(mh2+r), s/(s+u), 1]
  +2*G[mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), 0, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 1, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), s/mh2, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +2*G[2*mV2/(-r+mh2), 0, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), 1, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), s/mh2, s/(s+u), 1]
  +2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  -2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1, 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +2*G[-(mV2-s)/s, 1, s/(s+u), 1]
  +2*G[-(mV2-s)/s, s/mh2, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1, 1]
  +2*G[0, 0, mV2/mh2, mV2/u, 1]
  +2*G[0, 0, mV2/u, s/(s+u), 1]
  -2*G[0, 0, 2*mV2/(mh2+r), mV2/u, 1]
  -2*G[0, 0, 2*mV2/(-r+mh2), mV2/u, 1]
  +2*G[0, 0, -(mV2-s)/s, mV2/u, 1]
  -2*G[0, 0, -(mV2-s)/s, s/(s+u), 1]
  +2*G[0, mV2/mh2, 0, mV2/u, 1]
  +2*G[0, mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  +2*G[0, mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1]
  -2*G[0, mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  +2*G[0, mV2/u, 2*mV2/(mh2+r), s/(s+u), 1]
  +2*G[0, mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1]
  -2*G[0, 2*mV2/(mh2+r), 0, mV2/u, 1]
  +2*G[0, 2*mV2/(mh2+r), 0, s/(s+u), 1]
  -2*G[0, 2*mV2/(mh2+r), 1, s/(s+u), 1]
  -2*G[0, 2*mV2/(mh2+r), s/mh2, s/(s+u), 1]
  +2*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[0, 2*mV2/(-r+mh2), 0, mV2/u, 1]
  +2*G[0, 2*mV2/(-r+mh2), 0, s/(s+u), 1]
  -2*G[0, 2*mV2/(-r+mh2), 1, s/(s+u), 1]
  -2*G[0, 2*mV2/(-r+mh2), s/mh2, s/(s+u), 1]
  +2*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u), 1]
  +2*G[0, -(mV2-s)/s, 0, mV2/u, 1]
  -2*G[0, -(mV2-s)/s, 0, s/(s+u), 1]
  +2*G[0, -(mV2-s)/s, 1, s/(s+u), 1]
  +2*G[0, -(mV2-s)/s, s/mh2, s/(s+u), 1]
  -2*G[0, -(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
  -2*G[0, -(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1]
  -2*G[0, -(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1]
  -2*G[0, -(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1]
  +2*G[mV2/mh2, 0, 0, mV2/u, 1]
  -2*G[mV2/u, 0, 0, s/(s+u), 1]
  +2*G[mV2/u, 0, s/(s+u), 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, 0, s/(s+u), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, 0, (mh2-u)/mh2, s/(s+u), 1]
  +2*G[mV2/u, 0, 2*mV2/(mh2+r), s/(s+u), 1]
  +2*G[mV2/u, 0, 2*mV2/(-r+mh2), s/(s+u), 1]
  +2*G[mV2/u, s/(s+u), 0, 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, s/(s+u), 0, 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, (mh2-u)/mh2, 0, s/(s+u), 1]
  +2*G[mV2/u, 2*mV2/(mh2+r), 0, s/(s+u), 1]
  +2*G[mV2/u, 2*mV2/(-r+mh2), 0, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 0, 0, mV2/u, 1]
  +4*G[2*mV2/(mh2+r), 0, 0, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 0, 1, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 1, 0, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), s/mh2, 0, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), 0, 0, mV2/u, 1]
  +4*G[2*mV2/(-r+mh2), 0, 0, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), 0, 1, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), 0, s/mh2, s/(s+u), 1]
  +2*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), 1, 0, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), s/mh2, 0, s/(s+u), 1]
  +2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 0, 0, mV2/u, 1]
  -2*G[-(mV2-s)/s, 0, 0, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 0, 1, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 0, s/mh2, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 0, s/(s+u), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, 0, s/(s+u), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-s)/s, 0, 2*mV2/(mh2+r), s/(s+u), 1]
  -2*G[-(mV2-s)/s, 0, 2*mV2/(-r+mh2), s/(s+u), 1]
  +2*G[-(mV2-s)/s, 1, 0, s/(s+u), 1]
  +2*G[-(mV2-s)/s, s/mh2, 0, s/(s+u), 1]
  -2*G[-(mV2-s)/s, s/(s+u), 0, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/(s+u), 0, 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2+r), 0, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 0, s/(s+u), 1]
)
+(1/12*(rtu-1)/s/u)*(
  -1*Pi^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -6*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-1/(mh2-s)*s]
  +6*G[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +12*G[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(1/4*(rtu-1)/(mh2-s-u)/s)*(
  +1*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +4*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -4*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  +2*Log[mV2/(mV2-mh2+s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  -2*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  +4*G[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -4*G[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(1/12*(rtu+1)/s/u)*(
  +1*Pi^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +6*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-1/(mh2-s)*s]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(1/4*(rtu+1)/(mh2-s-u)/s)*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -4*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +4*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -2*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -1*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*Log[mV2/(mV2-mh2+s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +2*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  -4*G[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +4*G[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(-r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(1/2*mh2/u/s/(mh2-s))*(
  +1*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  +1*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  -2*G[0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -2*G[0, 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2+r), 1, 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(-r+mh2), 1, 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2+r), 0, 1, 1]*Log[-mV2/s]
  +2*G[2*mV2/(-r+mh2), 0, 1, 1]*Log[-mV2/s]
  +2*Log[2]^2*Log[-mV2/s]
  -2*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -2*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -2*G[0, 0, 2*mV2/(mh2+r), 1, 1]
  -2*G[0, 0, 2*mV2/(-r+mh2), 1, 1]
  -2*G[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), 1]
  -2*G[0, 2*mV2/(mh2+r), 1, 2*mV2/(-r+mh2), 1]
  -2*G[0, 2*mV2/(-r+mh2), 1, 2*mV2/(mh2+r), 1]
  -2*G[0, 2*mV2/(-r+mh2), 1, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(-r+mh2), 0, 1, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(-r+mh2), 0, 1, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(-r+mh2), 1, 0, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(-r+mh2), 1, 0, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(mh2+r)/mh2/s/u)*(
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2), 1]
)
+(-1/4*(mh2+r)/s/(mh2-s)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(mh2+r), 0, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  +2*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(mh2+r)/s/(mh2-s-u)/u)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +1*G[(mh2-u)/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -1*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[mV2/u, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -1*G[mV2/mh2, mV2/u, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-s)/s, mV2/u, 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(mh2+r)/u/(mh2-s)/s)*(
  +1*G[(mh2-s)/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +1*G[0, 1, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/s, (mh2-s)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(mh2+r), 1, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1]
)
+(1/4*(mh2+r)/(mh2-s-u)/mh2/s)*(
  +1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +4*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  -2*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1]
)
+(1/6*(mh2-2*s)/s/u/(mh2-s))*(
  +1*Log[2]^3
  +1*Pi^2*Log[2]
  +1*Pi^2*Log[mV2/(mV2-mh2)]
  +6*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2/(mV2-s)]
  +3*Log[mV2/(mV2-s)]*Log[mV2/(mV2-mh2+s)]^2
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(-1/2*(mh2-s)/(mh2-s-u)/s/u)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-s-u)]^2
)
+(-(mh2+s)/s/(mh2-s)/u)*(
  +1*G[0, 2*mV2/(mh2+r), 0, 1, 1]
  +1*G[0, 2*mV2/(-r+mh2), 0, 1, 1]
)
+(-1/6*(mh2+s)/s/(mh2-s-u)/u)*(
  +1*Pi^2*Log[mV2/(mV2-u)]
  -3*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
)
+(-(mh2+2*s)/(mh2-s)/s/u)*(
  +1*G[2*mV2/(mh2+r), 0, 0, 1, 1]
  +1*G[2*mV2/(-r+mh2), 0, 0, 1, 1]
)
+(-(mh2-2*u)/s/(mh2-s-u)/u)*(
  +1*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
)
+(1/6*(mh2-u)/(mh2-s-u)/s/u)*(
  -2*Log[mV2/(mV2-u)]^3
  -6*G[0, (mh2-u)/mh2, 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  -6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2+r), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  +6*G[0, 2*mV2/(-r+mh2), 1]*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]
  +6*G[0, -1/u*(mV2-u), 1]*Log[2]
  +6*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -12*G[0, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, mV2/u, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/u, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -1*Pi^2*Log[mV2/(mV2-s)]
  -6*G[s/(s+u), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +6*G[0, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[0, s/(s+u), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +12*G[0, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[s/(s+u), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[(mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[(mh2-u)/mh2, 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -3*Log[2]*Log[mV2/(mV2-u)]^2
  +6*G[mV2/u, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[-mV2/s]
  +6*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[0, mV2/u, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -6*G[0, mV2/u, 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[-mV2/s]
  +6*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[mV2/u, 0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -6*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]*Log[-mV2/s]
  -6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[-u/(mh2-u)]
  +6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -6*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +6*Log[mV2/(mV2-u)]*Log[-mV2/s]*Log[-u/(mh2-u)]
  +12*G[0, 0, -1/u*(mV2-u), 1]
  +12*G[0, -1/u*(mV2-u), 1, 1]
  -6*G[mV2/mh2, 0, (mh2-u)/mh2, 1]
  -6*G[mV2/mh2, mV2/u, (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +6*G[mV2/u, 0, (mh2-u)/mh2, 1]
  -6*G[mV2/u, s/(s+u), (mh2-u)/mh2, 1]
  +12*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -6*G[mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), s/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, 1, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -6*G[0, 0, mV2/u, (mh2-u)/mh2, 1]
  +6*G[0, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[0, 0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -6*G[0, mV2/mh2, 0, (mh2-u)/mh2, 1]
  -6*G[0, mV2/mh2, mV2/u, (mh2-u)/mh2, 1]
  +6*G[0, mV2/mh2, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/mh2, mV2/u, 2*mV2/(-r+mh2), 1]
  +6*G[0, mV2/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[0, mV2/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -6*G[0, mV2/u, s/(s+u), (mh2-u)/mh2, 1]
  +12*G[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[0, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -6*G[0, mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2, 1]
  -12*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(-r+mh2), 1, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2), 1]
  +6*G[0, 2*mV2/(-r+mh2), s/mh2, (mh2-u)/mh2, 1]
  -12*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[0, -(mV2-s)/s, 1, (mh2-u)/mh2, 1]
  -6*G[0, -(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1]
  +6*G[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-s)/s, mV2/u, 2*mV2/(-r+mh2), 1]
  -6*G[0, -(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1]
  +6*G[0, -(mV2-s)/s, s/(s+u), (mh2-u)/mh2, 1]
  +6*G[0, -(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[0, -(mV2-s)/s, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -12*G[mV2/mh2, 0, 0, (mh2-u)/mh2, 1]
  -6*G[mV2/mh2, 0, mV2/u, (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, 0, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[mV2/mh2, 0, mV2/u, 2*mV2/(-r+mh2), 1]
  +6*G[mV2/mh2, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, 0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -6*G[mV2/mh2, mV2/u, 0, (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, mV2/u, 0, 2*mV2/(mh2+r), 1]
  +6*G[mV2/mh2, mV2/u, 0, 2*mV2/(-r+mh2), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, 2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]
  +6*G[mV2/u, 0, 0, (mh2-u)/mh2, 1]
  -6*G[mV2/u, 0, s/(s+u), (mh2-u)/mh2, 1]
  +12*G[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/u, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -6*G[mV2/u, 0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -6*G[mV2/u, s/(s+u), 0, (mh2-u)/mh2, 1]
  +12*G[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  -6*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(-r+mh2), 1]
  -6*G[mV2/u, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -6*G[mV2/u, 2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, mV2/u, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(mh2+r), 0, s/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(mh2+r), 1, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), mV2/u, 0, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 0, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 0, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), 0, 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), 0, mV2/u, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 0, mV2/u, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(-r+mh2), 0, mV2/u, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 0, s/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 1, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), mV2/u, 0, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), mV2/u, 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(-r+mh2), mV2/u, 0, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), s/mh2, 0, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-s)/s, 0, 1, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, 0, mV2/u, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 0, mV2/u, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-s)/s, 0, s/mh2, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 0, s/(s+u), (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, 1, 0, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, mV2/u, 0, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, mV2/u, 0, 2*mV2/(-r+mh2), 1]
  -6*G[-(mV2-s)/s, s/mh2, 0, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, s/(s+u), 0, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]
)
+(-1/2*(-r+mh2)/mh2/s/u)*(
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
)
+(-1/4*(-r+mh2)/s/(mh2-s)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(-r+mh2), 0, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
)
+(-1/2*(-r+mh2)/s/(mh2-s-u)/u)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +1*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -1*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -1*G[mV2/mh2, mV2/u, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
)
+(-1/2*(-r+mh2)/u/(mh2-s)/s)*(
  +1*G[(mh2-s)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +1*G[0, 1, 2*mV2/(mh2+r), 1]
  +1*G[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(-r+mh2), 1, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
)
+(1/4*(-r+mh2)/(mh2-s-u)/mh2/s)*(
  +1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +4*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
)
+(-1/12*(mh2-r-2*s)/(mh2-s)/s/u)*(
  +1*Log[(2*mV2-mh2-r)/mV2]^3
  -3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  -6*G[0, 2*mV2/(mh2+r), 1, 1]
)
+(-1/12*(mh2+r-2*s)/(mh2-s)/s/u)*(
  +1*Log[(2*mV2-mh2+r)/mV2]^3
  -3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  -6*G[0, 2*mV2/(-r+mh2), 1, 1]
)
+(1/2*(mh2-s-2*u)/s/(mh2-s-u)/u)*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  +1*Log[mV2/(mV2-u)]*Log[-u/s]^2
  -2*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  -1*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]^2
  -2*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u)]
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u)]
  -2*G[mV2/u, 0, 1, 1]
  +2*G[mV2/u, s/(s+u), 1, 1]
  -2*G[mV2/u, (mh2-u)/mh2, 1, 1]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 1, 1]
  +2*G[mV2/u, 2*mV2/(mh2+r), 1, 1]
  +2*G[mV2/u, 2*mV2/(-r+mh2), 1, 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[2*mV2/(mh2+r), s/mh2, 1, 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  -2*G[2*mV2/(-r+mh2), s/mh2, 1, 1]
  +2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-s)/s, s/mh2, 1, 1]
  -2*G[-(mV2-s)/s, s/(s+u), 1, 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  -2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1, 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1]
)
+(-1/2*(2*mh2-2*u-s)/(mh2-s-u)/s/u)*(
  +2*G[0, 2*mV2/(mh2+r), 1]*G[0, -1/u*(mV2-u), 1]
  -1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]^2
  +2*G[0, 2*mV2/(-r+mh2), 1]*G[0, -1/u*(mV2-u), 1]
  -1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]^2
)
+(-(-2*s-u+mh2)/s/(mh2-s-u)/u)*(
  +1*G[0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
)
+(1/4*(rtu-1)*(mh2-s)/s/(mh2-s-u)/u)*(
  +1*Log[mV2/(mV2-u)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, u/(u+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -4*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -1*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-u)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +2*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -4*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +4*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(1/4*(rtu+1)*(mh2-s)/s/(mh2-s-u)/u)*(
  +1*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +4*G[(mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +2*Log[mV2/(mV2-u)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  -2*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  -2*G[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +4*G[mV2/u, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(mh2+r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(-r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -4*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(-1/12*(2*mh2^2-2*mh2*r-3*mh2*s+r*s)/(mh2-s)/mh2/s/u)*(
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
)
+(-1/12*(2*mh2^2+2*mh2*r-3*mh2*s-r*s)/(mh2-s)/mh2/s/u)*(
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
)
+(-1/2*(2*mh2^2-2*mh2*s-3*mh2*u-r*u)/mh2/s/(mh2-s-u)/u)*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
)
+(-1/2*(2*mh2^2-2*mh2*s-3*mh2*u+r*u)/mh2/s/(mh2-s-u)/u)*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
)
+(1/2*(mh2^2-3*mh2*s-mh2*u+2*s^2+3*s*u)/(mh2-s)/s/(mh2-s-u)/u)*(
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(1/2*(mh2^2-mh2*r-3*mh2*s-3*mh2*u+r*s+r*u+2*s^2+2*s*u)/(mh2-s)/s/(mh2-s-u)/u)*(
  +1*G[2*mV2/(mh2+r), 0, 1, 1]
)
+(1/2*(mh2^2+mh2*r-3*mh2*s-3*mh2*u-r*s-r*u+2*s^2+2*s*u)/(mh2-s)/s/(mh2-s-u)/u)*(
  +1*G[2*mV2/(-r+mh2), 0, 1, 1]
)
+(-1/4*(mh2+r)*(mh2-s)/mh2/s/(mh2-s-u)/u)*(
  +1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2), 1]
)
+(1/2*(mh2+r)*(2*mh2-s)/(mh2-s)/mh2/s/u)*(
  +1*G[-(mV2-s)/s, 1, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(mh2+r)*(s+u)/mh2/s/(mh2-s-u)/u)*(
  -1*G[s/(s+u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(mh2+r)*(mh2-s-2*u)/s/(mh2-s-u)/(mh2-s)/u)*(
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(mh2+r)*(2*mh2-s-u)/mh2/s/(mh2-s-u)/u)*(
  +2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
)
+(-1/2*(mh2-u)*(mh2+r)/mh2/s/(mh2-s-u)/u)*(
  -1*G[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(mh2-u)*(-r+mh2)/mh2/s/(mh2-s-u)/u)*(
  -1*G[(mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
)
+(-1/2*(2*mh2-s)*(mh2+r)/(mh2-s-u)/(mh2-s)/s/mh2)*(
  +1*G[mV2/s, 0, 2*mV2/(-r+mh2), 1]
)
+(-1/4*(-r+mh2)*(mh2-s)/mh2/s/(mh2-s-u)/u)*(
  +1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
)
+(1/2*(-r+mh2)*(2*mh2-s)/(mh2-s)/mh2/s/u)*(
  +1*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
)
+(-1/2*(-r+mh2)*(2*mh2-s)/(mh2-s-u)/(mh2-s)/s/mh2)*(
  +1*G[mV2/s, 0, 2*mV2/(mh2+r), 1]
)
+(-1/2*(-r+mh2)*(s+u)/mh2/s/(mh2-s-u)/u)*(
  -1*G[s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
)
+(-1/2*(-r+mh2)*(mh2-s-2*u)/s/(mh2-s-u)/(mh2-s)/u)*(
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
)
+(-1/4*(-r+mh2)*(2*mh2-s-u)/mh2/s/(mh2-s-u)/u)*(
  +2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
)
+(1/2*(2*mh2^3-4*mh2^2*s-4*mh2^2*u-2*mh2*r*u+2*mh2*s^2+3*mh2*s*u+r*s*u)/mh2/s/(mh2-s-u)/u/(mh2-s))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-s)]
)
+(1/2*(2*mh2^3-4*mh2^2*s-4*mh2^2*u+2*mh2*r*u+2*mh2*s^2+3*mh2*s*u-r*s*u)/mh2/s/(mh2-s-u)/u/(mh2-s))*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
)
)
+eps^(1)*missingOrderNP111211100d6
,

NP[{1,1,1,3,0,0,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(-1/12/(mh2-s-u))*(
  +6
  -1*Pi^2
  -3*Log[mV2/(mh2-s-u)]^2
  -2*Log[mV2/(mh2-s-u)]^3
  -2*Pi^2*Log[mV2/(mh2-s-u)]
  +6*Log[mV2/(mh2-s-u)]*Log[mV2/(mV2-mh2+s+u)]
  +3*Log[mV2/(mh2-s-u)]^2*Log[mV2/(mV2-mh2+s+u)]
  +6*G[0, -(mh2-s-u)/(mV2-mh2+s+u), 1]
  +12*G[0, 0, -(mh2-s-u)/(mV2-mh2+s+u), 1]
  +6*G[0, -(mh2-s-u)/(mV2-mh2+s+u), 1, 1]
  +6*Zeta[3]
)
+(1/2*(mV2-mh2+s+u)/(mh2-s-u)^2)*(
  +1*Log[mV2/(mV2-mh2+s+u)]
)
)
+eps^(1)*missingOrderNP111300100d6
,

NP[{1,1,1,3,1,1,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(-1/2/mV2/s/u)*(
  +1*G[0, (mh2-s-u)/(mh2-s), 1]*Log[mV2/(mV2-u)]
  +1*G[0, (mh2-s-u)/(mh2-u), 1]*Log[mV2/(mV2-s)]
  +1*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-mh2)]
  +1*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, (mh2-s)/mh2, 1]*Log[mV2/(mV2-s)]
  -1*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-s)]
  -1*G[0, 2*mV2/(mh2+rt), 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-s)]
  -1*G[0, 2*mV2/(mh2-rt), 1]*Log[mV2/(mV2-u)]
  -1*G[0, mV2/mh2, 2*mV2/(mh2-r), 1]
  -1*G[0, mV2/mh2, 2*mV2/(mh2+r), 1]
  -1*G[0, mV2/s, (mh2-s)/mh2, 1]
  -1*G[0, mV2/s, 2*mV2/(mh2-rt), 1]
  -1*G[0, mV2/s, 2*mV2/(mh2+rt), 1]
  -1*G[0, mV2/u, 2*mV2/(mh2-rt), 1]
  -1*G[0, mV2/u, 2*mV2/(mh2+rt), 1]
  -1*G[0, 2*mV2/(mh2-r), (mh2-s-u)/mh2, 1]
  -1*G[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 1]
  -1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1]
  -1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1]
  -1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]
  -1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -1*G[mV2/s, 0, (mh2-s)/mh2, 1]
  -1*G[mV2/s, 0, 2*mV2/(mh2-rt), 1]
  -1*G[mV2/s, 0, 2*mV2/(mh2+rt), 1]
  -1*G[mV2/u, 0, 2*mV2/(mh2-rt), 1]
  -1*G[mV2/u, 0, 2*mV2/(mh2+rt), 1]
  -1*G[2*mV2/(mh2-r), 0, (mh2-s-u)/mh2, 1]
  -1*G[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 1]
  +1*G[0, mV2/mh2, 2*mV2/(mh2-rt), 1]
  +1*G[0, mV2/mh2, 2*mV2/(mh2+rt), 1]
  +1*G[0, mV2/s, (mh2-s-u)/(mh2-u), 1]
  +1*G[0, mV2/s, 2*mV2/(mh2-r), 1]
  +1*G[0, mV2/s, 2*mV2/(mh2+r), 1]
  +1*G[0, mV2/u, (mh2-s-u)/(mh2-s), 1]
  +1*G[0, mV2/u, 2*mV2/(mh2-r), 1]
  +1*G[0, mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[0, 2*mV2/(mh2-r), (mh2-s)/mh2, 1]
  +1*G[0, 2*mV2/(mh2+r), (mh2-s)/mh2, 1]
  +1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1]
  +1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1]
  +1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1]
  +1*G[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1]
  +1*G[mV2/mh2, 0, 2*mV2/(mh2-rt), 1]
  +1*G[mV2/mh2, 0, 2*mV2/(mh2+rt), 1]
  +1*G[mV2/s, 0, (mh2-s-u)/(mh2-u), 1]
  +1*G[mV2/u, 0, (mh2-s-u)/(mh2-s), 1]
  +1*G[2*mV2/(mh2-r), 0, (mh2-s)/mh2, 1]
  +1*G[2*mV2/(mh2+r), 0, (mh2-s)/mh2, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), 1]
)
+(-1/4/mh2/(mh2-s)/(mh2-s-u))*(
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[2]
  -1*Log[2]*Log[-mV2/(mh2-s)]^2
  +2*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2/(mh2-s)]
)
+(-1/4/mh2/(mh2-s-u)/u)*(
  +1*Log[2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[2]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[2]
)
+(-1/2/(mh2-s)/mV2/u)*(
  +1*G[0, -(mV2-s)/s, 1, 1]
  +1*G[-(mV2-s)/s, 0, 1, 1]
)
+(-1/4/(mh2-s)/(mh2-s-u)/mV2)*(
  +1*Log[2]*Log[mV2/(mV2-mh2+s)]^2
  -2*G[0, mV2/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, mV2/(mh2-s), 1]*Log[-mV2/s]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  -2*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -2*G[0, mV2/mh2, mV2/(mh2-s), 1]
  +2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 1]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 1]
  -2*G[0, 2*mV2/(mh2+r), s/mh2, 1]
  -2*G[0, -(mV2-s)/s, mV2/(mh2-s), 1]
  +2*G[0, -(mV2-s)/s, s/mh2, 1]
  -2*G[mV2/mh2, 0, mV2/(mh2-s), 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 1]
  +2*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 1]
  -2*G[-(mV2-s)/s, 0, mV2/(mh2-s), 1]
  +2*G[-(mV2-s)/s, 0, s/mh2, 1]
)
+(-1/2/(mh2-s-u)/mV2/u)*(
  +1*G[0, mV2/u, 1]*Log[mV2/(mV2-mh2)]
  +1*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +1*Log[2]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -1*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[2]
  -1*G[0, mV2/u, 1]*Log[-mV2/s]
  -1*G[0, 2*mV2/(mh2-r), mV2/u, 1]
  -1*G[0, 2*mV2/(mh2+r), mV2/u, 1]
  -1*G[0, -(mV2-s)/s, s/(s+u), 1]
  -1*G[2*mV2/(mh2-r), 0, mV2/u, 1]
  -1*G[2*mV2/(mh2+r), 0, mV2/u, 1]
  -1*G[-(mV2-s)/s, 0, s/(s+u), 1]
  +1*G[0, mV2/mh2, mV2/u, 1]
  +1*G[0, mV2/u, s/(s+u), 1]
  +1*G[0, -(mV2-s)/s, mV2/u, 1]
  +1*G[mV2/mh2, 0, mV2/u, 1]
  +1*G[mV2/u, 0, s/(s+u), 1]
  +1*G[-(mV2-s)/s, 0, mV2/u, 1]
)
+(1/12*(mV2-mh2)/mV2/s/(mh2-s)/u)*(
  +1*Log[2]^3
)
+(-1/2*(mh2-u)/mV2/u/(mh2-s-u)/s)*(
  -1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*G[0, mV2/u, (mh2-u)/mh2, 1]
  -1*G[mV2/u, 0, (mh2-u)/mh2, 1]
  +1*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +1*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
)
+(-1/2*(mV2-mh2+s)/mV2/s/(mh2-s)/u)*(
  +1*Log[2]*Log[mV2/(mV2-s)]*Log[-s/(mh2-s)]
  -1*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[2]
)
+(-1/8*(-r+4*mV2-mh2)/mh2/(4*mV2-mh2)/s/(mh2-s-u))*(
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]^2
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/(mh2-s)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  -2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2+r), 1]
)
+(1/4*(-r+4*mV2-mh2)/(4*mV2-mh2)/(mh2-s)/(mh2-s-u)/s)*(
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
)
+(-1/8*(r+4*mV2-mh2)/mh2/(4*mV2-mh2)/s/(mh2-s-u))*(
  +2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]^2
  +2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/(mh2-s)]
  -2*Log[mV2/(mV2-s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]
  -2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]
  -2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]
  -2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]
  -2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2-r), 1]
)
+(1/4*(r+4*mV2-mh2)/(4*mV2-mh2)/(mh2-s)/(mh2-s-u)/s)*(
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
)
+(-1/8*(-mh2*rtu+rtu*s+4*mV2-mh2+s)/(mh2-s-u)/(mh2-s)/s/(-mh2+4*mV2+s))*(
  +1*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +4*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -4*G[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*Log[mV2/(mV2-mh2+s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  -2*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  +4*G[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -4*G[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(-1/8*(mh2*rtu-rtu*s+4*mV2-mh2+s)/(mh2-s-u)/(mh2-s)/s/(-mh2+4*mV2+s))*(
  +1*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]^2
  -2*G[0, (mh2-s)/(mh2-s+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +4*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -4*G[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*Log[mV2/(mV2-mh2+s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  -2*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/(mh2-s)]
  +4*G[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -4*G[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(-1/4/mV2/mh2*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/(4*mV2-mh2)/s/u)*(
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r), 1]
)
+(-1/4/mV2/mh2*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/(4*mV2-mh2)/s/u)*(
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  -1*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r), 1]
)
+(1/12*(mV2*mh2-mV2*s-mh2^2)/(mh2-s)/mV2/mh2/s/u)*(
  +1*Pi^2*Log[2]
)
+(-1/24*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/mV2/s/(4*mV2-mh2)/(mh2-s)/u)*(
  +1*Log[(2*mV2-mh2-r)/mV2]^3
  -3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  -12*G[0, 0, 2*mV2/(mh2+r), 1]
  +6*G[0, 1, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
)
+(-1/24*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/mV2/s/(4*mV2-mh2)/(mh2-s)/u)*(
  +1*Log[(2*mV2-mh2+r)/mV2]^3
  -3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  -12*G[0, 0, 2*mV2/(mh2-r), 1]
  +6*G[0, 1, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
)
+(1/4*(4*mV2^2+3*mV2*mh2-3*mV2*r-mh2^2+mh2*r)/mV2/s/(4*mV2-mh2)/(mh2-s)/u)*(
  +1*G[0, 2*mV2/(mh2+r), 1, 1]
  +1*G[2*mV2/(mh2+r), 0, 1, 1]
)
+(1/4*(4*mV2^2+3*mV2*mh2+3*mV2*r-mh2^2-mh2*r)/mV2/s/(4*mV2-mh2)/(mh2-s)/u)*(
  +1*G[0, 2*mV2/(mh2-r), 1, 1]
  +1*G[2*mV2/(mh2-r), 0, 1, 1]
)
+(-1/2*(mV2*mh2-mV2*u-mh2^2+mh2*s+mh2*u)/(mh2-s-u)/mV2/mh2/s/u)*(
  +1*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  -1*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[2]
  -1*Log[2]*Log[mV2/(mV2-s)]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
)
+(-1/4*(mV2*mh2-mV2*s-mV2*u-mh2^2+mh2*u)/(mh2-s-u)/mV2/mh2/s/u)*(
  +1*Log[2]*Log[mV2/(mV2-u)]^2
  -2*G[0, -1/u*(mV2-u), 1]*Log[2]
)
+(-1/24*(-3*mV2*mh2*rtu+3*mV2*rtu*s+mh2^2*rtu-2*mh2*rtu*s+rtu*s^2+4*mV2^2-5*mV2*mh2+5*mV2*s+mh2^2-2*mh2*s+s^2)/u/mV2/s/(mh2-s)/(-mh2+4*mV2+s))*(
  -1*Pi^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -6*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-s/(mh2-s)]
  +6*G[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +12*G[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(-1/24*(3*mV2*mh2*rtu-3*mV2*rtu*s-mh2^2*rtu+2*mh2*rtu*s-rtu*s^2+4*mV2^2-5*mV2*mh2+5*mV2*s+mh2^2-2*mh2*s+s^2)/u/mV2/s/(mh2-s)/(-mh2+4*mV2+s))*(
  -1*Pi^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +6*G[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  -6*G[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -6*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-s/(mh2-s)]
  +6*G[mV2/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -12*G[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +12*G[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(-1/8*(-3*mV2*mh2*rtu+3*mV2*rtu*s+2*mV2*rtu*u+mh2^2*rtu-2*mh2*rtu*s-mh2*rtu*u+rtu*s^2+rtu*s*u+4*mV2^2-5*mV2*mh2+5*mV2*s+4*mV2*u+mh2^2-2*mh2*s-mh2*u+s^2+s*u)/s/u/(mh2-s-u)/(-mh2+4*mV2+s)/mV2)*(
  +1*Log[mV2/(mV2-u)]^2*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, u/(u+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  -4*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[-mV2/s]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-s)]
  -2*G[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]*Log[mV2/(mV2-u)]
  -1*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-u)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +2*Log[mV2/(mV2-s)]*Log[(-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -4*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +4*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1]
)
+(-1/8*(3*mV2*mh2*rtu-3*mV2*rtu*s-2*mV2*rtu*u-mh2^2*rtu+2*mh2*rtu*s+mh2*rtu*u-rtu*s^2-rtu*s*u+4*mV2^2-5*mV2*mh2+5*mV2*s+4*mV2*u+mh2^2-2*mh2*s-mh2*u+s^2+s*u)/s/u/(mh2-s-u)/(-mh2+4*mV2+s)/mV2)*(
  +1*Log[mV2/(mV2-u)]^2*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[0, u/(u+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[0, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  -4*G[(mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  +2*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-s)]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[mV2/(mV2-u)]
  -2*G[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]*Log[-mV2/s]
  -1*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/u]^2
  -2*Log[mV2/(mV2-u)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2/s]
  +2*Log[mV2/(mV2-s)]*Log[(mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2]*Log[-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u)]
  +2*G[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -4*G[mV2/u, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(mh2-r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[2*mV2/(mh2+r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +4*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  +2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1]
)
+(-1/8*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*s-2*mV2*r*s+mh2^2*s+mh2*r*s)/mV2/(4*mV2-mh2)/mh2/s/(mh2-s)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
)
+(-1/8*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*s+2*mV2*r*s+mh2^2*s-mh2*r*s)/mV2/(4*mV2-mh2)/mh2/s/(mh2-s)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
)
+(1/2*(4*mV2^2*u+4*mV2*mh2^2-4*mV2*mh2*s-5*mV2*mh2*u-mV2*r*u-mh2^3+mh2^2*s+mh2^2*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1]
)
+(1/2*(4*mV2^2*u+4*mV2*mh2^2-4*mV2*mh2*s-5*mV2*mh2*u+mV2*r*u-mh2^3+mh2^2*s+mh2^2*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*u+8*mV2*mh2^2-8*mV2*mh2*s-9*mV2*mh2*u-mV2*r*u-2*mh2^3+2*mh2^2*s+2*mh2^2*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*u+8*mV2*mh2^2-8*mV2*mh2*s-9*mV2*mh2*u+mV2*r*u-2*mh2^3+2*mh2^2*s+2*mh2^2*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-5*mV2*mh2*s-mV2*mh2*u-3*mV2*r*s-mV2*r*u+mh2^2*s+mh2*r*s)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  -1*G[s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-5*mV2*mh2*s-mV2*mh2*u+3*mV2*r*s+mV2*r*u+mh2^2*s-mh2*r*s)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  -1*G[s/(s+u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, s/(s+u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*s+2*mV2*r*s+mh2^3+mh2^2*r-mh2^2*s-mh2*r*s)/s/(4*mV2-mh2)/mh2/(mh2-s)/mV2/u)*(
  +1*G[(mh2-s)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +1*G[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*s-2*mV2*r*s+mh2^3-mh2^2*r-mh2^2*s+mh2*r*s)/s/(4*mV2-mh2)/mh2/(mh2-s)/mV2/u)*(
  +1*G[(mh2-s)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  +1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -1*G[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-s)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]
  +1*G[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*u+2*mV2*r*u+mh2^3+mh2^2*r-mh2^2*u-mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +1*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -1*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -1*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[mV2/mh2, mV2/u, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*u-2*mV2*r*u+mh2^3-mh2^2*r-mh2^2*u+mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +1*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -1*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -1*G[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[mV2/mh2, mV2/u, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*s+4*mV2*mh2*u+2*mV2*r*s+2*mV2*r*u+mh2^3+mh2^2*r-mh2^2*s-mh2^2*u-mh2*r*s-mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -1*G[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*s+4*mV2*mh2*u-2*mV2*r*s-2*mV2*r*u+mh2^3-mh2^2*r-mh2^2*s-mh2^2*u+mh2*r*s+mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -1*G[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), (mh2-s-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*u-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*s+5*mV2*mh2*u+2*mV2*r*s+3*mV2*r*u+mh2^3+mh2^2*r-mh2^2*s-mh2^2*u-mh2*r*s-mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  -1*G[(mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*u-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*s+5*mV2*mh2*u-2*mV2*r*s-3*mV2*r*u+mh2^3-mh2^2*r-mh2^2*s-mh2^2*u+mh2*r*s+mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  -1*G[(mh2-s-u)/(mh2-u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  -1*G[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2-r), 1]
)
+(-1/8*(4*mV2^2*mh2-4*mV2^2*s-5*mV2*mh2^2-3*mV2*mh2*r+5*mV2*mh2*s+4*mV2*mh2*u+3*mV2*r*s+2*mV2*r*u+mh2^3+mh2^2*r-mh2^2*s-mh2^2*u-mh2*r*s-mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r), 1]
)
+(-1/8*(4*mV2^2*mh2-4*mV2^2*s-5*mV2*mh2^2+3*mV2*mh2*r+5*mV2*mh2*s+4*mV2*mh2*u-3*mV2*r*s-2*mV2*r*u+mh2^3-mh2^2*r-mh2^2*s-mh2^2*u+mh2*r*s+mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -2*G[0, u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[(mh2-s-u)/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[-1/u*(mV2-u), u/(u+mV2), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*s-8*mV2^2*u-5*mV2*mh2^2-3*mV2*mh2*r+5*mV2*mh2*s+6*mV2*mh2*u+3*mV2*r*s+4*mV2*r*u+mh2^3+mh2^2*r-mh2^2*s-mh2^2*u-mh2*r*s-mh2*r*u)/mV2/(mh2-s)/u/(4*mV2-mh2)/s/(mh2-s-u))*(
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*s-8*mV2^2*u-5*mV2*mh2^2+3*mV2*mh2*r+5*mV2*mh2*s+6*mV2*mh2*u-3*mV2*r*s-4*mV2*r*u+mh2^3-mh2^2*r-mh2^2*s-mh2^2*u+mh2*r*s+mh2*r*u)/mV2/(mh2-s)/u/(4*mV2-mh2)/s/(mh2-s-u))*(
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
)
+(-1/8*(8*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-10*mV2*mh2^2-6*mV2*mh2*r+5*mV2*mh2*s+9*mV2*mh2*u+3*mV2*r*s+5*mV2*r*u+2*mh2^3+2*mh2^2*r-mh2^2*s-2*mh2^2*u-mh2*r*s-2*mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2-r)/mV2]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
)
+(-1/8*(8*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-10*mV2*mh2^2+6*mV2*mh2*r+5*mV2*mh2*s+9*mV2*mh2*u-3*mV2*r*s-5*mV2*r*u+2*mh2^3-2*mh2^2*r-mh2^2*s-2*mh2^2*u+mh2*r*s+2*mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +2*G[0, -1/u*(mV2-u), 1]*Log[(2*mV2-mh2+r)/mV2]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
)
+(-1/24*(2*mh2-s)*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/(4*mV2-mh2)/mh2/mV2/s/(mh2-s)/u)*(
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -6*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
)
+(-1/24*(2*mh2-s)*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/(4*mV2-mh2)/mh2/mV2/s/(mh2-s)/u)*(
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -6*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
)
+(-1/4*(8*mV2^2*mh2*u-4*mV2^2*s*u+8*mV2*mh2^3-16*mV2*mh2^2*s-10*mV2*mh2^2*u-2*mV2*mh2*r*u+8*mV2*mh2*s^2+9*mV2*mh2*s*u+mV2*r*s*u-2*mh2^4+4*mh2^3*s+2*mh2^3*u-2*mh2^2*s^2-2*mh2^2*s*u)/(mh2-s)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-s)]
  +1*G[mV2/s, 0, 2*mV2/(mh2+r), 1]
)
+(-1/4*(8*mV2^2*mh2*u-4*mV2^2*s*u+8*mV2*mh2^3-16*mV2*mh2^2*s-10*mV2*mh2^2*u+2*mV2*mh2*r*u+8*mV2*mh2*s^2+9*mV2*mh2*s*u-mV2*r*s*u-2*mh2^4+4*mh2^3*s+2*mh2^3*u-2*mh2^2*s^2-2*mh2^2*s*u)/(mh2-s)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-s)]
  +1*G[mV2/s, 0, 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*missingOrderNP111311100d6
,

PL[{0,0,1,2,0,0,2,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/u)*(
  +1*Log[mV2/(mV2-u)]
)
)
+eps^(0)*( 
+(1/2/u)*(
  +3*Log[mV2/(mV2-u)]^2
  -4*Log[mV2]*Log[mV2/(mV2-u)]
  +2*G[0, -(mV2-u)/u, 1]
)
)
+eps^(1)*( 
+(-1/6/u)*(
  +1*Pi^2*Log[mV2/(mV2-u)]
  -7*Log[mV2/(mV2-u)]^3
  +12*G[0, -(mV2-u)/u, 1]*Log[mV2]
  +18*Log[mV2]*Log[mV2/(mV2-u)]^2
  -12*Log[mV2]^2*Log[mV2/(mV2-u)]
  -36*G[0, 0, -(mV2-u)/u, 1]
  +18*G[0, 1, -(mV2-u)/u, 1]
  -12*G[0, -(mV2-u)/u, 1, 1]
  -18*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]
  -12*G[-(mV2-u)/u, 0, 1, 1]
)
)
+eps^(2)*( 
+(1/24/u)*(
  +15*Log[mV2/(mV2-u)]^4
  +4*Pi^2*G[0, -(mV2-u)/u, 1]
  -6*Pi^2*Log[mV2/(mV2-u)]^2
  +48*G[0, -(mV2-u)/u, 1]*Log[mV2]^2
  -336*Zeta[3]*Log[mV2/(mV2-u)]
  -288*G[0, 0, -(mV2-u)/u, 1]*Log[mV2]
  +144*G[0, 1, -(mV2-u)/u, 1]*Log[mV2]
  -96*G[0, -(mV2-u)/u, 1, 1]*Log[mV2]
  -144*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]*Log[mV2]
  -96*G[-(mV2-u)/u, 0, 1, 1]*Log[mV2]
  -56*Log[mV2]*Log[mV2/(mV2-u)]^3
  +72*Log[mV2]^2*Log[mV2/(mV2-u)]^2
  -32*Log[mV2]^3*Log[mV2/(mV2-u)]
  +8*Pi^2*Log[mV2]*Log[mV2/(mV2-u)]
  +168*G[0, 0, 0, -(mV2-u)/u, 1]
  -288*G[0, 0, 1, -(mV2-u)/u, 1]
  -144*G[0, 0, -(mV2-u)/u, 1, 1]
  +432*G[0, 0, -(mV2-u)/u, -(mV2-u)/u, 1]
  -72*G[0, 1, 0, -(mV2-u)/u, 1]
  +72*G[0, 1, 1, -(mV2-u)/u, 1]
  -216*G[0, 1, -(mV2-u)/u, -(mV2-u)/u, 1]
  -168*G[0, -(mV2-u)/u, 0, 1, 1]
  +216*G[0, -(mV2-u)/u, 0, -(mV2-u)/u, 1]
  +24*G[0, -(mV2-u)/u, 1, 1, 1]
  -72*G[0, -(mV2-u)/u, 1, -(mV2-u)/u, 1]
  +144*G[0, -(mV2-u)/u, -(mV2-u)/u, 1, 1]
  +216*G[0, -(mV2-u)/u, -(mV2-u)/u, -(mV2-u)/u, 1]
  -96*G[-(mV2-u)/u, 0, 0, 1, 1]
  +144*G[-(mV2-u)/u, 0, 0, -(mV2-u)/u, 1]
  +144*G[-(mV2-u)/u, 0, -(mV2-u)/u, 1, 1]
  -48*G[-(mV2-u)/u, 1, 0, 1, 1]
  +144*G[-(mV2-u)/u, -(mV2-u)/u, 0, 1, 1]
)
)
+eps^(3)*missingOrderPL001200200d4
,

PL[{0,0,2,2,0,0,1,0,0}, 4-2*eps] ->
+eps^(-2)*( 
+(-1/(mV2-u))*(
  +1
)
)
+eps^(-1)*( 
+(2/(mV2-u))*(
  +1*Log[mV2]
)
+(-2/u*(mV2+u)/(mV2-u))*(
  +1*Log[mV2/(mV2-u)]
)
)
+eps^(0)*( 
+(-1/3/(mV2-u))*(
  +1*Pi^2
  +6*Log[mV2]^2
)
+(4*(mV2+u)/u/(mV2-u))*(
  +1*Log[mV2]*Log[mV2/(mV2-u)]
)
+(-2*(mV2+2*u)/(mV2-u)/u)*(
  +1*G[0, -(mV2-u)/u, 1]
)
+(-(3*mV2+2*u)/(mV2-u)/u)*(
  +1*Log[mV2/(mV2-u)]^2
)
)
+eps^(1)*( 
+(-4/u)*(
  +1*G[0, -(mV2-u)/u, 1, 1]
  +1*G[-(mV2-u)/u, 0, 1, 1]
)
+(-2/3/(mV2-u))*(
  -2*Log[mV2]^3
  -1*Pi^2*Log[mV2]
  +9*G[-(mV2-u)/u, 0, -(mV2-u)/u, 1]
  -3*Zeta[3]
)
+(-6/u*(2*mV2+u)/(mV2-u))*(
  +1*G[0, 0, -(mV2-u)/u, 1]
)
+(-1/3*(mV2+u)/u/(mV2-u))*(
  -1*Pi^2*Log[mV2/(mV2-u)]
  +12*Log[mV2]^2*Log[mV2/(mV2-u)]
  -18*G[0, 1, -(mV2-u)/u, 1]
)
+(-2*(mV2+2*u)/u/(mV2-u))*(
  -2*G[0, -(mV2-u)/u, 1]*Log[mV2]
  +3*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]
)
+(2*(3*mV2+2*u)/u/(mV2-u))*(
  +1*Log[mV2]*Log[mV2/(mV2-u)]^2
)
+(-1/3*(7*mV2+4*u)/u/(mV2-u))*(
  +1*Log[mV2/(mV2-u)]^3
)
)
+eps^(2)*( 
+(-4/u)*(
  -2*G[0, -(mV2-u)/u, 1, 1]*Log[mV2]
  -2*G[-(mV2-u)/u, 0, 1, 1]*Log[mV2]
  +3*G[0, -(mV2-u)/u, -(mV2-u)/u, 1, 1]
  -1*G[-(mV2-u)/u, 1, 0, 1, 1]
  +3*G[-(mV2-u)/u, -(mV2-u)/u, 0, 1, 1]
)
+(-1/30/(mV2-u))*(
  +3*Pi^4
  +20*Log[mV2]^4
  +20*Pi^2*Log[mV2]^2
  +120*Zeta[3]*Log[mV2]
  -360*G[-(mV2-u)/u, 0, -(mV2-u)/u, 1]*Log[mV2]
  +180*G[0, 1, -(mV2-u)/u, 1, 1]
  -180*G[-(mV2-u)/u, 0, 1, -(mV2-u)/u, 1]
  +540*G[-(mV2-u)/u, 0, -(mV2-u)/u, -(mV2-u)/u, 1]
  -180*G[-(mV2-u)/u, 1, 0, -(mV2-u)/u, 1]
  +540*G[-(mV2-u)/u, -(mV2-u)/u, 0, -(mV2-u)/u, 1]
)
+(6*mV2/(mV2-u)/u)*(
  +1*G[0, 1, 0, -(mV2-u)/u, 1]
)
+(-2/3/u*(mV2+u)/(mV2-u))*(
  +1*Pi^2*Log[mV2]*Log[mV2/(mV2-u)]
  +18*G[0, 1, -(mV2-u)/u, 1]*Log[mV2]
  -4*Log[mV2]^3*Log[mV2/(mV2-u)]
  +9*G[0, 1, 1, -(mV2-u)/u, 1]
  -27*G[0, 1, -(mV2-u)/u, -(mV2-u)/u, 1]
)
+(-1/3*(mV2+2*u)/(mV2-u)/u)*(
  +1*Pi^2*G[0, -(mV2-u)/u, 1]
  +12*G[0, -(mV2-u)/u, 1]*Log[mV2]^2
  -36*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]*Log[mV2]
  +6*G[0, -(mV2-u)/u, 1, 1, 1]
  -18*G[0, -(mV2-u)/u, 1, -(mV2-u)/u, 1]
  +54*G[0, -(mV2-u)/u, -(mV2-u)/u, -(mV2-u)/u, 1]
)
+(-6*(2*mV2-u)/(mV2-u)/u)*(
  +1*G[-(mV2-u)/u, 0, -(mV2-u)/u, 1, 1]
)
+(-2*(2*mV2+u)/u/(mV2-u))*(
  -6*G[0, 0, -(mV2-u)/u, 1]*Log[mV2]
  -6*G[0, 0, 1, -(mV2-u)/u, 1]
  -3*G[0, 0, -(mV2-u)/u, 1, 1]
  +9*G[0, 0, -(mV2-u)/u, -(mV2-u)/u, 1]
  -2*G[-(mV2-u)/u, 0, 0, 1, 1]
  +3*G[-(mV2-u)/u, 0, 0, -(mV2-u)/u, 1]
)
+(-6*(3*mV2+u)/(mV2-u)/u)*(
  +1*G[0, -(mV2-u)/u, 0, -(mV2-u)/u, 1]
)
+(-1/6*(3*mV2+2*u)/(mV2-u)/u)*(
  -1*Pi^2*Log[mV2/(mV2-u)]^2
  +12*Log[mV2]^2*Log[mV2/(mV2-u)]^2
)
+(2*(7*mV2+2*u)/(mV2-u)/u)*(
  +1*G[0, -(mV2-u)/u, 0, 1, 1]
)
+(2/3*(7*mV2+4*u)/(mV2-u)/u)*(
  +1*Log[mV2]*Log[mV2/(mV2-u)]^3
  +6*Zeta[3]*Log[mV2/(mV2-u)]
)
+(-2*(7*mV2+5*u)/(mV2-u)/u)*(
  +1*G[0, 0, 0, -(mV2-u)/u, 1]
)
+(-1/12*(15*mV2+8*u)/(mV2-u)/u)*(
  +1*Log[mV2/(mV2-u)]^4
)
)
+eps^(3)*missingOrderPL002200100d4
,

PL[{0,1,1,0,1,1,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/6/(mh2-s))*(
  +2*Log[2]^3
  +2*Log[mV2/(mV2-mh2)]^3
  -1*Log[mV2/(mV2-s)]^3
  -1*Log[(2*mV2-mh2-r)/mV2]^3
  -1*Log[(2*mV2-mh2+r)/mV2]^3
  +2*Pi^2*Log[2]
  -1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  +3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  +2*Pi^2*Log[mV2/(mV2-mh2)]
  -1*Pi^2*Log[mV2/(mV2-s)]
  +6*G[0, 0, 2*mV2/(mh2-r), 1]
  +6*G[0, 0, 2*mV2/(mh2+r), 1]
  -12*G[0, 0, -(mV2-mh2)/mh2, 1]
  +6*G[0, 0, -(mV2-s)/s, 1]
  +6*G[0, 2*mV2/(mh2-r), 1, 1]
  +6*G[0, 2*mV2/(mh2+r), 1, 1]
  -12*G[0, -(mV2-mh2)/mh2, 1, 1]
  +6*G[0, -(mV2-s)/s, 1, 1]
  +6*G[2*mV2/(mh2-r), s/mh2, 1, 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 1, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 1, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1, 1]
  -6*G[-(mV2-s)/s, s/mh2, 1, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
)
)
+eps^(0)*missingOrderPL011011100d4
,

PL[{0,1,1,1,0,1,1,0,0}, 4-2*eps] ->
+eps^(0)*( 
+(1/12/(mh2-u))*(
  -12*G[0, (mh2-u)/mh2, 1]*G[0, -(mV2-u)/u, 1]
  +2*Pi^2*G[0, -(mV2-u)/u, 1]
  -12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2/(mV2-u)]
  +12*G[0, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[0, 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[(mh2-u)/mh2, 0, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  +2*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]^3
  -1*Pi^2*Log[mV2/(mV2-u)]^2
  +6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  -2*Log[mV2/(mV2-mh2+u)]^3*Log[-mV2/u]
  +12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  +12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[-mV2/u]
  -12*G[2*mV2/(mh2-r), 0, 1, 1]*Log[-mV2/u]
  +12*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1]*Log[-mV2/u]
  -12*G[2*mV2/(mh2+r), 0, 1, 1]*Log[-mV2/u]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]*Log[-mV2/u]
  -12*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]*Log[-mV2/u]
  +12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]*Log[-mV2/u]
  +12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]*Log[-mV2/u]
  +6*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]^2
  -3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]^2
  -4*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^3
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]
  -2*Pi^2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  -2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  +12*G[mV2/u, 0, 0, 1, 1]
  +12*G[mV2/u, 0, 1, 1, 1]
  -12*G[mV2/u, 0, 2*mV2/(mh2-r), 1, 1]
  -12*G[mV2/u, 0, 2*mV2/(mh2+r), 1, 1]
  -12*G[mV2/u, (mh2-u)/mh2, 1, 1, 1]
  -12*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]
  +12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  +12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  -12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]
  -12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2-r), 0, 0, 1, 1]
  -12*G[2*mV2/(mh2-r), 0, 1, 1, 1]
  +12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1, 1]
  +12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(mh2-r), 1, 0, 1, 1]
  -12*G[2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1, 1]
  +12*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  -12*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1, 1]
  -12*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -12*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]
  +12*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2+r), 0, 0, 1, 1]
  -12*G[2*mV2/(mh2+r), 0, 1, 1, 1]
  +12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1, 1]
  +12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(mh2+r), 1, 0, 1, 1]
  -12*G[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1, 1]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]
  +12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  -12*G[-(mV2-mh2)/mh2, 1, 0, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 0, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
)
)
+eps^(1)*missingOrderPL011101100d4
,

PL[{0,1,2,0,0,2,0,0,0}, 4-2*eps] ->
+eps^(-2)*( 
+(-1/(mV2-mh2))*(
  +1
)
)
+eps^(-1)*( 
+(2/(mV2-mh2))*(
  +1*Log[mV2]
)
+(-2/mh2*(mV2+mh2)/(mV2-mh2))*(
  +1*Log[mV2/(mV2-mh2)]
)
)
+eps^(0)*( 
+(-1/3/(mV2-mh2))*(
  +1*Pi^2
  +6*Log[mV2]^2
)
+(4*(mV2+mh2)/mh2/(mV2-mh2))*(
  +1*Log[mV2]*Log[mV2/(mV2-mh2)]
)
+(-2*(mV2+2*mh2)/mh2/(mV2-mh2))*(
  +1*G[0, -1/mh2*(mV2-mh2), 1]
)
+(-(3*mV2+2*mh2)/(mV2-mh2)/mh2)*(
  +1*Log[mV2/(mV2-mh2)]^2
)
)
+eps^(1)*( 
+(-4/mh2)*(
  +1*G[0, -(mV2-mh2)/mh2, 1, 1]
  +1*G[-(mV2-mh2)/mh2, 0, 1, 1]
)
+(-2/3/(mV2-mh2))*(
  -2*Log[mV2]^3
  -1*Pi^2*Log[mV2]
  +9*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]
  -3*Zeta[3]
)
+(-6/mh2*(2*mV2+mh2)/(mV2-mh2))*(
  +1*G[0, 0, -(mV2-mh2)/mh2, 1]
)
+(-1/3*(mV2+mh2)/mh2/(mV2-mh2))*(
  -1*Pi^2*Log[mV2/(mV2-mh2)]
  +12*Log[mV2]^2*Log[mV2/(mV2-mh2)]
  -18*G[0, 1, -(mV2-mh2)/mh2, 1]
)
+(-2*(mV2+2*mh2)/mh2/(mV2-mh2))*(
  -2*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]
  +3*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
)
+(2*(3*mV2+2*mh2)/(mV2-mh2)/mh2)*(
  +1*Log[mV2]*Log[mV2/(mV2-mh2)]^2
)
+(-1/3*(7*mV2+4*mh2)/(mV2-mh2)/mh2)*(
  +1*Log[mV2/(mV2-mh2)]^3
)
)
+eps^(2)*( 
+(-4/mh2)*(
  -2*G[0, -1/mh2*(mV2-mh2), 1, 1]*Log[mV2]
  -2*G[-1/mh2*(mV2-mh2), 0, 1, 1]*Log[mV2]
  +3*G[0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 1, 1]
  -1*G[-1/mh2*(mV2-mh2), 1, 0, 1, 1]
  +3*G[-1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 0, 1, 1]
)
+(-1/30/(mV2-mh2))*(
  +3*Pi^4
  +20*Log[mV2]^4
  +20*Pi^2*Log[mV2]^2
  +120*Zeta[3]*Log[mV2]
  -360*G[-1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2), 1]*Log[mV2]
  +180*G[0, 1, -1/mh2*(mV2-mh2), 1, 1]
  -180*G[-1/mh2*(mV2-mh2), 0, 1, -1/mh2*(mV2-mh2), 1]
  +540*G[-1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 1]
  -180*G[-1/mh2*(mV2-mh2), 1, 0, -1/mh2*(mV2-mh2), 1]
  +540*G[-1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2), 1]
)
+(6*mV2/(mV2-mh2)/mh2)*(
  +1*G[0, 1, 0, -1/mh2*(mV2-mh2), 1]
)
+(-2/3*(mV2+mh2)/mh2/(mV2-mh2))*(
  +1*Pi^2*Log[mV2]*Log[mV2/(mV2-mh2)]
  +18*G[0, 1, -1/mh2*(mV2-mh2), 1]*Log[mV2]
  -4*Log[mV2]^3*Log[mV2/(mV2-mh2)]
  +9*G[0, 1, 1, -1/mh2*(mV2-mh2), 1]
  -27*G[0, 1, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 1]
)
+(-1/3*(mV2+2*mh2)/(mV2-mh2)/mh2)*(
  +1*Pi^2*G[0, -1/mh2*(mV2-mh2), 1]
  -36*G[0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 1]*Log[mV2]
  +12*G[0, -1/mh2*(mV2-mh2), 1]*Log[mV2]^2
  +6*G[0, -1/mh2*(mV2-mh2), 1, 1, 1]
  -18*G[0, -1/mh2*(mV2-mh2), 1, -1/mh2*(mV2-mh2), 1]
  +54*G[0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 1]
)
+(-6*(2*mV2-mh2)/(mV2-mh2)/mh2)*(
  +1*G[-1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2), 1, 1]
)
+(-2*(2*mV2+mh2)/mh2/(mV2-mh2))*(
  -6*G[0, 0, -1/mh2*(mV2-mh2), 1]*Log[mV2]
  -6*G[0, 0, 1, -1/mh2*(mV2-mh2), 1]
  -3*G[0, 0, -1/mh2*(mV2-mh2), 1, 1]
  +9*G[0, 0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 1]
  -2*G[-1/mh2*(mV2-mh2), 0, 0, 1, 1]
  +3*G[-1/mh2*(mV2-mh2), 0, 0, -1/mh2*(mV2-mh2), 1]
)
+(-6*(3*mV2+mh2)/(mV2-mh2)/mh2)*(
  +1*G[0, -1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2), 1]
)
+(-1/6*(3*mV2+2*mh2)/(mV2-mh2)/mh2)*(
  -1*Pi^2*Log[mV2/(mV2-mh2)]^2
  +12*Log[mV2]^2*Log[mV2/(mV2-mh2)]^2
)
+(2*(7*mV2+2*mh2)/(mV2-mh2)/mh2)*(
  +1*G[0, -1/mh2*(mV2-mh2), 0, 1, 1]
)
+(2/3*(7*mV2+4*mh2)/(mV2-mh2)/mh2)*(
  +1*Log[mV2]*Log[mV2/(mV2-mh2)]^3
  +6*Zeta[3]*Log[mV2/(mV2-mh2)]
)
+(-2*(7*mV2+5*mh2)/(mV2-mh2)/mh2)*(
  +1*G[0, 0, 0, -1/mh2*(mV2-mh2), 1]
)
+(-1/12*(15*mV2+8*mh2)/(mV2-mh2)/mh2)*(
  +1*Log[mV2/(mV2-mh2)]^4
)
)
+eps^(3)*missingOrderPL012002000d4
,

PL[{0,1,2,0,1,0,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/2/(mh2-s))*(
  +1*Log[mV2/(mV2-s)]^2
  -2*Log[2]^2
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[0, 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2+r), 1]
  -2*G[0, -(mV2-s)/s, 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 1]
  -2*G[-(mV2-s)/s, s/mh2, 1]
)
)
+eps^(0)*( 
+(1/6/(mh2-s))*(
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  +3*Log[mV2/(mV2-s)]^3
  -2*Pi^2*Log[2]
  -12*G[0, 2*mV2/(mh2-r), 1]*Log[mV2]
  -12*G[0, 2*mV2/(mh2+r), 1]*Log[mV2]
  +12*G[0, -(mV2-s)/s, 1]*Log[mV2]
  -12*G[2*mV2/(mh2-r), s/mh2, 1]*Log[mV2]
  -12*G[2*mV2/(mh2+r), s/mh2, 1]*Log[mV2]
  +12*G[-(mV2-s)/s, s/mh2, 1]*Log[mV2]
  +12*Log[2]^2*Log[mV2]
  -6*Log[mV2]*Log[mV2/(mV2-s)]^2
  +6*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2
  +6*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2
  -1*Pi^2*Log[mV2/(mV2-s)]
  -12*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  -12*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  -12*G[0, 0, 2*mV2/(mh2-r), 1]
  -12*G[0, 0, 2*mV2/(mh2+r), 1]
  +30*G[0, 0, -(mV2-s)/s, 1]
  -12*G[0, 2*mV2/(mh2-r), 1, 1]
  +6*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[0, 2*mV2/(mh2+r), 1, 1]
  +6*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +30*G[0, -(mV2-s)/s, 1, 1]
  -24*G[0, -(mV2-s)/s, -(mV2-s)/s, 1]
  -6*G[2*mV2/(mh2-r), 0, 1, 1]
  +6*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), 1, s/mh2, 1]
  +6*G[2*mV2/(mh2-r), s/mh2, 1, 1]
  -6*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 1]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1]
  -12*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, 1]
  +12*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, 1, 1]
  +6*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 1, s/mh2, 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 1, 1]
  -6*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 1]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1]
  -12*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, 1]
  +12*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]
  +24*G[-(mV2-s)/s, 0, 1, 1]
  -24*G[-(mV2-s)/s, 0, -(mV2-s)/s, 1]
  +6*G[-(mV2-s)/s, 1, s/mh2, 1]
  -6*G[-(mV2-s)/s, s/mh2, 1, 1]
  +6*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
  -6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]
  -6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]
  -24*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]
)
)
+eps^(1)*( 
+(1/24/(mh2-s))*(
  -8*Log[2]^4
  +7*Log[mV2/(mV2-s)]^4
  -4*Log[(2*mV2-mh2-r)/mV2]^4
  -4*Log[(2*mV2-mh2+r)/mV2]^4
  +8*Pi^2*G[0, 2*mV2/(mh2-r), 1]
  +8*Pi^2*G[0, 2*mV2/(mh2+r), 1]
  -8*Pi^2*G[0, -(mV2-s)/s, 1]
  +8*Pi^2*G[2*mV2/(mh2-r), s/mh2, 1]
  +8*Pi^2*G[2*mV2/(mh2+r), s/mh2, 1]
  -8*Pi^2*G[-(mV2-s)/s, s/mh2, 1]
  -24*Pi^2*Log[2]^2
  -6*Pi^2*Log[mV2/(mV2-s)]^2
  -12*Pi^2*Log[(2*mV2-mh2-r)/mV2]^2
  -12*Pi^2*Log[(2*mV2-mh2+r)/mV2]^2
  +336*Zeta[3]*Log[2]
  -168*Zeta[3]*Log[(2*mV2-mh2-r)/mV2]
  -168*Zeta[3]*Log[(2*mV2-mh2+r)/mV2]
  +16*Log[2]*Log[(2*mV2-mh2-r)/mV2]^3
  +16*Log[2]*Log[(2*mV2-mh2+r)/mV2]^3
  -24*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  -24*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  +16*Log[2]^3*Log[(2*mV2-mh2-r)/mV2]
  +16*Log[2]^3*Log[(2*mV2-mh2+r)/mV2]
  +96*G[0, 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  +96*G[0, 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  -240*G[0, 0, -(mV2-s)/s, 1]*Log[mV2]
  +96*G[0, 2*mV2/(mh2-r), 1, 1]*Log[mV2]
  -48*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +96*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2]
  -48*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -240*G[0, -(mV2-s)/s, 1, 1]*Log[mV2]
  +192*G[0, -(mV2-s)/s, -(mV2-s)/s, 1]*Log[mV2]
  +48*G[2*mV2/(mh2-r), 0, 1, 1]*Log[mV2]
  -48*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  +48*G[2*mV2/(mh2-r), 1, s/mh2, 1]*Log[mV2]
  -48*G[2*mV2/(mh2-r), s/mh2, 1, 1]*Log[mV2]
  +48*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1]*Log[mV2]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 1]*Log[mV2]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2]
  +96*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, 1]*Log[mV2]
  -96*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), 0, 1, 1]*Log[mV2]
  -48*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), 1, s/mh2, 1]*Log[mV2]
  -48*G[2*mV2/(mh2+r), s/mh2, 1, 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 1]*Log[mV2]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2]
  +96*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, 1]*Log[mV2]
  -96*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]*Log[mV2]
  -192*G[-(mV2-s)/s, 0, 1, 1]*Log[mV2]
  +192*G[-(mV2-s)/s, 0, -(mV2-s)/s, 1]*Log[mV2]
  -48*G[-(mV2-s)/s, 1, s/mh2, 1]*Log[mV2]
  +48*G[-(mV2-s)/s, s/mh2, 1, 1]*Log[mV2]
  -48*G[-(mV2-s)/s, s/mh2, s/mh2, 1]*Log[mV2]
  +48*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]*Log[mV2]
  -48*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2]
  +48*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]*Log[mV2]
  -48*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2]
  +192*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]*Log[mV2]
  -24*Log[mV2]*Log[mV2/(mV2-s)]^3
  +48*G[0, 2*mV2/(mh2-r), 1]*Log[mV2]^2
  +48*G[0, 2*mV2/(mh2+r), 1]*Log[mV2]^2
  -48*G[0, -(mV2-s)/s, 1]*Log[mV2]^2
  +48*G[2*mV2/(mh2-r), s/mh2, 1]*Log[mV2]^2
  +48*G[2*mV2/(mh2+r), s/mh2, 1]*Log[mV2]^2
  -48*G[-(mV2-s)/s, s/mh2, 1]*Log[mV2]^2
  -48*Log[2]^2*Log[mV2]^2
  +24*Log[mV2]^2*Log[mV2/(mV2-s)]^2
  -24*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  -24*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  -192*Zeta[3]*Log[mV2/(mV2-s)]
  +24*Pi^2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +24*Pi^2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +16*Pi^2*Log[2]*Log[mV2]
  -8*Pi^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  -8*Pi^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +8*Pi^2*Log[mV2]*Log[mV2/(mV2-s)]
  +48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]
  +48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]
  +384*G[0, 0, 0, 2*mV2/(mh2-r), 1]
  +384*G[0, 0, 0, 2*mV2/(mh2+r), 1]
  -24*G[0, 0, 0, -(mV2-s)/s, 1]
  -144*G[0, 0, 1, 2*mV2/(mh2-r), 1]
  -144*G[0, 0, 1, 2*mV2/(mh2+r), 1]
  -288*G[0, 0, 1, -(mV2-s)/s, 1]
  +240*G[0, 0, 2*mV2/(mh2-r), 1, 1]
  -48*G[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +240*G[0, 0, 2*mV2/(mh2+r), 1, 1]
  -48*G[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -312*G[0, 0, -(mV2-s)/s, 1, 1]
  +480*G[0, 0, -(mV2-s)/s, -(mV2-s)/s, 1]
  -72*G[0, 1, 0, 2*mV2/(mh2-r), 1]
  -72*G[0, 1, 0, 2*mV2/(mh2+r), 1]
  -144*G[0, 1, 0, -(mV2-s)/s, 1]
  -72*G[0, 1, 2*mV2/(mh2-r), 1, 1]
  -72*G[0, 1, 2*mV2/(mh2+r), 1, 1]
  -144*G[0, 1, -(mV2-s)/s, 1, 1]
  +120*G[0, 2*mV2/(mh2-r), 0, 1, 1]
  -120*G[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  +48*G[0, 2*mV2/(mh2-r), 1, 1, 1]
  +72*G[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), 1]
  -48*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, 1]
  +24*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +120*G[0, 2*mV2/(mh2+r), 0, 1, 1]
  -120*G[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +48*G[0, 2*mV2/(mh2+r), 1, 1, 1]
  +72*G[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), 1]
  -48*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, 1]
  +24*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -336*G[0, -(mV2-s)/s, 0, 1, 1]
  +336*G[0, -(mV2-s)/s, 0, -(mV2-s)/s, 1]
  -120*G[0, -(mV2-s)/s, 1, 1, 1]
  +144*G[0, -(mV2-s)/s, 1, -(mV2-s)/s, 1]
  +480*G[0, -(mV2-s)/s, -(mV2-s)/s, 1, 1]
  -384*G[0, -(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, 1]
  +192*G[2*mV2/(mh2-r), 0, 0, 1, 1]
  -192*G[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2-r), 0, 1, 1, 1]
  +72*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r), 1]
  -120*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1, 1]
  +24*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -72*G[2*mV2/(mh2-r), 1, 0, 1, 1]
  +72*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2-r), 1, 1, s/mh2, 1]
  -24*G[2*mV2/(mh2-r), 1, s/mh2, 1, 1]
  +24*G[2*mV2/(mh2-r), 1, s/mh2, s/mh2, 1]
  +72*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), s/mh2, 1]
  -72*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1, 1]
  +72*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), s/mh2, 1]
  +144*G[2*mV2/(mh2-r), 1, -(mV2-s)/s, 1, 1]
  -144*G[2*mV2/(mh2-r), 1, -(mV2-s)/s, s/mh2, 1]
  -24*G[2*mV2/(mh2-r), s/mh2, 1, 1, 1]
  +24*G[2*mV2/(mh2-r), s/mh2, 1, s/mh2, 1]
  -24*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1, 1]
  +24*G[2*mV2/(mh2-r), s/mh2, s/mh2, s/mh2, 1]
  -72*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1, 1]
  +72*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  -72*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1, 1]
  +72*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  +144*G[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 1, 1]
  -144*G[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, s/mh2, 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 1, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, s/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1, 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 1, 1]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 1, 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, s/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1, 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 1, 1]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]
  +48*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, 1, 1]
  -48*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, s/mh2, 1]
  +48*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1, 1]
  -48*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, s/mh2, 1]
  +48*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  -48*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]
  +48*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  -48*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]
  -192*G[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 1, 1]
  +192*G[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]
  +192*G[2*mV2/(mh2+r), 0, 0, 1, 1]
  -192*G[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2+r), 1]
  +24*G[2*mV2/(mh2+r), 0, 1, 1, 1]
  +72*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r), 1]
  -120*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1, 1]
  +24*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -72*G[2*mV2/(mh2+r), 1, 0, 1, 1]
  +72*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r), 1]
  +24*G[2*mV2/(mh2+r), 1, 1, s/mh2, 1]
  -24*G[2*mV2/(mh2+r), 1, s/mh2, 1, 1]
  +24*G[2*mV2/(mh2+r), 1, s/mh2, s/mh2, 1]
  -72*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1, 1]
  +72*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), s/mh2, 1]
  +72*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), s/mh2, 1]
  +144*G[2*mV2/(mh2+r), 1, -(mV2-s)/s, 1, 1]
  -144*G[2*mV2/(mh2+r), 1, -(mV2-s)/s, s/mh2, 1]
  -24*G[2*mV2/(mh2+r), s/mh2, 1, 1, 1]
  +24*G[2*mV2/(mh2+r), s/mh2, 1, s/mh2, 1]
  -24*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1, 1]
  +24*G[2*mV2/(mh2+r), s/mh2, s/mh2, s/mh2, 1]
  -72*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1, 1]
  +72*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  -72*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1, 1]
  +72*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  +144*G[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 1, 1]
  -144*G[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, s/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 1, 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, s/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1, 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 1, 1]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 1, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, s/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1, 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 1, 1]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]
  +48*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, 1, 1]
  -48*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, s/mh2, 1]
  +48*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1, 1]
  -48*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, s/mh2, 1]
  +48*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  -48*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]
  +48*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  -48*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]
  -192*G[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 1, 1]
  +192*G[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]
  -192*G[-(mV2-s)/s, 0, 0, 1, 1]
  +192*G[-(mV2-s)/s, 0, 0, -(mV2-s)/s, 1]
  -96*G[-(mV2-s)/s, 0, 1, 1, 1]
  +144*G[-(mV2-s)/s, 0, 1, -(mV2-s)/s, 1]
  +336*G[-(mV2-s)/s, 0, -(mV2-s)/s, 1, 1]
  -384*G[-(mV2-s)/s, 0, -(mV2-s)/s, -(mV2-s)/s, 1]
  -144*G[-(mV2-s)/s, 1, 0, 1, 1]
  +144*G[-(mV2-s)/s, 1, 0, -(mV2-s)/s, 1]
  -24*G[-(mV2-s)/s, 1, 1, s/mh2, 1]
  +24*G[-(mV2-s)/s, 1, s/mh2, 1, 1]
  -24*G[-(mV2-s)/s, 1, s/mh2, s/mh2, 1]
  +72*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1, 1]
  -72*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), s/mh2, 1]
  +72*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1, 1]
  -72*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), s/mh2, 1]
  +144*G[-(mV2-s)/s, 1, -(mV2-s)/s, s/mh2, 1]
  +24*G[-(mV2-s)/s, s/mh2, 1, 1, 1]
  -24*G[-(mV2-s)/s, s/mh2, 1, s/mh2, 1]
  +24*G[-(mV2-s)/s, s/mh2, s/mh2, 1, 1]
  -24*G[-(mV2-s)/s, s/mh2, s/mh2, s/mh2, 1]
  +72*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1, 1]
  -72*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  +72*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1, 1]
  -72*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  -144*G[-(mV2-s)/s, s/mh2, -(mV2-s)/s, 1, 1]
  +144*G[-(mV2-s)/s, s/mh2, -(mV2-s)/s, s/mh2, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1, 1]
  -24*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, s/mh2, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1, 1]
  -24*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -24*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1]
  -24*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1]
  -48*G[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 1, 1]
  +48*G[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1, 1]
  -24*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, s/mh2, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1, 1]
  -24*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -24*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1]
  -24*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1]
  -48*G[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 1, 1]
  +48*G[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]
  +384*G[-(mV2-s)/s, -(mV2-s)/s, 0, 1, 1]
  -384*G[-(mV2-s)/s, -(mV2-s)/s, 0, -(mV2-s)/s, 1]
  +96*G[-(mV2-s)/s, -(mV2-s)/s, 1, s/mh2, 1]
  -96*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 1, 1]
  +96*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, s/mh2, 1]
  -96*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  +96*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]
  -96*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  +96*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]
  -384*G[-(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]
)
)
+eps^(2)*missingOrderPL012010100d4
,

PL[{0,1,2,0,2,0,0,0,0}, 4-2*eps] ->
+eps^(-2)*( 
+(-1/(mV2-s))*(
  +1
)
)
+eps^(-1)*( 
+(2/(mV2-s))*(
  +1*Log[mV2]
)
+(-2/s*(mV2+s)/(mV2-s))*(
  +1*Log[mV2/(mV2-s)]
)
)
+eps^(0)*( 
+(-1/3/(mV2-s))*(
  +1*Pi^2
  +6*Log[mV2]^2
)
+(4*(mV2+s)/s/(mV2-s))*(
  +1*Log[mV2]*Log[mV2/(mV2-s)]
)
+(-2*(mV2+2*s)/s/(mV2-s))*(
  +1*G[0, -1/s*(mV2-s), 1]
)
+(-(3*mV2+2*s)/(mV2-s)/s)*(
  +1*Log[mV2/(mV2-s)]^2
)
)
+eps^(1)*( 
+(-4/s)*(
  +1*G[0, -(mV2-s)/s, 1, 1]
  +1*G[-(mV2-s)/s, 0, 1, 1]
)
+(-2/3/(mV2-s))*(
  -2*Log[mV2]^3
  -1*Pi^2*Log[mV2]
  +9*G[-(mV2-s)/s, 0, -(mV2-s)/s, 1]
  -3*Zeta[3]
)
+(-2*(mV2+2*s)/s/(mV2-s))*(
  -2*G[0, -(mV2-s)/s, 1]*Log[mV2]
  +3*G[0, -(mV2-s)/s, -(mV2-s)/s, 1]
)
+(-6*(2*mV2+s)/s/(mV2-s))*(
  +1*G[0, 0, -(mV2-s)/s, 1]
)
+(2*(3*mV2+2*s)/(mV2-s)/s)*(
  +1*Log[mV2]*Log[mV2/(mV2-s)]^2
)
+(-1/3*(7*mV2+4*s)/(mV2-s)/s)*(
  +1*Log[mV2/(mV2-s)]^3
)
+(-1/3*(s+mV2)/s/(mV2-s))*(
  -1*Pi^2*Log[mV2/(mV2-s)]
  +12*Log[mV2]^2*Log[mV2/(mV2-s)]
  -18*G[0, 1, -(mV2-s)/s, 1]
)
)
+eps^(2)*( 
+(-4/s)*(
  -2*G[0, -1/s*(mV2-s), 1, 1]*Log[mV2]
  -2*G[-1/s*(mV2-s), 0, 1, 1]*Log[mV2]
  +3*G[0, -1/s*(mV2-s), -1/s*(mV2-s), 1, 1]
  -1*G[-1/s*(mV2-s), 1, 0, 1, 1]
  +3*G[-1/s*(mV2-s), -1/s*(mV2-s), 0, 1, 1]
)
+(-1/30/(mV2-s))*(
  +3*Pi^4
  +20*Log[mV2]^4
  +20*Pi^2*Log[mV2]^2
  +120*Zeta[3]*Log[mV2]
  -360*G[-1/s*(mV2-s), 0, -1/s*(mV2-s), 1]*Log[mV2]
  +180*G[0, 1, -1/s*(mV2-s), 1, 1]
  -180*G[-1/s*(mV2-s), 0, 1, -1/s*(mV2-s), 1]
  +540*G[-1/s*(mV2-s), 0, -1/s*(mV2-s), -1/s*(mV2-s), 1]
  -180*G[-1/s*(mV2-s), 1, 0, -1/s*(mV2-s), 1]
  +540*G[-1/s*(mV2-s), -1/s*(mV2-s), 0, -1/s*(mV2-s), 1]
)
+(6*mV2/(mV2-s)/s)*(
  +1*G[0, 1, 0, -1/s*(mV2-s), 1]
)
+(-2/3/s*(mV2+s)/(mV2-s))*(
  +1*Pi^2*Log[mV2]*Log[mV2/(mV2-s)]
  +18*G[0, 1, -1/s*(mV2-s), 1]*Log[mV2]
  -4*Log[mV2]^3*Log[mV2/(mV2-s)]
  +9*G[0, 1, 1, -1/s*(mV2-s), 1]
  -27*G[0, 1, -1/s*(mV2-s), -1/s*(mV2-s), 1]
)
+(-1/3*(mV2+2*s)/(mV2-s)/s)*(
  +1*Pi^2*G[0, -1/s*(mV2-s), 1]
  -36*G[0, -1/s*(mV2-s), -1/s*(mV2-s), 1]*Log[mV2]
  +12*G[0, -1/s*(mV2-s), 1]*Log[mV2]^2
  +6*G[0, -1/s*(mV2-s), 1, 1, 1]
  -18*G[0, -1/s*(mV2-s), 1, -1/s*(mV2-s), 1]
  +54*G[0, -1/s*(mV2-s), -1/s*(mV2-s), -1/s*(mV2-s), 1]
)
+(-6*(2*mV2-s)/(mV2-s)/s)*(
  +1*G[-1/s*(mV2-s), 0, -1/s*(mV2-s), 1, 1]
)
+(-2*(2*mV2+s)/(mV2-s)/s)*(
  -6*G[0, 0, -1/s*(mV2-s), 1]*Log[mV2]
  -6*G[0, 0, 1, -1/s*(mV2-s), 1]
  -3*G[0, 0, -1/s*(mV2-s), 1, 1]
  +9*G[0, 0, -1/s*(mV2-s), -1/s*(mV2-s), 1]
  -2*G[-1/s*(mV2-s), 0, 0, 1, 1]
  +3*G[-1/s*(mV2-s), 0, 0, -1/s*(mV2-s), 1]
)
+(-6*(3*mV2+s)/(mV2-s)/s)*(
  +1*G[0, -1/s*(mV2-s), 0, -1/s*(mV2-s), 1]
)
+(-1/6*(3*mV2+2*s)/(mV2-s)/s)*(
  -1*Pi^2*Log[mV2/(mV2-s)]^2
  +12*Log[mV2]^2*Log[mV2/(mV2-s)]^2
)
+(2*(7*mV2+2*s)/(mV2-s)/s)*(
  +1*G[0, -1/s*(mV2-s), 0, 1, 1]
)
+(2/3*(7*mV2+4*s)/(mV2-s)/s)*(
  +1*Log[mV2]*Log[mV2/(mV2-s)]^3
  +6*Zeta[3]*Log[mV2/(mV2-s)]
)
+(-2*(7*mV2+5*s)/(mV2-s)/s)*(
  +1*G[0, 0, 0, -1/s*(mV2-s), 1]
)
+(-1/12*(15*mV2+8*s)/(mV2-s)/s)*(
  +1*Log[mV2/(mV2-s)]^4
)
)
+eps^(3)*missingOrderPL012020000d4
,

PL[{0,1,2,1,0,0,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/(mh2-u))*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[0, 2*mV2/(mh2-r), 1]
  -1*G[0, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +1*G[0, mV2/u, 1]
  +1*G[mV2/u, (mh2-u)/mh2, 1]
)
)
+eps^(0)*( 
+(1/2/(mh2-u))*(
  -4*G[0, mV2/u, 1]*Log[mV2]
  +4*G[0, 2*mV2/(mh2-r), 1]*Log[mV2]
  +4*G[0, 2*mV2/(mh2+r), 1]*Log[mV2]
  -4*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  +4*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]
  +4*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]
  +8*G[0, mV2/u, 1]*Log[mV2/(mV2-u)]
  -4*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +8*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  +2*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]
  -4*Log[mV2]*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  +2*G[0, 0, mV2/u, 1]
  -2*G[0, 0, 2*mV2/(mh2-r), 1]
  -2*G[0, 0, 2*mV2/(mh2+r), 1]
  +8*G[0, mV2/u, mV2/u, 1]
  -2*G[0, mV2/u, (mh2-u)/mh2, 1]
  -2*G[0, mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[0, mV2/u, 2*mV2/(mh2+r), 1]
  -4*G[0, 2*mV2/(mh2-r), mV2/u, 1]
  +2*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -4*G[0, 2*mV2/(mh2+r), mV2/u, 1]
  +2*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -2*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +8*G[mV2/u, 0, mV2/u, 1]
  -4*G[mV2/u, 0, (mh2-u)/mh2, 1]
  -2*G[mV2/u, 0, 2*mV2/(mh2-r), 1]
  -2*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
  +8*G[mV2/u, mV2/u, (mh2-u)/mh2, 1]
  -2*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -4*G[2*mV2/(mh2-r), 0, mV2/u, 1]
  +4*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  -4*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -4*G[2*mV2/(mh2+r), 0, mV2/u, 1]
  +4*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -4*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
)
)
+eps^(1)*( 
+(1/12/(mh2-u))*(
  +4*Pi^2*G[0, mV2/u, 1]
  -4*Pi^2*G[0, 2*mV2/(mh2-r), 1]
  -4*Pi^2*G[0, 2*mV2/(mh2+r), 1]
  +4*Pi^2*G[mV2/u, (mh2-u)/mh2, 1]
  -4*Pi^2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -4*Pi^2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +72*G[0, mV2/u, 1]*G[0, -(mV2-u)/u, 1]
  -24*G[0, (mh2-u)/mh2, 1]*G[0, -(mV2-u)/u, 1]
  -36*G[0, 2*mV2/(mh2-r), 1]*G[0, -(mV2-u)/u, 1]
  -36*G[0, 2*mV2/(mh2+r), 1]*G[0, -(mV2-u)/u, 1]
  +72*G[0, -(mV2-u)/u, 1]*G[mV2/u, (mh2-u)/mh2, 1]
  -36*G[0, -(mV2-u)/u, 1]*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -36*G[0, -(mV2-u)/u, 1]*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -6*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]^2
  -24*G[0, 0, mV2/u, 1]*Log[mV2]
  +24*G[0, 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[0, 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  -96*G[0, mV2/u, mV2/u, 1]*Log[mV2]
  +24*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[0, mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[0, mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2]
  +48*G[0, 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2]
  -24*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +48*G[0, 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2]
  -24*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -96*G[mV2/u, 0, mV2/u, 1]*Log[mV2]
  +48*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[mV2/u, 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[mV2/u, 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  -96*G[mV2/u, mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]
  +48*G[2*mV2/(mh2-r), 0, mV2/u, 1]*Log[mV2]
  -48*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  +48*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  -24*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), 0, mV2/u, 1]*Log[mV2]
  -48*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  -24*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[0, mV2/u, 1]*Log[mV2]^2
  -24*G[0, 2*mV2/(mh2-r), 1]*Log[mV2]^2
  -24*G[0, 2*mV2/(mh2+r), 1]*Log[mV2]^2
  +24*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2]^2
  -24*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]^2
  -24*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]^2
  -96*G[0, 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  +24*G[0, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +60*G[0, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +60*G[0, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +192*G[0, mV2/u, mV2/u, 1]*Log[mV2/(mV2-u)]
  -120*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -48*G[0, mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -48*G[0, mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -72*G[0, (mh2-u)/mh2, mV2/u, 1]*Log[mV2/(mV2-u)]
  +24*G[0, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +36*G[0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +36*G[0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -24*G[0, 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2/(mV2-u)]
  +48*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -12*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -24*G[0, 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2/(mV2-u)]
  +48*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -12*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +192*G[mV2/u, 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  -96*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -48*G[mV2/u, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -48*G[mV2/u, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +192*G[mV2/u, mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -48*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -48*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -48*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -72*G[(mh2-u)/mh2, 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  +24*G[(mh2-u)/mh2, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +36*G[(mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +36*G[(mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -72*G[(mh2-u)/mh2, mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +36*G[(mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +36*G[(mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2-r), 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  +24*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2+r), 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  +24*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^3
  +60*G[0, mV2/u, 1]*Log[mV2/(mV2-u)]^2
  -36*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  -6*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]^2
  -6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]^2
  +60*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  -6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  -6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  +72*G[0, 0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  -36*G[0, 1, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  +24*G[0, -(mV2-u)/u, 1, 1]*Log[-u/(mh2-u)]
  +36*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  +24*G[-(mV2-u)/u, 0, 1, 1]*Log[-u/(mh2-u)]
  +14*Log[mV2/(mV2-u)]^3*Log[-u/(mh2-u)]
  -9*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]^2
  -2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -96*G[0, mV2/u, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +48*G[0, (mh2-u)/mh2, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +24*G[0, 2*mV2/(mh2-r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +24*G[0, 2*mV2/(mh2+r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -96*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +24*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +24*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +12*Log[mV2]*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  -24*G[0, -(mV2-u)/u, 1]*Log[mV2]*Log[-u/(mh2-u)]
  -36*Log[mV2]*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]
  +24*Log[mV2]^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  +12*G[0, 0, 0, mV2/u, 1]
  -12*G[0, 0, 0, 2*mV2/(mh2-r), 1]
  -12*G[0, 0, 0, 2*mV2/(mh2+r), 1]
  +48*G[0, 0, mV2/u, mV2/u, 1]
  -12*G[0, 0, mV2/u, (mh2-u)/mh2, 1]
  -12*G[0, 0, mV2/u, 2*mV2/(mh2-r), 1]
  -12*G[0, 0, mV2/u, 2*mV2/(mh2+r), 1]
  -24*G[0, 0, 2*mV2/(mh2-r), mV2/u, 1]
  +12*G[0, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[0, 0, 2*mV2/(mh2+r), mV2/u, 1]
  +12*G[0, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -12*G[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -24*G[0, mV2/u, 0, mV2/u, 1]
  +24*G[0, mV2/u, 0, 2*mV2/(mh2-r), 1]
  +24*G[0, mV2/u, 0, 2*mV2/(mh2+r), 1]
  +192*G[0, mV2/u, mV2/u, mV2/u, 1]
  -48*G[0, mV2/u, mV2/u, (mh2-u)/mh2, 1]
  -48*G[0, mV2/u, mV2/u, 2*mV2/(mh2-r), 1]
  -48*G[0, mV2/u, mV2/u, 2*mV2/(mh2+r), 1]
  -72*G[0, mV2/u, (mh2-u)/mh2, mV2/u, 1]
  +12*G[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +36*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +36*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -24*G[0, mV2/u, 2*mV2/(mh2-r), mV2/u, 1]
  +12*G[0, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[0, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[0, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[0, mV2/u, 2*mV2/(mh2+r), mV2/u, 1]
  +12*G[0, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -12*G[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +48*G[0, 2*mV2/(mh2-r), 0, mV2/u, 1]
  -48*G[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -48*G[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  -96*G[0, 2*mV2/(mh2-r), mV2/u, mV2/u, 1]
  +24*G[0, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  +24*G[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  +24*G[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 1]
  -12*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -36*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -36*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -24*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 1]
  +12*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 1]
  +12*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -12*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +48*G[0, 2*mV2/(mh2+r), 0, mV2/u, 1]
  -48*G[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  -48*G[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -96*G[0, 2*mV2/(mh2+r), mV2/u, mV2/u, 1]
  +24*G[0, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  +24*G[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
  +24*G[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 1]
  -12*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -36*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -36*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -24*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 1]
  +12*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 1]
  +12*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -12*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -96*G[mV2/u, 0, 0, mV2/u, 1]
  +24*G[mV2/u, 0, 0, (mh2-u)/mh2, 1]
  +60*G[mV2/u, 0, 0, 2*mV2/(mh2-r), 1]
  +60*G[mV2/u, 0, 0, 2*mV2/(mh2+r), 1]
  +192*G[mV2/u, 0, mV2/u, mV2/u, 1]
  -120*G[mV2/u, 0, mV2/u, (mh2-u)/mh2, 1]
  -48*G[mV2/u, 0, mV2/u, 2*mV2/(mh2-r), 1]
  -48*G[mV2/u, 0, mV2/u, 2*mV2/(mh2+r), 1]
  -72*G[mV2/u, 0, (mh2-u)/mh2, mV2/u, 1]
  +24*G[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +36*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +36*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -24*G[mV2/u, 0, 2*mV2/(mh2-r), mV2/u, 1]
  +48*G[mV2/u, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[mV2/u, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[mV2/u, 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[mV2/u, 0, 2*mV2/(mh2+r), mV2/u, 1]
  +48*G[mV2/u, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -12*G[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +192*G[mV2/u, mV2/u, 0, mV2/u, 1]
  -96*G[mV2/u, mV2/u, 0, (mh2-u)/mh2, 1]
  -48*G[mV2/u, mV2/u, 0, 2*mV2/(mh2-r), 1]
  -48*G[mV2/u, mV2/u, 0, 2*mV2/(mh2+r), 1]
  +192*G[mV2/u, mV2/u, mV2/u, (mh2-u)/mh2, 1]
  -48*G[mV2/u, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -48*G[mV2/u, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -48*G[mV2/u, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -72*G[mV2/u, (mh2-u)/mh2, 0, mV2/u, 1]
  +24*G[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +36*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  +36*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  -72*G[mV2/u, (mh2-u)/mh2, mV2/u, (mh2-u)/mh2, 1]
  +12*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +36*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +36*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -24*G[mV2/u, 2*mV2/(mh2-r), 0, mV2/u, 1]
  +24*G[mV2/u, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -12*G[mV2/u, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -12*G[mV2/u, 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  -24*G[mV2/u, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  +12*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -12*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -24*G[mV2/u, 2*mV2/(mh2+r), 0, mV2/u, 1]
  +24*G[mV2/u, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -12*G[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  -12*G[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -24*G[mV2/u, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  +12*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -12*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +120*G[2*mV2/(mh2-r), 0, 0, mV2/u, 1]
  -24*G[2*mV2/(mh2-r), 0, 0, (mh2-u)/mh2, 1]
  -84*G[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2-r), 1]
  -84*G[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2+r), 1]
  -96*G[2*mV2/(mh2-r), 0, mV2/u, mV2/u, 1]
  +96*G[2*mV2/(mh2-r), 0, mV2/u, (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, mV2/u, 1]
  -24*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -36*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -36*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), mV2/u, 1]
  -24*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), mV2/u, 1]
  -24*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -96*G[2*mV2/(mh2-r), mV2/u, 0, mV2/u, 1]
  +48*G[2*mV2/(mh2-r), mV2/u, 0, (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2+r), 1]
  -96*G[2*mV2/(mh2-r), mV2/u, mV2/u, (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +72*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, mV2/u, 1]
  -24*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  -36*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  -36*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -36*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -36*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, mV2/u, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, mV2/u, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +120*G[2*mV2/(mh2+r), 0, 0, mV2/u, 1]
  -24*G[2*mV2/(mh2+r), 0, 0, (mh2-u)/mh2, 1]
  -84*G[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2-r), 1]
  -84*G[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2+r), 1]
  -96*G[2*mV2/(mh2+r), 0, mV2/u, mV2/u, 1]
  +96*G[2*mV2/(mh2+r), 0, mV2/u, (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, mV2/u, 1]
  -24*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -36*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -36*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), mV2/u, 1]
  -24*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), mV2/u, 1]
  -24*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -96*G[2*mV2/(mh2+r), mV2/u, 0, mV2/u, 1]
  +48*G[2*mV2/(mh2+r), mV2/u, 0, (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2+r), 1]
  -96*G[2*mV2/(mh2+r), mV2/u, mV2/u, (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +72*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, mV2/u, 1]
  -24*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  -36*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  -36*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -36*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -36*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, mV2/u, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, mV2/u, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
)
)
+eps^(2)*missingOrderPL012100100d4
,

PL[{0,1,2,1,0,1,0,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/2/(mh2-u))*(
  -1*Log[mV2/(mV2-mh2+u)]^2
  +2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  +2*G[0, -(mV2-mh2+u)/(mh2-u), 1]
  -2*G[-1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u), 1]
)
)
+eps^(0)*( 
+(1/6/(mh2-u))*(
  -1*Log[mV2/(mV2-mh2+u)]^3
  -12*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +12*G[-1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +6*Log[mV2]*Log[mV2/(mV2-mh2+u)]^2
  -1*Pi^2*Log[mV2/(mV2-mh2+u)]
  +3*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]^2
  +18*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -12*Log[mV2]*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  -6*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[0, 1, -(mV2-mh2+u)/(mh2-u), 1]
  -6*G[0, -1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u), 1]
  -24*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]
  +12*G[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  -6*G[-1/mh2*(mV2-mh2), 0, -(mV2-mh2+u)/(mh2-u), 1]
  +12*G[-1/mh2*(mV2-mh2), 1, -(mV2-mh2+u)/(mh2-u), 1]
  -18*G[-1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u), 1]
  +6*G[-1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u), 1, 1]
  -12*G[-1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
)
)
+eps^(1)*( 
+(1/12/(mh2-u))*(
  -2*Log[mV2/(mV2-mh2+u)]^4
  -10*Pi^2*G[0, -(mV2-mh2+u)/(mh2-u), 1]
  -2*Pi^2*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  -3*Pi^2*Log[mV2/(mV2-mh2+u)]^2
  +24*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +48*G[0, 1, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +24*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +96*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[mV2]
  -48*G[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +24*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  -48*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +72*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  -24*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[mV2]
  +48*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +24*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]^2
  -24*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]^2
  +2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]^3
  -12*Log[mV2]^2*Log[mV2/(mV2-mh2+u)]^2
  +4*Log[mV2]*Log[mV2/(mV2-mh2+u)]^3
  -12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -36*G[0, 1, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -84*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[-mV2/u]
  +72*G[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -36*G[-(mV2-mh2+u)/(mh2-u), 0, 1, 1]*Log[-mV2/u]
  +36*G[-(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  +2*Log[mV2/(mV2-mh2+u)]^3*Log[-mV2/u]
  +18*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]^2
  -12*Log[mV2]*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]^2
  +4*Pi^2*Log[mV2]*Log[mV2/(mV2-mh2+u)]
  -72*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]*Log[-mV2/u]
  +24*Log[mV2]^2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  +36*G[0, 0, 0, -(mV2-mh2+u)/(mh2-u), 1]
  +24*G[0, 0, 1, -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[0, 0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  +48*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1, 1]
  -24*G[0, 0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +12*G[0, 1, 0, -(mV2-mh2+u)/(mh2-u), 1]
  +48*G[0, 1, 1, -(mV2-mh2+u)/(mh2-u), 1]
  +60*G[0, 1, -(mV2-mh2+u)/(mh2-u), 1, 1]
  -48*G[0, 1, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1]
  +24*G[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1]
  -36*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  +12*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]
  -24*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +12*G[0, -(mV2-mh2+u)/(mh2-u), 0, 1, 1]
  -12*G[0, -(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1]
  +144*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -84*G[0, -(mV2-mh2+u)/(mh2-u), 1, -(mV2-mh2+u)/(mh2-u), 1]
  -96*G[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1, 1]
  +48*G[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[-(mV2-mh2)/mh2, 0, 0, -(mV2-mh2+u)/(mh2-u), 1]
  +24*G[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2+u)/(mh2-u), 1]
  -36*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  +12*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1, 1]
  -24*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +24*G[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 1, -(mV2-mh2+u)/(mh2-u), 1]
  +36*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  -24*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1, 1]
  +48*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  -36*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1]
  +72*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1]
  -108*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  +36*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]
  -72*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +24*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 0, 1, 1]
  -24*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, -(mV2-mh2+u)/(mh2-u), 1]
  +24*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1, 1]
  -48*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +72*G[-(mV2-mh2+u)/(mh2-u), 0, 1, 1, 1]
  -36*G[-(mV2-mh2+u)/(mh2-u), 0, 1, -(mV2-mh2+u)/(mh2-u), 1]
  -36*G[-(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1, 1]
  +36*G[-(mV2-mh2+u)/(mh2-u), 1, 0, 1, 1]
  -36*G[-(mV2-mh2+u)/(mh2-u), 1, 0, -(mV2-mh2+u)/(mh2-u), 1]
)
)
+eps^(2)*missingOrderPL012101000d4
,

PL[{0,2,0,2,0,1,0,0,0}, 4-2*eps] ->
+eps^(-2)*( 
+(-1/u)*(
  +1
)
)
+eps^(-1)*( 
+(-1/u)*(
  -2*Log[mV2]
  +1*Log[-mV2/u]
)
)
+eps^(0)*( 
+(-1/6/u)*(
  -1*Pi^2
  +12*Log[mV2]^2
  +3*Log[-mV2/u]^2
  -12*Log[mV2]*Log[-mV2/u]
)
)
+eps^(1)*( 
+(1/6/u)*(
  +1*Pi^2*Log[-mV2/u]
  +8*Log[mV2]^3
  -1*Log[-mV2/u]^3
  -2*Pi^2*Log[mV2]
  +6*Log[mV2]*Log[-mV2/u]^2
  -12*Log[mV2]^2*Log[-mV2/u]
  +12*Zeta[3]
)
)
+eps^(2)*( 
+(-1/120/u)*(
  -3*Pi^4
  +80*Log[mV2]^4
  +5*Log[-mV2/u]^4
  -40*Pi^2*Log[mV2]^2
  -10*Pi^2*Log[-mV2/u]^2
  +480*Zeta[3]*Log[mV2]
  -240*Zeta[3]*Log[-mV2/u]
  -40*Log[mV2]*Log[-mV2/u]^3
  -160*Log[mV2]^3*Log[-mV2/u]
  +120*Log[mV2]^2*Log[-mV2/u]^2
  +40*Pi^2*Log[mV2]*Log[-mV2/u]
)
)
+eps^(3)*missingOrderPL020201000d4
,

PL[{0,2,0,2,0,1,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/mh2/u)*(
  +1*Log[2]
)
+(-1/2/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  +1*Log[(-r+2*mV2-mh2)/mV2]
)
+(-1/2/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  +1*Log[(r+2*mV2-mh2)/mV2]
)
)
+eps^(0)*( 
+(1/2/mh2/u)*(
  -1*Log[2]^2
  -4*Log[2]*Log[mV2]
  +2*Log[2]*Log[-mV2/u]
)
+(1/4/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +4*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]
  -2*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
)
+(1/4/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +4*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]
  -2*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*( 
+(1/6/mh2/u)*(
  +1*Log[2]^3
  -1*Pi^2*Log[2]
  +6*Log[2]^2*Log[mV2]
  +12*Log[2]*Log[mV2]^2
  -3*Log[2]^2*Log[-mV2/u]
  +3*Log[2]*Log[-mV2/u]^2
  -12*Log[2]*Log[mV2]*Log[-mV2/u]
)
+(1/12/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -1*Log[(2*mV2-mh2-r)/mV2]^3
  +3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +6*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2
  -12*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/u]
  -3*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -12*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]
  +12*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
)
+(1/12/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -1*Log[(2*mV2-mh2+r)/mV2]^3
  +3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +6*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2
  -12*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[-mV2/u]
  -3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/u]
  -3*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -12*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]
  +12*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
)
)
+eps^(2)*( 
+(1/24/mh2/u)*(
  -1*Log[2]^4
  +2*Pi^2*Log[2]^2
  -48*Zeta[3]*Log[2]
  -8*Log[2]^3*Log[mV2]
  -24*Log[2]^2*Log[mV2]^2
  -32*Log[2]*Log[mV2]^3
  +4*Log[2]^3*Log[-mV2/u]
  -6*Log[2]^2*Log[-mV2/u]^2
  +4*Log[2]*Log[-mV2/u]^3
  +8*Pi^2*Log[2]*Log[mV2]
  -4*Pi^2*Log[2]*Log[-mV2/u]
  -24*Log[2]*Log[mV2]*Log[-mV2/u]^2
  +24*Log[2]^2*Log[mV2]*Log[-mV2/u]
  +48*Log[2]*Log[mV2]^2*Log[-mV2/u]
)
+(1/48/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  -1*Log[(2*mV2-mh2-r)/mV2]^4
  +4*Pi^2*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +2*Pi^2*Log[(2*mV2-mh2-r)/mV2]^2
  +48*Zeta[3]*Log[(2*mV2-mh2-r)/mV2]
  +4*Log[2]*Log[(2*mV2-mh2-r)/mV2]^3
  -6*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  +4*Log[2]^3*Log[(2*mV2-mh2-r)/mV2]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +8*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^3
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]^2
  -24*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  +32*Log[mV2]^3*Log[(2*mV2-mh2-r)/mV2]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -4*Log[(2*mV2-mh2-r)/mV2]^3*Log[-mV2/u]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[-mV2/u]^2
  -6*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/u]^2
  -4*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^3
  -4*Pi^2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -8*Pi^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +4*Pi^2*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]
  -24*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2
  +24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +24*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  +48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]
  +12*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/u]
  -12*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]*Log[-mV2/u]
  +24*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/u]
  -48*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]
  +12*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]^2
  -48*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
)
+(1/48/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  -1*Log[(2*mV2-mh2+r)/mV2]^4
  +4*Pi^2*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +2*Pi^2*Log[(2*mV2-mh2+r)/mV2]^2
  +48*Zeta[3]*Log[(2*mV2-mh2+r)/mV2]
  +4*Log[2]*Log[(2*mV2-mh2+r)/mV2]^3
  -6*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  +4*Log[2]^3*Log[(2*mV2-mh2+r)/mV2]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +8*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^3
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]^2
  -24*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  +32*Log[mV2]^3*Log[(2*mV2-mh2+r)/mV2]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[-mV2/u]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[-mV2/u]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[-mV2/u]
  -4*Log[(2*mV2-mh2+r)/mV2]^3*Log[-mV2/u]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[-mV2/u]^2
  -6*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/u]^2
  -4*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^3
  -4*Pi^2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -8*Pi^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +4*Pi^2*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]
  -24*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2
  +24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +24*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  +48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]
  +12*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/u]
  -12*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]*Log[-mV2/u]
  +24*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/u]
  -48*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]
  +12*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]^2
  -48*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
)
)
+eps^(3)*missingOrderPL020201100d4
,

PL[{0,2,1,1,0,1,1,0,0}, 4-2*eps] ->
+eps^(0)*( 
+(r/mh2/(4*mV2-mh2)/(mh2-u))*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]*Log[-mV2/u]
  -1*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
  -1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*missingOrderPL021101100d4
,

PL[{0,2,1,1,1,1,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(s/(s+u)/(mh2-s-u))*(
  -1*Log[mV2/(mV2-u)]*Log[-u/s]
  -1*G[mV2/u, s/(s+u), 1]
  -1*G[-(mV2-s)/s, s/mh2, 1]
  +1*G[2*mV2/(-r+mh2), s/mh2, 1]
  +1*G[2*mV2/(r+mh2), s/mh2, 1]
  +1*G[-(mV2-s)/s, s/(s+u), 1]
)
+((mV2-s)/s/(mh2-s-u))*(
  +1*Log[mV2/(mV2-s)]*Log[-mV2/u]
  -1*Log[mV2/(mV2-s)]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, -(mV2-s)/s, 1]
  -1*G[-(-mh2+mV2)/mh2, -(mV2-s)/s, 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-s)/s, 1]
  +1*G[2*mV2/(r+mh2), -(mV2-s)/s, 1]
)
+((mh2-u)/(s+u)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1]
  -1*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), 1]
  +1*G[mV2/u, 1/mh2*(mh2-u), 1]
)
+((mV2-mh2+u)/(mh2-u)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]
  -1*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  -1*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1]
  -1*G[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 1]
  +1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1]
  +1*G[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
)
+((2*mV2*s^2+4*mV2*s*u+2*mV2*u^2-2*mh2*s*u-mh2*u^2+s^2*u+s*u^2)/s/(mh2-s-u)/(s+u)^2)*(
  +1*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
)
+(1/2/(s+u))*(
  +1*Log[mV2/(mV2-u)]^2
  +1*Log[(2*mV2-mh2-r)/mV2]^2
  +1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]^2
  -1*Log[mV2/(mV2-s)]^2
  -2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +2*Log[2]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(-r+mh2), 1]
  -2*G[0, 2*mV2/(r+mh2), 1]
  +2*G[0, -(mV2-s)/s, 1]
  -2*G[0, -(mV2-u)/u, 1]
)
+(1/2*s/(s+u)^2)*(
  +1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  -2*G[0, -(mV2-u)/u, 1]*Log[-u/s]
  +2*G[1/mh2*(mh2-u), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(-r+mh2), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(r+mh2), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[mV2/u, 0, s/(s+u), 1]
  +2*G[mV2/u, 1/mh2*(mh2-u), s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(r+mh2), s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), 0, s/(s+u), 1]
  +2*G[2*mV2/(-r+mh2), 1, s/(s+u), 1]
  -2*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), s/(s+u), 1]
  +2*G[2*mV2/(-r+mh2), s/mh2, s/(s+u), 1]
  -2*G[2*mV2/(r+mh2), 0, s/(s+u), 1]
  +2*G[2*mV2/(r+mh2), 1, s/(s+u), 1]
  -2*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), s/(s+u), 1]
  +2*G[2*mV2/(r+mh2), s/mh2, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 1, s/(s+u), 1]
  -2*G[-(mV2-s)/s, s/mh2, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u), 1]
)
+(1/12*mV2/(mh2-u)/s)*(
  +1*Pi^2*Log[mV2/(mV2-u)]^2
  -2*Pi^2*G[0, -(mV2-u)/u, 1]
  +12*G[0, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[0, 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(-r+mh2), 0, 1, 1]*Log[-mV2/u]
  +12*G[2*mV2/(r+mh2), 0, 1, 1]*Log[-mV2/u]
  -12*G[mV2/u, 0, 0, 1, 1]
  -12*G[mV2/u, 0, 1, 1, 1]
  +12*G[mV2/u, 0, 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/u, 0, 2*mV2/(r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), 0, 0, 1, 1]
  +12*G[2*mV2/(-r+mh2), 0, 1, 1, 1]
  -12*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), 1, 0, 1, 1]
  +12*G[2*mV2/(r+mh2), 0, 0, 1, 1]
  +12*G[2*mV2/(r+mh2), 0, 1, 1, 1]
  -12*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), 1, 0, 1, 1]
  +12*G[-(-mh2+mV2)/mh2, 1, 0, 1, 1]
  -12*G[-(-mh2+mV2)/mh2, 2*mV2/(-r+mh2), 0, 1, 1]
  -12*G[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 0, 1, 1]
)
+(1/12*mV2/(mh2-u)/(mh2-s-u))*(
  -12*G[0, 1/mh2*(mh2-u), 1]*G[0, -(mV2-u)/u, 1]
  +6*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]^2
  +12*G[0, 1/mh2*(mh2-u), 1/mh2*(mh2-u), 1]*Log[mV2/(mV2-u)]
  +12*G[1/mh2*(mh2-u), 0, 1/mh2*(mh2-u), 1]*Log[mV2/(mV2-u)]
  +12*G[1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[1/mh2*(mh2-u), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1, 1]*Log[-mV2/u]
  -12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2/(mV2-u)]
  -12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[1/mh2*(mh2-u), 0, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[-(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +2*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]^3
  +6*G[0, 1/mh2*(mh2-u), 1]*Log[mV2/(mV2-u)]^2
  +12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  +12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[-mV2/u]
  +12*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), 1, 1]*Log[-mV2/u]
  -12*G[-(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1, 1]*Log[-mV2/u]
  +12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]*Log[-mV2/u]
  +12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1, 1]*Log[-mV2/u]
  -2*Log[mV2/(mV2-mh2+u)]^3*Log[-mV2/u]
  -3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]^2
  -4*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^3
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]
  -2*Pi^2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  -2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -12*G[mV2/u, 1/mh2*(mh2-u), 1, 1, 1]
  -12*G[mV2/u, 1/mh2*(mh2-u), 1/mh2*(mh2-u), 1, 1]
  +12*G[mV2/u, 1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/u, 1/mh2*(mh2-u), 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  +12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1, 1]
  -12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), 1, 1/mh2*(mh2-u), 1, 1]
  +12*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1, 1, 1]
  +12*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1/mh2*(mh2-u), 1, 1]
  -12*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), 1, 1/mh2*(mh2-u), 1, 1]
  +12*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), 1, 1, 1]
  +12*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), 1/mh2*(mh2-u), 1, 1]
  -12*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), 2*mV2/(r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -12*G[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1, 1]
  +12*G[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1, 1]
  +12*G[-(-mh2+mV2)/mh2, 1, 1/mh2*(mh2-u), 1, 1]
  -12*G[-(-mh2+mV2)/mh2, 2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1, 1]
  -12*G[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 1/mh2*(mh2-u), 1, 1]
  +12*G[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  +12*G[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1, 1]
  -12*G[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1, 1]
)
+(1/12*mV2/(mh2-s-u)/s)*(
  +12*G[0, s/(s+u), 1]*G[0, -(mV2-u)/u, 1]
  -6*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]^2
  -6*G[0, -(mV2-u)/u, 1]*Log[-u/s]^2
  +12*G[1/mh2*(mh2-u), s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[s/(s+u), s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[0, 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +12*G[0, 0, -(mV2-s)/s, 1]*Log[mV2/(mV2-u)]
  -12*G[0, s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[0, -(mV2-s)/s, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[1/mh2*(mh2-u), s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[s/(s+u), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[s/(s+u), 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(-r+mh2), s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(-r+mh2), s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(r+mh2), s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(r+mh2), s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-s)/s, s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -2*Log[mV2/(mV2-s)]^3*Log[mV2/(mV2-u)]
  +2*Log[mV2/(mV2-u)]*Log[-u/s]^3
  +3*Log[mV2/(mV2-u)]^2*Log[-u/s]^2
  -12*G[0, 0, -(mV2-s)/s, 1]*Log[-mV2/u]
  -12*G[0, -(mV2-s)/s, 1, 1]*Log[-mV2/u]
  -12*G[2*mV2/(-r+mh2), s/mh2, 1, 1]*Log[-mV2/u]
  -12*G[2*mV2/(r+mh2), s/mh2, 1, 1]*Log[-mV2/u]
  +12*G[-(mV2-s)/s, s/mh2, 1, 1]*Log[-mV2/u]
  -12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]*Log[-mV2/u]
  -12*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1, 1]*Log[-mV2/u]
  +2*Log[mV2/(mV2-s)]^3*Log[-mV2/u]
  -2*Pi^2*Log[mV2/(mV2-s)]*Log[mV2/(mV2-u)]
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/s]
  +2*Pi^2*Log[mV2/(mV2-s)]*Log[-mV2/u]
  -12*G[mV2/u, 0, s/mh2, 1, 1]
  +12*G[mV2/u, 0, s/(s+u), 1, 1]
  -12*G[mV2/u, 1/mh2*(mh2-u), s/mh2, 1, 1]
  +12*G[mV2/u, 1/mh2*(mh2-u), s/(s+u), 1, 1]
  +12*G[mV2/u, s/(s+u), 1, 1, 1]
  +12*G[mV2/u, s/(s+u), s/mh2, 1, 1]
  -12*G[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/u, s/(s+u), 2*mV2/(r+mh2), 1, 1]
  +12*G[mV2/u, 2*mV2/(-r+mh2), s/mh2, 1, 1]
  -12*G[mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1, 1]
  +12*G[mV2/u, 2*mV2/(r+mh2), s/mh2, 1, 1]
  -12*G[mV2/u, 2*mV2/(r+mh2), s/(s+u), 1, 1]
  -12*G[mV2/u, -(mV2-s)/s, 1, 1, 1]
  -12*G[mV2/u, -(mV2-s)/s, s/mh2, 1, 1]
  +12*G[mV2/u, -(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/u, -(mV2-s)/s, 2*mV2/(r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), 0, s/mh2, 1, 1]
  -12*G[2*mV2/(-r+mh2), 0, s/(s+u), 1, 1]
  +12*G[2*mV2/(-r+mh2), 1, s/(s+u), 1, 1]
  +12*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), s/mh2, 1, 1]
  -12*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), s/(s+u), 1, 1]
  -12*G[2*mV2/(-r+mh2), s/mh2, 1, 1, 1]
  -24*G[2*mV2/(-r+mh2), s/mh2, s/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), s/mh2, s/(s+u), 1, 1]
  +12*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-s)/s, 1, 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-s)/s, s/mh2, 1, 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2), 1, 1]
  +12*G[2*mV2/(r+mh2), 0, s/mh2, 1, 1]
  -12*G[2*mV2/(r+mh2), 0, s/(s+u), 1, 1]
  +12*G[2*mV2/(r+mh2), 1, s/(s+u), 1, 1]
  +12*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), s/mh2, 1, 1]
  -12*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), s/(s+u), 1, 1]
  -12*G[2*mV2/(r+mh2), s/mh2, 1, 1, 1]
  -24*G[2*mV2/(r+mh2), s/mh2, s/mh2, 1, 1]
  +12*G[2*mV2/(r+mh2), s/mh2, s/(s+u), 1, 1]
  +12*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1, 1]
  +12*G[2*mV2/(r+mh2), -(mV2-s)/s, 1, 1, 1]
  +12*G[2*mV2/(r+mh2), -(mV2-s)/s, s/mh2, 1, 1]
  -12*G[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2), 1, 1]
  +12*G[-(mV2-s)/s, 1, s/mh2, 1, 1]
  -12*G[-(mV2-s)/s, 1, s/(s+u), 1, 1]
  +12*G[-(mV2-s)/s, s/mh2, 1, 1, 1]
  +24*G[-(mV2-s)/s, s/mh2, s/mh2, 1, 1]
  -12*G[-(mV2-s)/s, s/mh2, s/(s+u), 1, 1]
  -12*G[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2), 1, 1]
  -12*G[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1, 1]
  -12*G[-(mV2-s)/s, s/(s+u), 1, 1, 1]
  -12*G[-(mV2-s)/s, s/(s+u), s/mh2, 1, 1]
  +12*G[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1, 1]
  +12*G[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2), 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/mh2, 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(r+mh2), s/mh2, 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u), 1, 1]
  -12*G[-(-mh2+mV2)/mh2, 1, s/mh2, 1, 1]
  +12*G[-(-mh2+mV2)/mh2, 2*mV2/(-r+mh2), s/mh2, 1, 1]
  +12*G[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), s/mh2, 1, 1]
  -12*G[-(-mh2+mV2)/mh2, -(mV2-s)/s, 1, 1, 1]
  -12*G[-(-mh2+mV2)/mh2, -(mV2-s)/s, s/mh2, 1, 1]
  +12*G[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1]
  +12*G[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(r+mh2), 1, 1]
)
+(1/6*(2*mV2-mh2)/(mh2-u)/s)*(
  -1*Pi^2*Log[mV2/(mV2-u)]
  +6*G[mV2/u, 0, 1, 1]
  -6*G[2*mV2/(-r+mh2), 0, 1, 1]
  -6*G[2*mV2/(r+mh2), 0, 1, 1]
)
+(1/2*(2*mV2-u)/(mh2-u)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+u)]^2*Log[-mV2/u]
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  +2*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2/(mV2-u)]
  -2*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -2*G[0, 1/mh2*(mh2-u), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]^2
  +2*G[mV2/u, 1/mh2*(mh2-u), 1, 1]
  -2*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1]
  -2*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1, 1]
  +2*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1, 1]
  -2*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), 1, 1]
  +2*G[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 1, 1]
  -2*G[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]
)
+(-1/2*(-r+mh2)/mh2/(s+u))*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1]
  +1*G[mV2/u, 2*mV2/(r+mh2), 1]
)
+(-1/2*(r+mh2)/mh2/(s+u))*(
  +1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(2*mV2-mh2-r)/(mh2-u)/s)*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(2*mV2-mh2+r)/(mh2-u)/s)*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]
  +1*G[mV2/u, 0, 2*mV2/(r+mh2), 1]
)
+(1/2*(2*mV2-mh2+s)/(mh2-s-u)/s)*(
  +1*Log[mV2/(mV2-s)]^2*Log[mV2/(mV2-u)]
  -2*G[0, -(mV2-s)/s, 1]*Log[mV2/(mV2-u)]
  +2*G[0, -(mV2-s)/s, 1]*Log[-mV2/u]
  -1*Log[mV2/(mV2-u)]*Log[-u/s]^2
  -1*Log[mV2/(mV2-s)]^2*Log[-mV2/u]
  -2*G[mV2/u, s/(s+u), 1, 1]
  +2*G[mV2/u, -(mV2-s)/s, 1, 1]
  +2*G[2*mV2/(-r+mh2), s/mh2, 1, 1]
  -2*G[2*mV2/(-r+mh2), -(mV2-s)/s, 1, 1]
  +2*G[2*mV2/(r+mh2), s/mh2, 1, 1]
  -2*G[2*mV2/(r+mh2), -(mV2-s)/s, 1, 1]
  -2*G[-(mV2-s)/s, s/mh2, 1, 1]
  +2*G[-(mV2-s)/s, s/(s+u), 1, 1]
  +2*G[-(-mh2+mV2)/mh2, -(mV2-s)/s, 1, 1]
)
+(-1/2*(2*mV2*mh2-mh2*u-r*u)/(mh2-u)/mh2/(mh2-s-u))*(
  +1*G[1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]*Log[-mV2/u]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1]
  -1*G[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, 1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]
)
+(-1/2*(2*mV2*mh2-mh2*u+r*u)/(mh2-u)/mh2/(mh2-s-u))*(
  +1*G[1/mh2*(mh2-u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1]*Log[-mV2/u]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(r+mh2), 1/mh2*(mh2-u), 2*mV2/(r+mh2), 1]
  -1*G[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1]
  +1*G[mV2/u, 1/mh2*(mh2-u), 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1]
)
+(-1/2*(2*mV2*mh2-mh2^2-mh2*r+mh2*s+r*s)/s/(mh2-s-u)/mh2)*(
  +1*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[s/(s+u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1]*Log[-mV2/u]
  -1*G[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, -(mV2-s)/s, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1]
  +1*G[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(2*mV2*mh2-mh2^2+mh2*r+mh2*s-r*s)/s/(mh2-s-u)/mh2)*(
  +1*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[s/(s+u), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1]*Log[-mV2/u]
  -1*G[mV2/u, s/(s+u), 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2), 1]
  -1*G[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1]
  +1*G[mV2/u, -(mV2-s)/s, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2), 1]
  +1*G[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(r+mh2), 1]
)
)
+eps^(1)*missingOrderPL021111100d6
,

PL[{0,2,1,1,1,1,2,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(r*mV2/mh2/(4*mV2-mh2)/(mh2-u)/s)*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
)
+(1/2/mh2/(mh2-s-u))*(
  +2*G[s/(s+u), s/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-u)/mh2, s/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[-mV2/u]
  -2*G[0, s/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[-(mV2-s)/s, s/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  -1*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]
  -2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/u]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[-mV2/u]
  -2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/u]
  +2*G[-(mV2-s)/s, s/mh2, 1]*Log[-mV2/u]
  -2*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]*Log[-mV2/u]
  +2*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  -2*G[mV2/u, 0, s/mh2, 1]
  +2*G[mV2/u, s/(s+u), s/mh2, 1]
  -2*G[mV2/u, (mh2-u)/mh2, s/mh2, 1]
  -2*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +2*G[mV2/u, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[mV2/u, 2*mV2/(mh2+r), s/mh2, 1]
  -2*G[mV2/u, -(mV2-s)/s, s/mh2, 1]
  +2*G[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), 0, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1]
  -4*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, s/mh2, 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2+r), 0, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1]
  -4*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/mh2, 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  -2*G[-(mV2-mh2)/mh2, 1, s/mh2, 1]
  +2*G[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2, 1]
  +2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-s)/s, s/mh2, 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  +2*G[-(mV2-s)/s, 1, s/mh2, 1]
  +4*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
  -2*G[-(mV2-s)/s, s/(s+u), s/mh2, 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]
)
+(1/12/(mh2-u)/s)*(
  +1*Pi^2*Log[mV2/(mV2-u)]^2
  -2*Pi^2*G[0, -(mV2-u)/u, 1]
  +12*G[0, 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2-r), 0, 1, 1]*Log[-mV2/u]
  +12*G[2*mV2/(mh2+r), 0, 1, 1]*Log[-mV2/u]
  -12*G[mV2/u, 0, 0, 1, 1]
  -12*G[mV2/u, 0, 1, 1, 1]
  +12*G[mV2/u, 0, 2*mV2/(mh2-r), 1, 1]
  +12*G[mV2/u, 0, 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(mh2-r), 0, 0, 1, 1]
  +12*G[2*mV2/(mh2-r), 0, 1, 1, 1]
  -12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1, 1]
  -12*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2-r), 1, 0, 1, 1]
  +12*G[2*mV2/(mh2+r), 0, 0, 1, 1]
  +12*G[2*mV2/(mh2+r), 0, 1, 1, 1]
  -12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1, 1]
  -12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2+r), 1, 0, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 1, 0, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 0, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, 1, 1]
)
+(1/2/(s+u)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  +2*G[(mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[0, -(mV2-u)/u, 1]*Log[-u/s]
  +2*G[mV2/u, 0, s/(s+u), 1]
  +2*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(mh2-r), s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), s/(s+u), 1]
  -2*G[2*mV2/(mh2-r), 0, s/(s+u), 1]
  +2*G[2*mV2/(mh2-r), 1, s/(s+u), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, s/(s+u), 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 0, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), 1, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 1, s/(s+u), 1]
  -2*G[-(mV2-s)/s, s/mh2, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1]
)
+(1/12/(mh2-s-u)/s)*(
  +12*G[0, s/(s+u), 1]*G[0, -(mV2-u)/u, 1]
  +12*G[0, 0, -(mV2-s)/s, 1]*Log[mV2/(mV2-u)]
  -12*G[0, 0, -(mV2-s)/s, 1]*Log[-mV2/u]
  -12*G[0, -(mV2-s)/s, 1, 1]*Log[-mV2/u]
  +12*G[(mh2-u)/mh2, s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2-r), s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2-r), s/mh2, 1, 1]*Log[-mV2/u]
  -12*G[2*mV2/(mh2-r), s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(mh2+r), s/(s+u), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]*Log[-mV2/u]
  -2*Log[mV2/(mV2-s)]^3*Log[mV2/(mV2-u)]
  +2*Log[mV2/(mV2-s)]^3*Log[-mV2/u]
  -12*G[0, 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -12*G[0, s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[0, -(mV2-s)/s, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[s/(s+u), s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[s/(s+u), 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[s/(s+u), 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[(mh2-u)/mh2, s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2+r), s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-s)/s, s/mh2, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-u)]
  -6*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]^2
  -12*G[2*mV2/(mh2+r), s/mh2, 1, 1]*Log[-mV2/u]
  +12*G[-(mV2-s)/s, s/mh2, 1, 1]*Log[-mV2/u]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]*Log[-mV2/u]
  -6*G[0, -(mV2-u)/u, 1]*Log[-u/s]^2
  +3*Log[mV2/(mV2-u)]^2*Log[-u/s]^2
  +2*Log[mV2/(mV2-u)]*Log[-u/s]^3
  -2*Pi^2*Log[mV2/(mV2-s)]*Log[mV2/(mV2-u)]
  +2*Pi^2*Log[mV2/(mV2-s)]*Log[-mV2/u]
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/s]
  -12*G[mV2/u, 0, s/mh2, 1, 1]
  +12*G[mV2/u, 0, s/(s+u), 1, 1]
  +12*G[mV2/u, s/(s+u), 1, 1, 1]
  +12*G[mV2/u, s/(s+u), s/mh2, 1, 1]
  -12*G[mV2/u, s/(s+u), 2*mV2/(mh2-r), 1, 1]
  -12*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1, 1]
  -12*G[mV2/u, (mh2-u)/mh2, s/mh2, 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1, 1]
  +12*G[mV2/u, 2*mV2/(mh2-r), s/mh2, 1, 1]
  -12*G[mV2/u, 2*mV2/(mh2-r), s/(s+u), 1, 1]
  +12*G[mV2/u, 2*mV2/(mh2+r), s/mh2, 1, 1]
  -12*G[mV2/u, 2*mV2/(mh2+r), s/(s+u), 1, 1]
  -12*G[mV2/u, -(mV2-s)/s, 1, 1, 1]
  -12*G[mV2/u, -(mV2-s)/s, s/mh2, 1, 1]
  +12*G[mV2/u, -(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  +12*G[mV2/u, -(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(mh2-r), 0, s/mh2, 1, 1]
  -12*G[2*mV2/(mh2-r), 0, s/(s+u), 1, 1]
  +12*G[2*mV2/(mh2-r), 1, s/(s+u), 1, 1]
  -12*G[2*mV2/(mh2-r), s/mh2, 1, 1, 1]
  -24*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1, 1]
  +12*G[2*mV2/(mh2-r), s/mh2, s/(s+u), 1, 1]
  +12*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1, 1]
  +12*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(mh2-r), (mh2-u)/mh2, s/mh2, 1, 1]
  -12*G[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u), 1, 1]
  +12*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, 1, 1]
  +12*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1, 1]
  -12*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  -12*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(mh2+r), 0, s/mh2, 1, 1]
  -12*G[2*mV2/(mh2+r), 0, s/(s+u), 1, 1]
  +12*G[2*mV2/(mh2+r), 1, s/(s+u), 1, 1]
  -12*G[2*mV2/(mh2+r), s/mh2, 1, 1, 1]
  -24*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1, 1]
  +12*G[2*mV2/(mh2+r), s/mh2, s/(s+u), 1, 1]
  +12*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1, 1]
  +12*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/mh2, 1, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1, 1]
  +12*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, 1, 1]
  +12*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1, 1]
  -12*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  -12*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  -12*G[-(mV2-mh2)/mh2, 1, s/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), s/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), s/mh2, 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 1, 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-s)/s, s/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
  +12*G[-(mV2-s)/s, 1, s/mh2, 1, 1]
  -12*G[-(mV2-s)/s, 1, s/(s+u), 1, 1]
  +12*G[-(mV2-s)/s, s/mh2, 1, 1, 1]
  +24*G[-(mV2-s)/s, s/mh2, s/mh2, 1, 1]
  -12*G[-(mV2-s)/s, s/mh2, s/(s+u), 1, 1]
  -12*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1, 1]
  -12*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1, 1]
  -12*G[-(mV2-s)/s, s/(s+u), 1, 1, 1]
  -12*G[-(mV2-s)/s, s/(s+u), s/mh2, 1, 1]
  +12*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1, 1]
  +12*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u), 1, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1, 1]
  +12*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1, 1]
)
+(1/12/(mh2-s-u)/(mh2-u))*(
  -12*G[0, (mh2-u)/mh2, 1]*G[0, -(mV2-u)/u, 1]
  +12*G[(mh2-u)/mh2, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1]*Log[-mV2/u]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]*Log[-mV2/u]
  -12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]*Log[-mV2/u]
  -12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2/(mV2-u)]
  +12*G[0, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[(mh2-u)/mh2, 0, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-u)]
  -4*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^3
  +6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  -3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]^2
  +2*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]^3
  -2*Log[mV2/(mV2-mh2+u)]^3*Log[-mV2/u]
  +12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  +12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[-mV2/u]
  -12*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]*Log[-mV2/u]
  +12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]*Log[-mV2/u]
  +6*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]^2
  -2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]
  -2*Pi^2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  -12*G[mV2/u, (mh2-u)/mh2, 1, 1, 1]
  -12*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]
  +12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  +12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  -12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]
  -12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1, 1]
  +12*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  -12*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1, 1]
  -12*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -12*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]
  +12*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1, 1]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]
  +12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  +12*G[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
)
+(-1/2*(2*mV2*r-4*mV2*s+mh2*s-r*s)/(4*mV2-mh2)/s/mh2/(mh2-s-u))*(
  +1*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -1*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
)
+(-1/2*(2*mV2*r+4*mV2*s-mh2*s-r*s)/(4*mV2-mh2)/s/mh2/(mh2-s-u))*(
  +1*G[s/(s+u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]*Log[-mV2/u]
  -1*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, s/(s+u), 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
)
+(-1/2*(4*mV2*mh2-2*mV2*r-4*mV2*u-mh2^2+mh2*r+mh2*u-r*u)/mh2/(4*mV2-mh2)/(mh2-s-u)/(mh2-u))*(
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
)
+(-1/2*(4*mV2*mh2+2*mV2*r-4*mV2*u-mh2^2-mh2*r+mh2*u+r*u)/mh2/(4*mV2-mh2)/(mh2-s-u)/(mh2-u))*(
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]*Log[-mV2/u]
  -1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*missingOrderPL021111200d6
,

PL[{0,2,2,0,0,1,0,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/mh2)*(
  +1*Log[mV2/(mV2-mh2)]
)
)
+eps^(0)*( 
+(1/2/mh2)*(
  +3*Log[mV2/(mV2-mh2)]^2
  -4*Log[mV2]*Log[mV2/(mV2-mh2)]
  +2*G[0, -(mV2-mh2)/mh2, 1]
)
)
+eps^(1)*( 
+(-1/6/mh2)*(
  +1*Pi^2*Log[mV2/(mV2-mh2)]
  -7*Log[mV2/(mV2-mh2)]^3
  +12*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]
  +18*Log[mV2]*Log[mV2/(mV2-mh2)]^2
  -12*Log[mV2]^2*Log[mV2/(mV2-mh2)]
  -36*G[0, 0, -(mV2-mh2)/mh2, 1]
  +18*G[0, 1, -(mV2-mh2)/mh2, 1]
  -12*G[0, -(mV2-mh2)/mh2, 1, 1]
  -18*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  -12*G[-(mV2-mh2)/mh2, 0, 1, 1]
)
)
+eps^(2)*( 
+(1/24/mh2)*(
  +15*Log[mV2/(mV2-mh2)]^4
  +4*Pi^2*G[0, -(mV2-mh2)/mh2, 1]
  -6*Pi^2*Log[mV2/(mV2-mh2)]^2
  -336*Zeta[3]*Log[mV2/(mV2-mh2)]
  -288*G[0, 0, -(mV2-mh2)/mh2, 1]*Log[mV2]
  +144*G[0, 1, -(mV2-mh2)/mh2, 1]*Log[mV2]
  -96*G[0, -(mV2-mh2)/mh2, 1, 1]*Log[mV2]
  -144*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]*Log[mV2]
  -96*G[-(mV2-mh2)/mh2, 0, 1, 1]*Log[mV2]
  -56*Log[mV2]*Log[mV2/(mV2-mh2)]^3
  +48*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]^2
  +72*Log[mV2]^2*Log[mV2/(mV2-mh2)]^2
  -32*Log[mV2]^3*Log[mV2/(mV2-mh2)]
  +8*Pi^2*Log[mV2]*Log[mV2/(mV2-mh2)]
  +168*G[0, 0, 0, -(mV2-mh2)/mh2, 1]
  -288*G[0, 0, 1, -(mV2-mh2)/mh2, 1]
  -144*G[0, 0, -(mV2-mh2)/mh2, 1, 1]
  +432*G[0, 0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  -72*G[0, 1, 0, -(mV2-mh2)/mh2, 1]
  +72*G[0, 1, 1, -(mV2-mh2)/mh2, 1]
  -216*G[0, 1, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  -168*G[0, -(mV2-mh2)/mh2, 0, 1, 1]
  +216*G[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]
  +24*G[0, -(mV2-mh2)/mh2, 1, 1, 1]
  -72*G[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2, 1]
  +144*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1, 1]
  +216*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  -96*G[-(mV2-mh2)/mh2, 0, 0, 1, 1]
  +144*G[-(mV2-mh2)/mh2, 0, 0, -(mV2-mh2)/mh2, 1]
  +144*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1, 1]
  -48*G[-(mV2-mh2)/mh2, 1, 0, 1, 1]
  +144*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, 1, 1]
)
)
+eps^(3)*missingOrderPL022001000d4
,

PL[{0,2,2,0,1,0,0,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/s)*(
  +1*Log[mV2/(mV2-s)]
)
)
+eps^(0)*( 
+(1/2/s)*(
  +3*Log[mV2/(mV2-s)]^2
  -4*Log[mV2]*Log[mV2/(mV2-s)]
  +2*G[0, -(mV2-s)/s, 1]
)
)
+eps^(1)*( 
+(-1/6/s)*(
  +1*Pi^2*Log[mV2/(mV2-s)]
  -7*Log[mV2/(mV2-s)]^3
  +12*G[0, -(mV2-s)/s, 1]*Log[mV2]
  +18*Log[mV2]*Log[mV2/(mV2-s)]^2
  -12*Log[mV2]^2*Log[mV2/(mV2-s)]
  -36*G[0, 0, -(mV2-s)/s, 1]
  +18*G[0, 1, -(mV2-s)/s, 1]
  -12*G[0, -(mV2-s)/s, 1, 1]
  -18*G[0, -(mV2-s)/s, -(mV2-s)/s, 1]
  -12*G[-(mV2-s)/s, 0, 1, 1]
)
)
+eps^(2)*( 
+(1/24/s)*(
  +15*Log[mV2/(mV2-s)]^4
  +4*Pi^2*G[0, -(mV2-s)/s, 1]
  -6*Pi^2*Log[mV2/(mV2-s)]^2
  +48*G[0, -(mV2-s)/s, 1]*Log[mV2]^2
  -336*Zeta[3]*Log[mV2/(mV2-s)]
  -288*G[0, 0, -(mV2-s)/s, 1]*Log[mV2]
  +144*G[0, 1, -(mV2-s)/s, 1]*Log[mV2]
  -96*G[0, -(mV2-s)/s, 1, 1]*Log[mV2]
  -144*G[0, -(mV2-s)/s, -(mV2-s)/s, 1]*Log[mV2]
  -96*G[-(mV2-s)/s, 0, 1, 1]*Log[mV2]
  -56*Log[mV2]*Log[mV2/(mV2-s)]^3
  +72*Log[mV2]^2*Log[mV2/(mV2-s)]^2
  -32*Log[mV2]^3*Log[mV2/(mV2-s)]
  +8*Pi^2*Log[mV2]*Log[mV2/(mV2-s)]
  +168*G[0, 0, 0, -(mV2-s)/s, 1]
  -288*G[0, 0, 1, -(mV2-s)/s, 1]
  -144*G[0, 0, -(mV2-s)/s, 1, 1]
  +432*G[0, 0, -(mV2-s)/s, -(mV2-s)/s, 1]
  -72*G[0, 1, 0, -(mV2-s)/s, 1]
  +72*G[0, 1, 1, -(mV2-s)/s, 1]
  -216*G[0, 1, -(mV2-s)/s, -(mV2-s)/s, 1]
  -168*G[0, -(mV2-s)/s, 0, 1, 1]
  +216*G[0, -(mV2-s)/s, 0, -(mV2-s)/s, 1]
  +24*G[0, -(mV2-s)/s, 1, 1, 1]
  -72*G[0, -(mV2-s)/s, 1, -(mV2-s)/s, 1]
  +144*G[0, -(mV2-s)/s, -(mV2-s)/s, 1, 1]
  +216*G[0, -(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, 1]
  -96*G[-(mV2-s)/s, 0, 0, 1, 1]
  +144*G[-(mV2-s)/s, 0, 0, -(mV2-s)/s, 1]
  +144*G[-(mV2-s)/s, 0, -(mV2-s)/s, 1, 1]
  -48*G[-(mV2-s)/s, 1, 0, 1, 1]
  +144*G[-(mV2-s)/s, -(mV2-s)/s, 0, 1, 1]
)
)
+eps^(3)*missingOrderPL022010000d4
,

PL[{0,2,2,0,1,0,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(-1/(mV2*mh2-mh2*s+s^2))*(
  +1*Log[2]
  +1*Log[mV2/(mV2-s)]
)
+(1/2*(4*mV2*mh2-mh2^2-mh2*r+2*r*s)/(4*mV2-mh2)/mh2/(mV2*mh2-mh2*s+s^2))*(
  +1*Log[(-r+2*mV2-mh2)/mV2]
)
+(1/2*(4*mV2*mh2-mh2^2+mh2*r-2*r*s)/(4*mV2-mh2)/mh2/(mV2*mh2-mh2*s+s^2))*(
  +1*Log[(r+2*mV2-mh2)/mV2]
)
)
+eps^(0)*( 
+(-1/2/(mV2*mh2-mh2*s+s^2))*(
  -1*Log[2]^2
  +4*Log[mV2/(mV2-s)]^2
  -4*Log[2]*Log[mV2]
  -4*Log[mV2]*Log[mV2/(mV2-s)]
  +6*G[2*mV2/(mh2-r), s/mh2, 1]
  -4*G[2*mV2/(mh2-r), -(mV2-s)/s, 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 1]
  -4*G[2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -6*G[-(mV2-s)/s, s/mh2, 1]
)
+(-1/4*(4*mV2*mh2-mh2^2-mh2*r+2*r*s)/(4*mV2-mh2)/(mV2*mh2-mh2*s+s^2)/mh2)*(
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +4*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2*mh2-mh2^2+mh2*r-2*r*s)/(4*mV2-mh2)/(mV2*mh2-mh2*s+s^2)/mh2)*(
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +4*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*( 
+(-1/6/(mV2*mh2-mh2*s+s^2))*(
  +4*Log[2]^3
  +10*Log[mV2/(mV2-s)]^3
  +5*Pi^2*Log[2]
  -4*Pi^2*Log[mV2/(mV2-s)]
  -36*G[2*mV2/(-r+mh2), s/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(-r+mh2), -(mV2-s)/s, 1]*Log[mV2]
  -36*G[2*mV2/(r+mh2), s/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(r+mh2), -(mV2-s)/s, 1]*Log[mV2]
  +36*G[-(mV2-s)/s, s/mh2, 1]*Log[mV2]
  +6*Log[2]^2*Log[mV2]
  -24*Log[mV2]*Log[mV2/(mV2-s)]^2
  +12*Log[2]*Log[mV2]^2
  +12*Log[mV2]^2*Log[mV2/(mV2-s)]
  +72*G[0, 0, -(mV2-s)/s, 1]
  -36*G[0, 1, -(mV2-s)/s, 1]
  +36*G[0, -(mV2-s)/s, 1, 1]
  -18*G[2*mV2/(-r+mh2), 1, s/mh2, 1]
  +36*G[2*mV2/(-r+mh2), 1, -(mV2-s)/s, 1]
  -18*G[2*mV2/(-r+mh2), s/mh2, s/mh2, 1]
  +36*G[2*mV2/(-r+mh2), s/mh2, -(mV2-s)/s, 1]
  +18*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), s/mh2, 1]
  -12*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), -(mV2-s)/s, 1]
  +18*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), s/mh2, 1]
  -12*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), -(mV2-s)/s, 1]
  +36*G[2*mV2/(-r+mh2), -(mV2-s)/s, s/mh2, 1]
  -48*G[2*mV2/(-r+mh2), -(mV2-s)/s, -(mV2-s)/s, 1]
  -18*G[2*mV2/(r+mh2), 1, s/mh2, 1]
  +36*G[2*mV2/(r+mh2), 1, -(mV2-s)/s, 1]
  -18*G[2*mV2/(r+mh2), s/mh2, s/mh2, 1]
  +36*G[2*mV2/(r+mh2), s/mh2, -(mV2-s)/s, 1]
  +18*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), s/mh2, 1]
  -12*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), -(mV2-s)/s, 1]
  +18*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), s/mh2, 1]
  -12*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), -(mV2-s)/s, 1]
  +36*G[2*mV2/(r+mh2), -(mV2-s)/s, s/mh2, 1]
  -48*G[2*mV2/(r+mh2), -(mV2-s)/s, -(mV2-s)/s, 1]
  +36*G[-(mV2-s)/s, 0, 1, 1]
  -36*G[-(mV2-s)/s, 0, -(mV2-s)/s, 1]
  +18*G[-(mV2-s)/s, 1, s/mh2, 1]
  +18*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
  -36*G[-(mV2-s)/s, s/mh2, -(mV2-s)/s, 1]
  +18*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/mh2, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), -(mV2-s)/s, 1]
  +18*G[-(mV2-s)/s, 2*mV2/(r+mh2), s/mh2, 1]
  -12*G[-(mV2-s)/s, 2*mV2/(r+mh2), -(mV2-s)/s, 1]
  -72*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]
)
+(1/12*(4*mV2*mh2-mh2^2-mh2*r+2*r*s)/(4*mV2-mh2)/mh2/(mV2*mh2-mh2*s+s^2))*(
  +4*Log[(-r+2*mV2-mh2)/mV2]^3
  +5*Pi^2*Log[(-r+2*mV2-mh2)/mV2]
  -12*Log[2]*Log[(-r+2*mV2-mh2)/mV2]^2
  +12*Log[2]^2*Log[(-r+2*mV2-mh2)/mV2]
  -12*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]
  -12*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1]*Log[mV2]
  -6*Log[mV2]*Log[(-r+2*mV2-mh2)/mV2]^2
  +12*Log[mV2]^2*Log[(-r+2*mV2-mh2)/mV2]
  +12*Log[2]*Log[mV2]*Log[(-r+2*mV2-mh2)/mV2]
  -36*G[0, 0, 2*mV2/(r+mh2), 1]
  +18*G[0, 1, 2*mV2/(r+mh2), 1]
  -18*G[0, 2*mV2/(r+mh2), 1, 1]
  +18*G[2*mV2/(-r+mh2), 1, 2*mV2/(r+mh2), 1]
  +18*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2), 1]
  -18*G[2*mV2/(r+mh2), 0, 1, 1]
  +18*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]
  +18*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1]
  +6*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -12*G[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2), 1]
  -18*G[-(mV2-s)/s, 1, 2*mV2/(r+mh2), 1]
  -18*G[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +24*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(r+mh2), 1]
)
+(1/12*(4*mV2*mh2-mh2^2+mh2*r-2*r*s)/(4*mV2-mh2)/mh2/(mV2*mh2-mh2*s+s^2))*(
  +4*Log[(r+2*mV2-mh2)/mV2]^3
  +5*Pi^2*Log[(r+2*mV2-mh2)/mV2]
  -12*Log[2]*Log[(r+2*mV2-mh2)/mV2]^2
  +12*Log[2]^2*Log[(r+2*mV2-mh2)/mV2]
  -12*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]
  -12*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1]*Log[mV2]
  -6*Log[mV2]*Log[(r+2*mV2-mh2)/mV2]^2
  +12*Log[mV2]^2*Log[(r+2*mV2-mh2)/mV2]
  +12*Log[2]*Log[mV2]*Log[(r+2*mV2-mh2)/mV2]
  -36*G[0, 0, 2*mV2/(-r+mh2), 1]
  +18*G[0, 1, 2*mV2/(-r+mh2), 1]
  -18*G[0, 2*mV2/(-r+mh2), 1, 1]
  -18*G[2*mV2/(-r+mh2), 0, 1, 1]
  +18*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +18*G[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2), 1]
  +18*G[2*mV2/(r+mh2), 1, 2*mV2/(-r+mh2), 1]
  +18*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -12*G[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2), 1]
  -18*G[-(mV2-s)/s, 1, 2*mV2/(-r+mh2), 1]
  -18*G[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +24*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(-r+mh2), 1]
)
)
+eps^(2)*( 
+(1/12/(mV2*mh2-mh2*s+s^2))*(
  +2*Log[2]^4
  -11*Log[mV2/(mV2-s)]^4
  -12*Pi^2*G[2*mV2/(mh2-r), s/mh2, 1]
  +8*Pi^2*G[2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -12*Pi^2*G[2*mV2/(mh2+r), s/mh2, 1]
  +8*Pi^2*G[2*mV2/(mh2+r), -(mV2-s)/s, 1]
  +12*Pi^2*G[-(mV2-s)/s, s/mh2, 1]
  +2*Pi^2*Log[2]^2
  +10*Pi^2*Log[mV2/(mV2-s)]^2
  -12*Zeta[3]*Log[2]
  +312*Zeta[3]*Log[mV2/(mV2-s)]
  +288*G[0, 0, -(mV2-s)/s, 1]*Log[mV2]
  -144*G[0, 1, -(mV2-s)/s, 1]*Log[mV2]
  +144*G[0, -(mV2-s)/s, 1, 1]*Log[mV2]
  -72*G[2*mV2/(mh2-r), 1, s/mh2, 1]*Log[mV2]
  +144*G[2*mV2/(mh2-r), 1, -(mV2-s)/s, 1]*Log[mV2]
  -72*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1]*Log[mV2]
  +144*G[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 1]*Log[mV2]
  +72*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 1]*Log[mV2]
  +72*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 1]*Log[mV2]
  +144*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]*Log[mV2]
  -192*G[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 1]*Log[mV2]
  -72*G[2*mV2/(mh2+r), 1, s/mh2, 1]*Log[mV2]
  +144*G[2*mV2/(mh2+r), 1, -(mV2-s)/s, 1]*Log[mV2]
  -72*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1]*Log[mV2]
  +144*G[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 1]*Log[mV2]
  +72*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 1]*Log[mV2]
  +72*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 1]*Log[mV2]
  +144*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]*Log[mV2]
  -192*G[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 1]*Log[mV2]
  +144*G[-(mV2-s)/s, 0, 1, 1]*Log[mV2]
  -144*G[-(mV2-s)/s, 0, -(mV2-s)/s, 1]*Log[mV2]
  +72*G[-(mV2-s)/s, 1, s/mh2, 1]*Log[mV2]
  +72*G[-(mV2-s)/s, s/mh2, s/mh2, 1]*Log[mV2]
  -144*G[-(mV2-s)/s, s/mh2, -(mV2-s)/s, 1]*Log[mV2]
  +72*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2]
  -48*G[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 1]*Log[mV2]
  +72*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2]
  -48*G[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 1]*Log[mV2]
  -288*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]*Log[mV2]
  +16*Log[2]^3*Log[mV2]
  +40*Log[mV2]*Log[mV2/(mV2-s)]^3
  -72*G[2*mV2/(mh2-r), s/mh2, 1]*Log[mV2]^2
  +48*G[2*mV2/(mh2-r), -(mV2-s)/s, 1]*Log[mV2]^2
  -72*G[2*mV2/(mh2+r), s/mh2, 1]*Log[mV2]^2
  +48*G[2*mV2/(mh2+r), -(mV2-s)/s, 1]*Log[mV2]^2
  +72*G[-(mV2-s)/s, s/mh2, 1]*Log[mV2]^2
  +12*Log[2]^2*Log[mV2]^2
  -48*Log[mV2]^2*Log[mV2/(mV2-s)]^2
  +16*Log[2]*Log[mV2]^3
  +16*Log[mV2]^3*Log[mV2/(mV2-s)]
  +20*Pi^2*Log[2]*Log[mV2]
  -16*Pi^2*Log[mV2]*Log[mV2/(mV2-s)]
  +360*G[0, 0, 1, -(mV2-s)/s, 1]
  +360*G[0, 0, -(mV2-s)/s, 1, 1]
  -576*G[0, 0, -(mV2-s)/s, -(mV2-s)/s, 1]
  +72*G[0, 1, 0, -(mV2-s)/s, 1]
  -72*G[0, 1, 1, -(mV2-s)/s, 1]
  +288*G[0, 1, -(mV2-s)/s, -(mV2-s)/s, 1]
  +288*G[0, -(mV2-s)/s, 0, 1, 1]
  -288*G[0, -(mV2-s)/s, 0, -(mV2-s)/s, 1]
  +72*G[0, -(mV2-s)/s, 1, 1, 1]
  -288*G[0, -(mV2-s)/s, -(mV2-s)/s, 1, 1]
  -36*G[2*mV2/(mh2-r), 1, 1, s/mh2, 1]
  +72*G[2*mV2/(mh2-r), 1, 1, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2-r), 1, s/mh2, s/mh2, 1]
  +72*G[2*mV2/(mh2-r), 1, s/mh2, -(mV2-s)/s, 1]
  -108*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), s/mh2, 1]
  +72*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -108*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), s/mh2, 1]
  +72*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  +216*G[2*mV2/(mh2-r), 1, -(mV2-s)/s, s/mh2, 1]
  -288*G[2*mV2/(mh2-r), 1, -(mV2-s)/s, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2-r), s/mh2, 1, s/mh2, 1]
  +72*G[2*mV2/(mh2-r), s/mh2, 1, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2-r), s/mh2, s/mh2, s/mh2, 1]
  +72*G[2*mV2/(mh2-r), s/mh2, s/mh2, -(mV2-s)/s, 1]
  -108*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  +72*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -108*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  +72*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  +216*G[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, s/mh2, 1]
  -288*G[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, -(mV2-s)/s, 1]
  +36*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, s/mh2, 1]
  -72*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, -(mV2-s)/s, 1]
  +36*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -72*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -72*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]
  +96*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 1]
  +36*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, s/mh2, 1]
  -72*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, -(mV2-s)/s, 1]
  +36*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -72*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -72*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]
  +96*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 1]
  +72*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, s/mh2, 1]
  -144*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, -(mV2-s)/s, 1]
  +72*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, s/mh2, 1]
  -144*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, -(mV2-s)/s, 1]
  +72*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]
  -48*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  +72*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]
  -48*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -288*G[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]
  +384*G[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2+r), 1, 1, s/mh2, 1]
  +72*G[2*mV2/(mh2+r), 1, 1, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2+r), 1, s/mh2, s/mh2, 1]
  +72*G[2*mV2/(mh2+r), 1, s/mh2, -(mV2-s)/s, 1]
  -108*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), s/mh2, 1]
  +72*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -108*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), s/mh2, 1]
  +72*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  +216*G[2*mV2/(mh2+r), 1, -(mV2-s)/s, s/mh2, 1]
  -288*G[2*mV2/(mh2+r), 1, -(mV2-s)/s, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2+r), s/mh2, 1, s/mh2, 1]
  +72*G[2*mV2/(mh2+r), s/mh2, 1, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2+r), s/mh2, s/mh2, s/mh2, 1]
  +72*G[2*mV2/(mh2+r), s/mh2, s/mh2, -(mV2-s)/s, 1]
  -108*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  +72*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -108*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  +72*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  +216*G[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, s/mh2, 1]
  -288*G[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, -(mV2-s)/s, 1]
  +36*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, s/mh2, 1]
  -72*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, -(mV2-s)/s, 1]
  +36*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -72*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -72*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]
  +96*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 1]
  +36*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, s/mh2, 1]
  -72*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, -(mV2-s)/s, 1]
  +36*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -72*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -36*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -72*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]
  +96*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 1]
  +72*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, s/mh2, 1]
  -144*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, -(mV2-s)/s, 1]
  +72*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, s/mh2, 1]
  -144*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, -(mV2-s)/s, 1]
  +72*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]
  -48*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  +72*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]
  -48*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -288*G[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]
  +384*G[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, 1]
  +216*G[-(mV2-s)/s, 0, 0, 1, 1]
  -216*G[-(mV2-s)/s, 0, 0, -(mV2-s)/s, 1]
  +72*G[-(mV2-s)/s, 0, 1, 1, 1]
  -72*G[-(mV2-s)/s, 0, 1, -(mV2-s)/s, 1]
  -288*G[-(mV2-s)/s, 0, -(mV2-s)/s, 1, 1]
  +288*G[-(mV2-s)/s, 0, -(mV2-s)/s, -(mV2-s)/s, 1]
  +72*G[-(mV2-s)/s, 1, 0, 1, 1]
  -72*G[-(mV2-s)/s, 1, 0, -(mV2-s)/s, 1]
  +36*G[-(mV2-s)/s, 1, 1, s/mh2, 1]
  +36*G[-(mV2-s)/s, 1, s/mh2, s/mh2, 1]
  -72*G[-(mV2-s)/s, 1, s/mh2, -(mV2-s)/s, 1]
  +108*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), s/mh2, 1]
  -72*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  +108*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), s/mh2, 1]
  -72*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -216*G[-(mV2-s)/s, 1, -(mV2-s)/s, s/mh2, 1]
  +36*G[-(mV2-s)/s, s/mh2, 1, s/mh2, 1]
  -72*G[-(mV2-s)/s, s/mh2, 1, -(mV2-s)/s, 1]
  +36*G[-(mV2-s)/s, s/mh2, s/mh2, s/mh2, 1]
  -72*G[-(mV2-s)/s, s/mh2, s/mh2, -(mV2-s)/s, 1]
  +108*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  -72*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  +108*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  -72*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -216*G[-(mV2-s)/s, s/mh2, -(mV2-s)/s, s/mh2, 1]
  +288*G[-(mV2-s)/s, s/mh2, -(mV2-s)/s, -(mV2-s)/s, 1]
  +36*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, s/mh2, 1]
  -72*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, -(mV2-s)/s, 1]
  +36*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -72*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 1]
  -36*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -36*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -72*G[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]
  +96*G[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 1]
  +36*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, s/mh2, 1]
  -72*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, -(mV2-s)/s, 1]
  +36*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -72*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 1]
  -36*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -36*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1]
  +24*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  -72*G[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]
  +96*G[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 1]
  -288*G[-(mV2-s)/s, -(mV2-s)/s, 0, 1, 1]
  +288*G[-(mV2-s)/s, -(mV2-s)/s, 0, -(mV2-s)/s, 1]
  -144*G[-(mV2-s)/s, -(mV2-s)/s, 1, s/mh2, 1]
  -144*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, s/mh2, 1]
  +288*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, -(mV2-s)/s, 1]
  -144*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]
  +96*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 1]
  -144*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]
  +96*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 1]
  +576*G[-(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, s/mh2, 1]
)
+(1/12*(4*mV2*mh2-mh2^2-mh2*r+2*r*s)/(mV2*mh2-mh2*s+s^2)/mh2/(4*mV2-mh2))*(
  +1*Log[(2*mV2-mh2-r)/mV2]^4
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]^2
  +2*Pi^2*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +2*Pi^2*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]^2
  +12*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]*Log[mV2]^2
  -36*G[0, 1, 2*mV2/(mh2+r), 1]*Log[mV2]
  -36*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]*Log[mV2]
  -36*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]*Log[mV2]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]*Log[mV2]
  -36*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]*Log[mV2]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]*Log[mV2]
  +36*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]*Log[mV2]
  +36*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]*Log[mV2]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -48*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 1]*Log[mV2]
  +6*Zeta[3]*Log[(2*mV2-mh2-r)/mV2]
  -4*Log[2]*Log[(2*mV2-mh2-r)/mV2]^3
  +6*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  -4*Log[2]^3*Log[(2*mV2-mh2-r)/mV2]
  +72*G[0, 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  +36*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2]
  +36*G[2*mV2/(mh2+r), 0, 1, 1]*Log[mV2]
  -36*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  -8*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^3
  +6*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  -8*Log[mV2]^3*Log[(2*mV2-mh2-r)/mV2]
  -2*Pi^2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -10*Pi^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +24*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2
  -24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  -12*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]
  +36*G[0, 0, 1, 2*mV2/(mh2+r), 1]
  +36*G[0, 0, 2*mV2/(mh2+r), 1, 1]
  -36*G[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +18*G[0, 1, 0, 2*mV2/(mh2+r), 1]
  -18*G[0, 1, 1, 2*mV2/(mh2+r), 1]
  +18*G[0, 1, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +18*G[0, 2*mV2/(mh2+r), 0, 1, 1]
  -18*G[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +18*G[0, 2*mV2/(mh2+r), 1, 1, 1]
  -18*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, 1]
  -18*G[2*mV2/(mh2-r), 1, 1, 2*mV2/(mh2+r), 1]
  -18*G[2*mV2/(mh2-r), 1, s/mh2, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +36*G[2*mV2/(mh2-r), 1, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -18*G[2*mV2/(mh2-r), s/mh2, 1, 2*mV2/(mh2+r), 1]
  -18*G[2*mV2/(mh2-r), s/mh2, s/mh2, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +36*G[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +36*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  +36*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
  -12*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -12*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2+r), 0, 1, 1, 1]
  -18*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r), 1]
  -18*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1, 1]
  +18*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2+r), 1, 0, 1, 1]
  -18*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r), 1]
  -18*G[2*mV2/(mh2+r), 1, s/mh2, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +36*G[2*mV2/(mh2+r), 1, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -18*G[2*mV2/(mh2+r), s/mh2, 1, 2*mV2/(mh2+r), 1]
  -18*G[2*mV2/(mh2+r), s/mh2, s/mh2, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +36*G[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -18*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 1, 1]
  +18*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +18*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +36*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  +36*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
  -12*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -12*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +18*G[-(mV2-s)/s, 1, 1, 2*mV2/(mh2+r), 1]
  +18*G[-(mV2-s)/s, 1, s/mh2, 2*mV2/(mh2+r), 1]
  -18*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -18*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -36*G[-(mV2-s)/s, 1, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +18*G[-(mV2-s)/s, s/mh2, 1, 2*mV2/(mh2+r), 1]
  +18*G[-(mV2-s)/s, s/mh2, s/mh2, 2*mV2/(mh2+r), 1]
  -18*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -18*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -36*G[-(mV2-s)/s, s/mh2, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +18*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  +18*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +18*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), 1]
  +18*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -72*G[-(mV2-s)/s, -(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  -72*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
  +24*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +24*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +96*G[-(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
)
+(1/12*(4*mV2*mh2-mh2^2+mh2*r-2*r*s)/(mV2*mh2-mh2*s+s^2)/mh2/(4*mV2-mh2))*(
  +1*Log[(2*mV2-mh2+r)/mV2]^4
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Pi^2*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +2*Pi^2*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]^2
  +12*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]*Log[mV2]^2
  -36*G[0, 1, 2*mV2/(mh2-r), 1]*Log[mV2]
  -36*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]*Log[mV2]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]*Log[mV2]
  -36*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]*Log[mV2]
  -36*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]*Log[mV2]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]*Log[mV2]
  +36*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]*Log[mV2]
  +36*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]*Log[mV2]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -48*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 1]*Log[mV2]
  +6*Zeta[3]*Log[(2*mV2-mh2+r)/mV2]
  -4*Log[2]*Log[(2*mV2-mh2+r)/mV2]^3
  +6*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  -4*Log[2]^3*Log[(2*mV2-mh2+r)/mV2]
  +72*G[0, 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  +36*G[0, 2*mV2/(mh2-r), 1, 1]*Log[mV2]
  +36*G[2*mV2/(mh2-r), 0, 1, 1]*Log[mV2]
  -36*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  -8*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^3
  +6*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  -8*Log[mV2]^3*Log[(2*mV2-mh2+r)/mV2]
  -2*Pi^2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -10*Pi^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +24*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2
  -24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  -12*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]
  +36*G[0, 0, 1, 2*mV2/(mh2-r), 1]
  +36*G[0, 0, 2*mV2/(mh2-r), 1, 1]
  -36*G[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +18*G[0, 1, 0, 2*mV2/(mh2-r), 1]
  -18*G[0, 1, 1, 2*mV2/(mh2-r), 1]
  +18*G[0, 1, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +18*G[0, 2*mV2/(mh2-r), 0, 1, 1]
  -18*G[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  +18*G[0, 2*mV2/(mh2-r), 1, 1, 1]
  -18*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, 1]
  +18*G[2*mV2/(mh2-r), 0, 1, 1, 1]
  -18*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r), 1]
  -18*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1, 1]
  +18*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2-r), 1, 0, 1, 1]
  -18*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r), 1]
  -18*G[2*mV2/(mh2-r), 1, s/mh2, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +36*G[2*mV2/(mh2-r), 1, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -18*G[2*mV2/(mh2-r), s/mh2, 1, 2*mV2/(mh2-r), 1]
  -18*G[2*mV2/(mh2-r), s/mh2, s/mh2, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +36*G[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -18*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 1, 1]
  +18*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +36*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  +36*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -18*G[2*mV2/(mh2+r), 1, 1, 2*mV2/(mh2-r), 1]
  -18*G[2*mV2/(mh2+r), 1, s/mh2, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +36*G[2*mV2/(mh2+r), 1, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -18*G[2*mV2/(mh2+r), s/mh2, 1, 2*mV2/(mh2-r), 1]
  -18*G[2*mV2/(mh2+r), s/mh2, s/mh2, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +36*G[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  +18*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +36*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  +36*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -12*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +18*G[-(mV2-s)/s, 1, 1, 2*mV2/(mh2-r), 1]
  +18*G[-(mV2-s)/s, 1, s/mh2, 2*mV2/(mh2-r), 1]
  -18*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -18*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -36*G[-(mV2-s)/s, 1, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +18*G[-(mV2-s)/s, s/mh2, 1, 2*mV2/(mh2-r), 1]
  +18*G[-(mV2-s)/s, s/mh2, s/mh2, 2*mV2/(mh2-r), 1]
  -18*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -18*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -36*G[-(mV2-s)/s, s/mh2, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +18*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), 1]
  +18*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +18*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  +18*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -12*G[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -72*G[-(mV2-s)/s, -(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  -72*G[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
  +24*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +24*G[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +96*G[-(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
)
)
+eps^(3)*missingOrderPL022010100d4
,

PL[{0,2,2,1,0,0,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(-(mV2-u)/mV2/(mV2*mh2-mh2*u+u^2))*(
  +1*Log[2]
  +1*Log[(mV2-u)/mV2]
)
+(1/2*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  +1*Log[(-r+2*mV2-mh2)/mV2]
)
+(1/2*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  +1*Log[(r+2*mV2-mh2)/mV2]
)
)
+eps^(0)*( 
+(-3/mV2/(mh2-u))*(
  -1*G[0, 2*mV2/(mh2-r), 1]
  -1*G[0, 2*mV2/(mh2+r), 1]
  +1*G[0, mV2/u, 1]
)
+(-3*u/(mh2-u)/(mV2*mh2-mh2*u+u^2))*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +1*G[mV2/u, (mh2-u)/mh2, 1]
)
+(-1/2*(mV2-u)/mV2/(mV2*mh2-mh2*u+u^2))*(
  -1*Log[2]^2
  +4*Log[(mV2-u)/mV2]^2
  -4*Log[2]*Log[mV2]
  -4*Log[mV2]*Log[(mV2-u)/mV2]
  +2*Log[2]*Log[mV2/(mV2-u)]
  +8*Log[mV2/(mV2-u)]*Log[(mV2-u)/mV2]
  -4*G[2*mV2/(mh2-r), mV2/u, 1]
  -4*G[2*mV2/(mh2+r), mV2/u, 1]
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +4*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[mV2/u, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +4*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*( 
+(-3/mV2/(mh2-u))*(
  -2*G[0, mV2/u, 1]*Log[mV2]
  +2*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2]
  +2*G[0, 2*mV2/(r+mh2), 1]*Log[mV2]
  -1*G[0, 0, 2*mV2/(-r+mh2), 1]
  -1*G[0, 0, 2*mV2/(r+mh2), 1]
  +4*G[0, mV2/u, mV2/u, 1]
  -1*G[0, mV2/u, (mh2-u)/mh2, 1]
  -1*G[0, mV2/u, 2*mV2/(-r+mh2), 1]
  -1*G[0, mV2/u, 2*mV2/(r+mh2), 1]
  -2*G[0, 2*mV2/(-r+mh2), mV2/u, 1]
  -1*G[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -1*G[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -2*G[0, 2*mV2/(r+mh2), mV2/u, 1]
  -1*G[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -1*G[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +1*G[0, 0, mV2/u, 1]
  +1*G[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +1*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
)
+(-3/2*u/(mV2*mh2-mh2*u+u^2)/(mh2-u))*(
  -4*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  +4*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[mV2]
  +4*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[mV2]
  +8*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  +2*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]
  -4*Log[mV2]*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  +8*G[mV2/u, mV2/u, (mh2-u)/mh2, 1]
  -2*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -2*G[mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -4*G[2*mV2/(-r+mh2), 0, mV2/u, 1]
  -4*G[2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -2*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -4*G[2*mV2/(r+mh2), 0, mV2/u, 1]
  -4*G[2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  -2*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
)
+(-1/6*(mV2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*Log[2]^3
  +16*Log[(mV2-u)/mV2]^3
  +2*Pi^2*Log[2]
  +2*Pi^2*Log[(mV2-u)/mV2]
  +18*G[0, -(mV2-u)/u, 1]*Log[2]
  +24*G[2*mV2/(-r+mh2), mV2/u, 1]*Log[mV2]
  +24*G[2*mV2/(r+mh2), mV2/u, 1]*Log[mV2]
  +6*Log[2]^2*Log[mV2]
  -24*Log[mV2]*Log[(mV2-u)/mV2]^2
  +12*Log[2]*Log[mV2]^2
  -36*G[(mh2-u)/mh2, mV2/u, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(-r+mh2), mV2/u, 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(r+mh2), mV2/u, 1]*Log[mV2/(mV2-u)]
  -3*Log[2]^2*Log[mV2/(mV2-u)]
  +48*Log[mV2/(mV2-u)]*Log[(mV2-u)/mV2]^2
  +3*Log[2]*Log[mV2/(mV2-u)]^2
  +36*G[0, -(mV2-u)/u, 1]*Log[(mV2-u)/mV2]
  +12*Log[mV2]^2*Log[(mV2-u)/mV2]
  +30*Log[mV2/(mV2-u)]^2*Log[(mV2-u)/mV2]
  -12*Log[2]*Log[mV2]*Log[mV2/(mV2-u)]
  -48*Log[mV2]*Log[mV2/(mV2-u)]*Log[(mV2-u)/mV2]
  -36*G[mV2/u, (mh2-u)/mh2, mV2/u, 1]
  -12*G[mV2/u, 2*mV2/(-r+mh2), mV2/u, 1]
  -12*G[mV2/u, 2*mV2/(r+mh2), mV2/u, 1]
  -48*G[2*mV2/(-r+mh2), mV2/u, mV2/u, 1]
  +36*G[2*mV2/(-r+mh2), (mh2-u)/mh2, mV2/u, 1]
  -12*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/u, 1]
  -12*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/u, 1]
  -48*G[2*mV2/(r+mh2), mV2/u, mV2/u, 1]
  +36*G[2*mV2/(r+mh2), (mh2-u)/mh2, mV2/u, 1]
  -12*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/u, 1]
  -12*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/u, 1]
)
+(-3*(mV2*mh2+mV2*u-mh2*u+u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +2*G[0, mV2/u, 1]*Log[mV2/(mV2-u)]
  -1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[mV2/u, 0, mV2/u, 1]
  -1*G[mV2/u, 0, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]
)
+(1/12*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  +1*Log[(-r+2*mV2-mh2)/mV2]^3
  +2*Pi^2*Log[(-r+2*mV2-mh2)/mV2]
  +18*G[0, -(mV2-u)/u, 1]*Log[(-r+2*mV2-mh2)/mV2]
  -12*G[mV2/u, 2*mV2/(r+mh2), 1]*Log[mV2]
  +24*G[mV2/u, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -18*G[(mh2-u)/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]
  +6*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -3*Log[2]*Log[(-r+2*mV2-mh2)/mV2]^2
  +3*Log[2]^2*Log[(-r+2*mV2-mh2)/mV2]
  -6*Log[mV2]*Log[(-r+2*mV2-mh2)/mV2]^2
  +12*Log[mV2]^2*Log[(-r+2*mV2-mh2)/mV2]
  +3*Log[mV2/(mV2-u)]*Log[(-r+2*mV2-mh2)/mV2]^2
  +3*Log[mV2/(mV2-u)]^2*Log[(-r+2*mV2-mh2)/mV2]
  +12*Log[2]*Log[mV2]*Log[(-r+2*mV2-mh2)/mV2]
  -12*Log[mV2]*Log[mV2/(mV2-u)]*Log[(-r+2*mV2-mh2)/mV2]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(-r+2*mV2-mh2)/mV2]
  +24*G[mV2/u, mV2/u, 2*mV2/(r+mh2), 1]
  -18*G[mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  +6*G[mV2/u, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  -12*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(r+mh2), 1]
  +18*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  -12*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2), 1]
  +18*G[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +6*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
)
+(1/12*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  +1*Log[(r+2*mV2-mh2)/mV2]^3
  +2*Pi^2*Log[(r+2*mV2-mh2)/mV2]
  +18*G[0, -(mV2-u)/u, 1]*Log[(r+2*mV2-mh2)/mV2]
  -12*G[mV2/u, 2*mV2/(-r+mh2), 1]*Log[mV2]
  +24*G[mV2/u, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -18*G[(mh2-u)/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -12*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]
  +6*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -3*Log[2]*Log[(r+2*mV2-mh2)/mV2]^2
  +3*Log[2]^2*Log[(r+2*mV2-mh2)/mV2]
  -6*Log[mV2]*Log[(r+2*mV2-mh2)/mV2]^2
  +12*Log[mV2]^2*Log[(r+2*mV2-mh2)/mV2]
  +3*Log[mV2/(mV2-u)]*Log[(r+2*mV2-mh2)/mV2]^2
  +3*Log[mV2/(mV2-u)]^2*Log[(r+2*mV2-mh2)/mV2]
  +12*Log[2]*Log[mV2]*Log[(r+2*mV2-mh2)/mV2]
  -12*Log[mV2]*Log[mV2/(mV2-u)]*Log[(r+2*mV2-mh2)/mV2]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(r+2*mV2-mh2)/mV2]
  +24*G[mV2/u, mV2/u, 2*mV2/(-r+mh2), 1]
  -18*G[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  +6*G[mV2/u, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -12*G[2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2), 1]
  +18*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -12*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(-r+mh2), 1]
  +18*G[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  +6*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
)
+(3/2*(4*mV2^2*mh2^2+4*mV2^2*mh2*u-mV2*mh2^3-mV2*mh2^2*r-5*mV2*mh2^2*u-mV2*mh2*r*u+4*mV2*mh2*u^2+2*mV2*r*u^2+mh2^3*u+mh2^2*r*u-mh2^2*u^2-mh2*r*u^2)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2/(mh2-u))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]
)
+(3/2*(4*mV2^2*mh2^2+4*mV2^2*mh2*u-mV2*mh2^3+mV2*mh2^2*r-5*mV2*mh2^2*u+mV2*mh2*r*u+4*mV2*mh2*u^2-2*mV2*r*u^2+mh2^3*u-mh2^2*r*u-mh2^2*u^2+mh2*r*u^2)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2/(mh2-u))*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, 2*mV2/(r+mh2), 1]
)
+(3/2*(12*mV2^2*mh2^2-4*mV2^2*mh2*u-3*mV2*mh2^3-mV2*mh2^2*r-11*mV2*mh2^2*u-mV2*mh2*r*u+12*mV2*mh2*u^2+2*mV2*r*u^2+3*mh2^3*u+mh2^2*r*u-3*mh2^2*u^2-mh2*r*u^2)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2/(mh2-u))*(
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]
)
+(3/2*(12*mV2^2*mh2^2-4*mV2^2*mh2*u-3*mV2*mh2^3+mV2*mh2^2*r-11*mV2*mh2^2*u+mV2*mh2*r*u+12*mV2*mh2*u^2-2*mV2*r*u^2+3*mh2^3*u-mh2^2*r*u-3*mh2^2*u^2+mh2*r*u^2)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2/(mh2-u))*(
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1]
)
)
+eps^(2)*( 
+(1/mV2/(mh2-u))*(
  +1*Pi^2*G[0, 2*mV2/(mh2-r), 1]
  +1*Pi^2*G[0, 2*mV2/(mh2+r), 1]
  -1*Pi^2*G[0, mV2/u, 1]
  -6*G[0, mV2/u, 1]*Log[mV2]^2
  +6*G[0, 2*mV2/(mh2-r), 1]*Log[mV2]^2
  +6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2]^2
  +6*G[0, 0, mV2/u, 1]*Log[mV2]
  -6*G[0, 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  +24*G[0, mV2/u, mV2/u, 1]*Log[mV2]
  -6*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  -6*G[0, mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2]
  -6*G[0, mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2]
  -12*G[0, 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2]
  +6*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]
  -6*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -6*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -12*G[0, 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]
  -6*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -6*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -6*G[0, 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  -3*G[0, 0, 0, mV2/u, 1]
  +3*G[0, 0, 0, 2*mV2/(mh2-r), 1]
  +3*G[0, 0, 0, 2*mV2/(mh2+r), 1]
  -12*G[0, 0, mV2/u, mV2/u, 1]
  +3*G[0, 0, mV2/u, (mh2-u)/mh2, 1]
  +3*G[0, 0, mV2/u, 2*mV2/(mh2-r), 1]
  +3*G[0, 0, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[0, 0, 2*mV2/(mh2-r), mV2/u, 1]
  -3*G[0, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +3*G[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +3*G[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +6*G[0, 0, 2*mV2/(mh2+r), mV2/u, 1]
  -3*G[0, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +3*G[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +3*G[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/u, 0, mV2/u, 1]
  -6*G[0, mV2/u, 0, 2*mV2/(mh2-r), 1]
  -6*G[0, mV2/u, 0, 2*mV2/(mh2+r), 1]
  -48*G[0, mV2/u, mV2/u, mV2/u, 1]
  +12*G[0, mV2/u, mV2/u, (mh2-u)/mh2, 1]
  +12*G[0, mV2/u, mV2/u, 2*mV2/(mh2-r), 1]
  +12*G[0, mV2/u, mV2/u, 2*mV2/(mh2+r), 1]
  +18*G[0, mV2/u, (mh2-u)/mh2, mV2/u, 1]
  -3*G[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -9*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -9*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/u, 2*mV2/(mh2-r), mV2/u, 1]
  -3*G[0, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +3*G[0, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +3*G[0, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/u, 2*mV2/(mh2+r), mV2/u, 1]
  -3*G[0, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +3*G[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +3*G[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -12*G[0, 2*mV2/(mh2-r), 0, mV2/u, 1]
  +12*G[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  +12*G[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  +24*G[0, 2*mV2/(mh2-r), mV2/u, mV2/u, 1]
  -6*G[0, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  -18*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 1]
  +3*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +9*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +9*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 1]
  -3*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +3*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +3*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 1]
  -3*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +3*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +3*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -12*G[0, 2*mV2/(mh2+r), 0, mV2/u, 1]
  +12*G[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  +12*G[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +24*G[0, 2*mV2/(mh2+r), mV2/u, mV2/u, 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  -18*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 1]
  +3*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +9*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +9*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 1]
  -3*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +3*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +3*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 1]
  -3*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +3*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +3*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
)
+(1/4*u/(mV2*mh2-mh2*u+u^2)/(mh2-u))*(
  +36*G[0, -(mV2-u)/u, 1]*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +6*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]^2
  -4*Pi^2*G[mV2/u, (mh2-u)/mh2, 1]
  -72*G[0, -(mV2-u)/u, 1]*G[mV2/u, (mh2-u)/mh2, 1]
  -24*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2]^2
  -60*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  +4*Pi^2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]^2
  +6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  +4*Pi^2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +36*G[0, -(mV2-u)/u, 1]*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]^2
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  +24*G[0, 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2/(mV2-u)]
  +24*G[0, 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2/(mV2-u)]
  +96*G[mV2/u, mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  -192*G[mV2/u, mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2]
  +48*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]
  +48*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]
  +48*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +72*G[(mh2-u)/mh2, mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -36*G[(mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -36*G[(mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2-r), 0, mV2/u, 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +24*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2]
  -12*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2+r), 0, mV2/u, 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +24*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -24*G[-(mV2-u)/u, 0, 1, 1]*Log[-u/(mh2-u)]
  -2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^3
  -72*G[0, 0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  +36*G[0, 1, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  -24*G[0, -(mV2-u)/u, 1, 1]*Log[-u/(mh2-u)]
  -36*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  -14*Log[mV2/(mV2-u)]^3*Log[-u/(mh2-u)]
  +9*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]^2
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  +96*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -24*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -12*Log[mV2]*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  +24*G[0, -(mV2-u)/u, 1]*Log[mV2]*Log[-u/(mh2-u)]
  +36*Log[mV2]*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]
  -24*Log[mV2]^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  +24*G[mV2/u, 0, 2*mV2/(mh2-r), mV2/u, 1]
  +24*G[mV2/u, 0, 2*mV2/(mh2+r), mV2/u, 1]
  -192*G[mV2/u, mV2/u, mV2/u, (mh2-u)/mh2, 1]
  +48*G[mV2/u, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +48*G[mV2/u, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +48*G[mV2/u, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +72*G[mV2/u, (mh2-u)/mh2, mV2/u, (mh2-u)/mh2, 1]
  -12*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -36*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -36*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +24*G[mV2/u, 2*mV2/(mh2-r), 0, mV2/u, 1]
  +24*G[mV2/u, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  -12*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +12*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +12*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +24*G[mV2/u, 2*mV2/(mh2+r), 0, mV2/u, 1]
  +24*G[mV2/u, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  -12*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +12*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +12*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +96*G[2*mV2/(mh2-r), 0, mV2/u, mV2/u, 1]
  +96*G[2*mV2/(mh2-r), mV2/u, mV2/u, (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -72*G[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +36*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +36*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, mV2/u, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, mV2/u, 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +96*G[2*mV2/(mh2+r), 0, mV2/u, mV2/u, 1]
  +96*G[2*mV2/(mh2+r), mV2/u, mV2/u, (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -24*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -72*G[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +36*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +36*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, mV2/u, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, mV2/u, 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
)
+(1/24*(mV2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*Log[2]^4
  -64*Log[(mV2-u)/mV2]^4
  +4*Pi^2*Log[2]^2
  -16*Pi^2*Log[(mV2-u)/mV2]^2
  +144*G[0, -(mV2-u)/u, 1]*G[2*mV2/(mh2-r), mV2/u, 1]
  +144*G[0, -(mV2-u)/u, 1]*G[2*mV2/(mh2+r), mV2/u, 1]
  +36*G[0, -(mV2-u)/u, 1]*Log[2]^2
  -288*G[0, -(mV2-u)/u, 1]*Log[(mV2-u)/mV2]^2
  +144*G[0, -(mV2-u)/u, 1]*G[(mh2-u)/mh2, mV2/u, 1]
  +216*G[(mh2-u)/mh2, mV2/u, 1]*Log[mV2/(mV2-u)]^2
  +16*Pi^2*G[2*mV2/(mh2-r), mV2/u, 1]
  +96*G[2*mV2/(mh2-r), mV2/u, 1]*Log[mV2]^2
  +24*G[2*mV2/(mh2-r), mV2/u, 1]*Log[mV2/(mV2-u)]^2
  +16*Pi^2*G[2*mV2/(mh2+r), mV2/u, 1]
  +96*G[2*mV2/(mh2+r), mV2/u, 1]*Log[mV2]^2
  +24*G[2*mV2/(mh2+r), mV2/u, 1]*Log[mV2/(mV2-u)]^2
  -432*G[0, 0, -(mV2-u)/u, 1]*Log[(mV2-u)/mV2]
  +72*G[0, 1, -(mV2-u)/u, 1]*Log[2]
  +288*G[0, 1, -(mV2-u)/u, 1]*Log[(mV2-u)/mV2]
  +144*G[0, -(mV2-u)/u, 1, 1]*Log[2]
  -216*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]*Log[2]
  -432*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]*Log[(mV2-u)/mV2]
  -288*G[mV2/u, (mh2-u)/mh2, mV2/u, 1]*Log[mV2]
  +576*G[mV2/u, (mh2-u)/mh2, mV2/u, 1]*Log[mV2/(mV2-u)]
  -96*G[mV2/u, 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2]
  +192*G[mV2/u, 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2/(mV2-u)]
  -96*G[mV2/u, 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2]
  +192*G[mV2/u, 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2/(mV2-u)]
  +576*G[(mh2-u)/mh2, mV2/u, mV2/u, 1]*Log[mV2/(mV2-u)]
  -144*G[(mh2-u)/mh2, (mh2-u)/mh2, mV2/u, 1]*Log[mV2/(mV2-u)]
  -144*G[(mh2-u)/mh2, 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2/(mV2-u)]
  -144*G[(mh2-u)/mh2, 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2/(mV2-u)]
  -384*G[2*mV2/(mh2-r), mV2/u, mV2/u, 1]*Log[mV2]
  +192*G[2*mV2/(mh2-r), mV2/u, mV2/u, 1]*Log[mV2/(mV2-u)]
  +288*G[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 1]*Log[mV2]
  -144*G[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 1]*Log[mV2/(mV2-u)]
  -96*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2/(mV2-u)]
  -96*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2/(mV2-u)]
  -384*G[2*mV2/(mh2+r), mV2/u, mV2/u, 1]*Log[mV2]
  +192*G[2*mV2/(mh2+r), mV2/u, mV2/u, 1]*Log[mV2/(mV2-u)]
  +288*G[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 1]*Log[mV2]
  -144*G[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 1]*Log[mV2/(mV2-u)]
  -96*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 1]*Log[mV2/(mV2-u)]
  -96*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 1]*Log[mV2/(mV2-u)]
  +144*G[-(mV2-u)/u, 0, 1, 1]*Log[2]
  -144*G[-(mV2-u)/u, 0, -(mV2-u)/u, 1]*Log[2]
  -144*G[-(mV2-u)/u, 0, -(mV2-u)/u, 1]*Log[(mV2-u)/mV2]
  +48*Zeta[3]*Log[2]
  +48*Zeta[3]*Log[(mV2-u)/mV2]
  +8*Log[2]^3*Log[mV2]
  +128*Log[mV2]*Log[(mV2-u)/mV2]^3
  +24*Log[2]^2*Log[mV2]^2
  +32*Log[2]*Log[mV2]^3
  -4*Log[2]^3*Log[mV2/(mV2-u)]
  -256*Log[mV2/(mV2-u)]*Log[(mV2-u)/mV2]^3
  +6*Log[2]^2*Log[mV2/(mV2-u)]^2
  -240*Log[mV2/(mV2-u)]^2*Log[(mV2-u)/mV2]^2
  -4*Log[2]*Log[mV2/(mV2-u)]^3
  +32*Log[mV2]^3*Log[(mV2-u)/mV2]
  -88*Log[mV2/(mV2-u)]^3*Log[(mV2-u)/mV2]
  -96*Log[mV2]^2*Log[(mV2-u)/mV2]^2
  +16*Pi^2*Log[2]*Log[mV2]
  +4*Pi^2*Log[2]*Log[mV2/(mV2-u)]
  +16*Pi^2*Log[mV2]*Log[(mV2-u)/mV2]
  +16*Pi^2*Log[mV2/(mV2-u)]*Log[(mV2-u)/mV2]
  +144*G[0, -(mV2-u)/u, 1]*Log[2]*Log[mV2]
  +288*G[0, -(mV2-u)/u, 1]*Log[mV2]*Log[(mV2-u)/mV2]
  -288*G[(mh2-u)/mh2, mV2/u, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -96*G[2*mV2/(mh2-r), mV2/u, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -96*G[2*mV2/(mh2+r), mV2/u, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +384*Log[mV2]*Log[mV2/(mV2-u)]*Log[(mV2-u)/mV2]^2
  +240*Log[mV2]*Log[mV2/(mV2-u)]^2*Log[(mV2-u)/mV2]
  -24*Log[2]^2*Log[mV2]*Log[mV2/(mV2-u)]
  -48*Log[2]*Log[mV2]^2*Log[mV2/(mV2-u)]
  -192*Log[mV2]^2*Log[mV2/(mV2-u)]*Log[(mV2-u)/mV2]
  +24*Log[2]*Log[mV2]*Log[mV2/(mV2-u)]^2
  +576*G[mV2/u, mV2/u, (mh2-u)/mh2, mV2/u, 1]
  +192*G[mV2/u, mV2/u, 2*mV2/(mh2-r), mV2/u, 1]
  +192*G[mV2/u, mV2/u, 2*mV2/(mh2+r), mV2/u, 1]
  +576*G[mV2/u, (mh2-u)/mh2, mV2/u, mV2/u, 1]
  -144*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, mV2/u, 1]
  -144*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), mV2/u, 1]
  -144*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), mV2/u, 1]
  +192*G[mV2/u, 2*mV2/(mh2-r), mV2/u, mV2/u, 1]
  -144*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 1]
  +48*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 1]
  +48*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 1]
  +192*G[mV2/u, 2*mV2/(mh2+r), mV2/u, mV2/u, 1]
  -144*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 1]
  +48*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 1]
  +48*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 1]
  +768*G[2*mV2/(mh2-r), mV2/u, mV2/u, mV2/u, 1]
  -288*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, mV2/u, 1]
  -96*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), mV2/u, 1]
  -96*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), mV2/u, 1]
  -576*G[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, mV2/u, 1]
  +144*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, mV2/u, 1]
  +144*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), mV2/u, 1]
  +144*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), mV2/u, 1]
  +192*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, mV2/u, 1]
  -144*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 1]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 1]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 1]
  +192*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, mV2/u, 1]
  -144*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 1]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 1]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 1]
  +768*G[2*mV2/(mh2+r), mV2/u, mV2/u, mV2/u, 1]
  -288*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, mV2/u, 1]
  -96*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), mV2/u, 1]
  -96*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), mV2/u, 1]
  -576*G[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, mV2/u, 1]
  +144*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, mV2/u, 1]
  +144*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), mV2/u, 1]
  +144*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), mV2/u, 1]
  +192*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, mV2/u, 1]
  -144*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 1]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 1]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 1]
  +192*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, mV2/u, 1]
  -144*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 1]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 1]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 1]
)
+(-3*(mV2*mh2-3*mV2*u-mh2*u+u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
)
+(-3/2*(mV2*mh2+mV2*u-mh2*u+u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  -3*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  -2*G[0, (mh2-u)/mh2, 1]*G[0, -(mV2-u)/u, 1]
  +2*G[0, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +16*G[0, mV2/u, mV2/u, 1]*Log[mV2/(mV2-u)]
  +2*G[0, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -8*G[mV2/u, 0, mV2/u, 1]*Log[mV2]
  +16*G[mV2/u, 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  +4*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[mV2]
  -8*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[(mh2-u)/mh2, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -4*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[mV2]
  +2*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -4*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[mV2]
  +2*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -8*G[0, mV2/u, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +4*G[0, (mh2-u)/mh2, 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +2*G[mV2/u, 0, 0, (mh2-u)/mh2, 1]
  +16*G[mV2/u, 0, mV2/u, mV2/u, 1]
  +2*G[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +16*G[mV2/u, mV2/u, 0, mV2/u, 1]
  -8*G[mV2/u, mV2/u, 0, (mh2-u)/mh2, 1]
  +2*G[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +2*G[mV2/u, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +2*G[mV2/u, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -8*G[2*mV2/(mh2-r), mV2/u, 0, mV2/u, 1]
  +4*G[2*mV2/(mh2-r), mV2/u, 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -8*G[2*mV2/(mh2+r), mV2/u, 0, mV2/u, 1]
  +4*G[2*mV2/(mh2+r), mV2/u, 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
)
+(-3*(mV2*mh2+3*mV2*u-mh2*u+u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +1*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-r), 0, mV2/u, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2+r), 0, mV2/u, (mh2-u)/mh2, 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
)
+(6*(2*mV2*mh2-mV2*u-2*mh2*u+2*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), mV2/u, 1]
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), mV2/u, 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), mV2/u, 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), mV2/u, 1]
)
+(-6*(2*mV2*mh2+mV2*u-2*mh2*u+2*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*G[0, mV2/u, 1]*G[0, -(mV2-u)/u, 1]
  -1*G[0, (mh2-u)/mh2, mV2/u, 1]*Log[mV2/(mV2-u)]
  -1*G[(mh2-u)/mh2, 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 0, (mh2-u)/mh2, mV2/u, 1]
  -1*G[mV2/u, (mh2-u)/mh2, 0, mV2/u, 1]
  +1*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, mV2/u, 1]
  +1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, mV2/u, 1]
  +1*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, mV2/u, 1]
  +1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, mV2/u, 1]
)
+(-3*(2*mV2*mh2+3*mV2*u-2*mh2*u+2*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*G[0, mV2/u, 1]*Log[mV2/(mV2-u)]^2
  -2*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[mV2/u, 0, mV2/u, (mh2-u)/mh2, 1]
)
+(6*(3*mV2*mh2+mV2*u-3*mh2*u+3*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*G[0, 0, mV2/u, 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, 0, mV2/u, 1]
)
+(-6*(4*mV2*mh2+mV2*u-4*mh2*u+4*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*G[2*mV2/(mh2-r), 0, 0, mV2/u, 1]
  +1*G[2*mV2/(mh2+r), 0, 0, mV2/u, 1]
)
+(1/48*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2)*(
  +1*Log[(2*mV2-mh2-r)/mV2]^4
  +4*Pi^2*Log[(2*mV2-mh2-r)/mV2]^2
  -72*G[0, -(mV2-u)/u, 1]*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +36*G[0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]^2
  +8*Pi^2*G[mV2/u, 2*mV2/(mh2+r), 1]
  +144*G[0, -(mV2-u)/u, 1]*G[mV2/u, 2*mV2/(mh2+r), 1]
  +48*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2]^2
  +120*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]^2
  -108*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]^2
  +8*Pi^2*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +72*G[0, -(mV2-u)/u, 1]*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]^2
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]^2
  -72*G[0, 1, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]
  -144*G[0, -(mV2-u)/u, 1, 1]*Log[(2*mV2-mh2-r)/mV2]
  +216*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]
  -192*G[mV2/u, mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2]
  +384*G[mV2/u, mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +144*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2]
  -288*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -48*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +96*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -48*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +96*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -144*G[(mh2-u)/mh2, mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +72*G[(mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -72*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -72*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +96*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2]
  -48*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -144*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2]
  +72*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +96*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2]
  -48*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -144*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2]
  +72*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -144*G[-(mV2-u)/u, 0, 1, 1]*Log[(2*mV2-mh2-r)/mV2]
  +144*G[-(mV2-u)/u, 0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]
  -48*Zeta[3]*Log[(2*mV2-mh2-r)/mV2]
  -4*Log[2]*Log[(2*mV2-mh2-r)/mV2]^3
  +6*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  -4*Log[2]^3*Log[(2*mV2-mh2-r)/mV2]
  -8*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^3
  +24*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  -32*Log[mV2]^3*Log[(2*mV2-mh2-r)/mV2]
  +4*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^3
  +6*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]^2
  +4*Log[mV2/(mV2-u)]^3*Log[(2*mV2-mh2-r)/mV2]
  -8*Pi^2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -16*Pi^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  -4*Pi^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -72*G[0, -(mV2-u)/u, 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -144*G[0, -(mV2-u)/u, 1]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  -192*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +144*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +24*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2
  -24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  -48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]
  -12*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  +12*Log[2]^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -24*Log[mV2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  +48*Log[mV2]^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -12*Log[2]*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  -24*Log[mV2]*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  +48*Log[2]*Log[mV2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  +384*G[mV2/u, mV2/u, mV2/u, 2*mV2/(mh2+r), 1]
  -288*G[mV2/u, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +96*G[mV2/u, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +96*G[mV2/u, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -144*G[mV2/u, (mh2-u)/mh2, mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -72*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -72*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -48*G[mV2/u, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +24*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +24*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -48*G[mV2/u, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +24*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +24*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -192*G[2*mV2/(mh2-r), mV2/u, mV2/u, 2*mV2/(mh2+r), 1]
  +144*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +144*G[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 2*mV2/(mh2+r), 1]
  -72*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -192*G[2*mV2/(mh2+r), mV2/u, mV2/u, 2*mV2/(mh2+r), 1]
  +144*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +144*G[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 2*mV2/(mh2+r), 1]
  -72*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  +72*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
)
+(1/48*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2)*(
  +1*Log[(2*mV2-mh2+r)/mV2]^4
  +4*Pi^2*Log[(2*mV2-mh2+r)/mV2]^2
  +144*G[0, -(mV2-u)/u, 1]*G[mV2/u, 2*mV2/(mh2-r), 1]
  -72*G[0, -(mV2-u)/u, 1]*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +72*G[0, -(mV2-u)/u, 1]*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +36*G[0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]^2
  +8*Pi^2*G[mV2/u, 2*mV2/(mh2-r), 1]
  +48*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2]^2
  +120*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]^2
  -108*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]^2
  +8*Pi^2*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]^2
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]^2
  -72*G[0, 1, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]
  -144*G[0, -(mV2-u)/u, 1, 1]*Log[(2*mV2-mh2+r)/mV2]
  +216*G[0, -(mV2-u)/u, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]
  -192*G[mV2/u, mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2]
  +384*G[mV2/u, mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +144*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2]
  -288*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -48*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +96*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -48*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +96*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -144*G[(mh2-u)/mh2, mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +72*G[(mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -72*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -72*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +96*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2]
  -48*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -144*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2]
  +72*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +96*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2]
  -48*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -144*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2]
  +72*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -144*G[-(mV2-u)/u, 0, 1, 1]*Log[(2*mV2-mh2+r)/mV2]
  +144*G[-(mV2-u)/u, 0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]
  -48*Zeta[3]*Log[(2*mV2-mh2+r)/mV2]
  -4*Log[2]*Log[(2*mV2-mh2+r)/mV2]^3
  +6*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  -4*Log[2]^3*Log[(2*mV2-mh2+r)/mV2]
  -8*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^3
  +24*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  -32*Log[mV2]^3*Log[(2*mV2-mh2+r)/mV2]
  +4*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^3
  +6*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]^2
  +4*Log[mV2/(mV2-u)]^3*Log[(2*mV2-mh2+r)/mV2]
  -8*Pi^2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -16*Pi^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  -4*Pi^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -72*G[0, -(mV2-u)/u, 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -144*G[0, -(mV2-u)/u, 1]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  -192*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +144*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  +24*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2
  -24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  -48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]
  -12*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  +12*Log[2]^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -24*Log[mV2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  +48*Log[mV2]^2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -12*Log[2]*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  -24*Log[mV2]*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  +48*Log[2]*Log[mV2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  +384*G[mV2/u, mV2/u, mV2/u, 2*mV2/(mh2-r), 1]
  -288*G[mV2/u, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +96*G[mV2/u, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +96*G[mV2/u, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -144*G[mV2/u, (mh2-u)/mh2, mV2/u, 2*mV2/(mh2-r), 1]
  +72*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -72*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -72*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -48*G[mV2/u, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  +72*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +24*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +24*G[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -48*G[mV2/u, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
  +72*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +24*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +24*G[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -192*G[2*mV2/(mh2-r), mV2/u, mV2/u, 2*mV2/(mh2-r), 1]
  +144*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +144*G[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 2*mV2/(mh2-r), 1]
  -72*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +72*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +72*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  +72*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
  +72*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -192*G[2*mV2/(mh2+r), mV2/u, mV2/u, 2*mV2/(mh2-r), 1]
  +144*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +144*G[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 2*mV2/(mh2-r), 1]
  -72*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +72*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +72*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  +72*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
  +72*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  +24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
)
+(-3/4*(4*mV2^2*mh2^2-12*mV2^2*mh2*u-mV2*mh2^3-3*mV2*mh2^2*r-mV2*mh2^2*u-3*mV2*mh2*r*u+4*mV2*mh2*u^2+6*mV2*r*u^2+mh2^3*u+3*mh2^2*r*u-mh2^2*u^2-3*mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]^2
)
+(-3/4*(4*mV2^2*mh2^2-12*mV2^2*mh2*u-mV2*mh2^3+3*mV2*mh2^2*r-mV2*mh2^2*u+3*mV2*mh2*r*u+4*mV2*mh2*u^2-6*mV2*r*u^2+mh2^3*u-3*mh2^2*r*u-mh2^2*u^2+3*mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]^2
)
+(-3/2*(4*mV2^2*mh2^2+4*mV2^2*mh2*u-mV2*mh2^3-mV2*mh2^2*r-5*mV2*mh2^2*u-mV2*mh2*r*u+4*mV2*mh2*u^2+2*mV2*r*u^2+mh2^3*u+mh2^2*r*u-mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  -1*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[mV2/u, 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  -4*G[mV2/u, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*mV2/(mh2-r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -1*G[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -4*G[mV2/u, mV2/u, 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2-r), 1]
)
+(-3/2*(4*mV2^2*mh2^2+4*mV2^2*mh2*u-mV2*mh2^3+mV2*mh2^2*r-5*mV2*mh2^2*u+mV2*mh2*r*u+4*mV2*mh2*u^2-2*mV2*r*u^2+mh2^3*u-mh2^2*r*u-mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  -1*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[mV2/u, 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  -4*G[mV2/u, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*mV2/(mh2+r), 1]*Log[mV2]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -1*G[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -4*G[mV2/u, mV2/u, 0, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2+r), 1]
)
+(-3/2*(12*mV2^2*mh2^2-4*mV2^2*mh2*u-3*mV2*mh2^3-mV2*mh2^2*r-11*mV2*mh2^2*u-mV2*mh2*r*u+12*mV2*mh2*u^2+2*mV2*r*u^2+3*mh2^3*u+mh2^2*r*u-3*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +2*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]*Log[mV2]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  -1*G[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
)
+(-3/2*(12*mV2^2*mh2^2-4*mV2^2*mh2*u-3*mV2*mh2^3+mV2*mh2^2*r-11*mV2*mh2^2*u+mV2*mh2*r*u+12*mV2*mh2*u^2-2*mV2*r*u^2+3*mh2^3*u-mh2^2*r*u-3*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +2*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]*Log[mV2]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -1*G[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
)
+(3*(12*mV2^2*mh2^2+4*mV2^2*mh2*u-3*mV2*mh2^3-mV2*mh2^2*r-13*mV2*mh2^2*u-mV2*mh2*r*u+12*mV2*mh2*u^2+2*mV2*r*u^2+3*mh2^3*u+mh2^2*r*u-3*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[0, mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, mV2/u, 2*mV2/(mh2-r), 1]
)
+(3*(12*mV2^2*mh2^2+4*mV2^2*mh2*u-3*mV2*mh2^3+mV2*mh2^2*r-13*mV2*mh2^2*u+mV2*mh2*r*u+12*mV2*mh2*u^2-2*mV2*r*u^2+3*mh2^3*u-mh2^2*r*u-3*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[0, mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, mV2/u, 2*mV2/(mh2+r), 1]
)
+(-3/2*(20*mV2^2*mh2^2+4*mV2^2*mh2*u-5*mV2*mh2^3-mV2*mh2^2*r-21*mV2*mh2^2*u-mV2*mh2*r*u+20*mV2*mh2*u^2+2*mV2*r*u^2+5*mh2^3*u+mh2^2*r*u-5*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*G[(mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2-r), 1]*G[0, -(mV2-u)/u, 1]
  -1*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
)
+(-3/2*(20*mV2^2*mh2^2+4*mV2^2*mh2*u-5*mV2*mh2^3+mV2*mh2^2*r-21*mV2*mh2^2*u+mV2*mh2*r*u+20*mV2*mh2*u^2-2*mV2*r*u^2+5*mh2^3*u-mh2^2*r*u-5*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*G[(mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2+r), 1]*G[0, -(mV2-u)/u, 1]
  -1*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
)
+(-3/2*(36*mV2^2*mh2^2+4*mV2^2*mh2*u-9*mV2*mh2^3-mV2*mh2^2*r-37*mV2*mh2^2*u-mV2*mh2*r*u+36*mV2*mh2*u^2+2*mV2*r*u^2+9*mh2^3*u+mh2^2*r*u-9*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[0, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, 0, 2*mV2/(mh2-r), 1]
)
+(-3/2*(36*mV2^2*mh2^2+4*mV2^2*mh2*u-9*mV2*mh2^3+mV2*mh2^2*r-37*mV2*mh2^2*u+mV2*mh2*r*u+36*mV2*mh2*u^2-2*mV2*r*u^2+9*mh2^3*u-mh2^2*r*u-9*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[0, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, 0, 2*mV2/(mh2+r), 1]
)
+(3/2*(52*mV2^2*mh2^2+4*mV2^2*mh2*u-13*mV2*mh2^3-mV2*mh2^2*r-53*mV2*mh2^2*u-mV2*mh2*r*u+52*mV2*mh2*u^2+2*mV2*r*u^2+13*mh2^3*u+mh2^2*r*u-13*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2-r), 1]
)
+(3/2*(52*mV2^2*mh2^2+4*mV2^2*mh2*u-13*mV2*mh2^3+mV2*mh2^2*r-53*mV2*mh2^2*u+mV2*mh2*r*u+52*mV2*mh2*u^2-2*mV2*r*u^2+13*mh2^3*u-mh2^2*r*u-13*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*G[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2+r), 1]
)
)
+eps^(3)*missingOrderPL022100100d4
,

PL[{0,2,2,1,0,1,0,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/mV2/(mV2-mh2+u))*(
  -1*Log[-mV2/u]
  +1*Log[mV2/(mV2-mh2)]
)
)
+eps^(0)*( 
+(-1/2/mV2/(mV2-mh2+u))*(
  +1*Log[-mV2/u]^2
  -1*Pi^2
  -1*Log[mV2/(mV2-mh2)]^2
  +4*Log[mV2]*Log[mV2/(mV2-mh2)]
  -4*Log[mV2]*Log[-mV2/u]
  -6*G[0, -(mV2-mh2)/mh2, 1]
)
+(1/2*(-mh2+4*mV2+u)/mV2/(mV2-mh2+u)/(mh2-u))*(
  +1*Log[mV2/(mV2-mh2+u)]^2
  -2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  -2*G[0, -1/(mh2-u)*(mV2-mh2+u), 1]
  +2*G[-(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u), 1]
)
)
+eps^(1)*( 
+(1/6/mV2/(mV2-mh2+u))*(
  +1*Log[mV2/(mV2-mh2)]^3
  +1*Pi^2*Log[-mV2/u]
  -1*Log[-mV2/u]^3
  -1*Pi^2*Log[mV2/(mV2-mh2)]
  -6*Pi^2*Log[mV2]
  -36*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]
  -6*Log[mV2]*Log[mV2/(mV2-mh2)]^2
  +6*Log[mV2]*Log[-mV2/u]^2
  +12*Log[mV2]^2*Log[mV2/(mV2-mh2)]
  -12*Log[mV2]^2*Log[-mV2/u]
  -18*G[0, 0, -1/(mh2-u)*(mV2-mh2+u), 1]
  -18*G[0, 1, -(mV2-mh2)/mh2, 1]
  -36*G[0, -(mV2-mh2)/mh2, 1, 1]
  +54*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  -36*G[-(mV2-mh2)/mh2, 0, 1, 1]
  +36*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]
)
+(-2/(mh2-u)/mV2)*(
  +1*G[-(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u), 1, 1]
)
+(6*(2*mV2-mh2+u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*G[0, -1/(mh2-u)*(mV2-mh2+u), 1, 1]
)
+(-1/2*(2*mV2+mh2-u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +1*Log[mV2/(mV2-mh2+u)]^2*Log[-mV2/u]
)
+(1/2*(4*mV2-mh2+u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +4*G[0, -1/(mh2-u)*(mV2-mh2+u), 1]*Log[mV2]
  -4*G[-(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u), 1]*Log[mV2]
  -2*Log[mV2]*Log[mV2/(mV2-mh2+u)]^2
  -1*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]^2
  +4*Log[mV2]*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  +4*G[0, 1, -1/(mh2-u)*(mV2-mh2+u), 1]
  +2*G[0, -(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u), 1]
  -4*G[0, -1/(mh2-u)*(mV2-mh2+u), -1/(mh2-u)*(mV2-mh2+u), 1]
  +2*G[-(mV2-mh2)/mh2, 0, -1/(mh2-u)*(mV2-mh2+u), 1]
  -4*G[-(mV2-mh2)/mh2, 1, -1/(mh2-u)*(mV2-mh2+u), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u), 1]
  +4*G[-(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u), -1/(mh2-u)*(mV2-mh2+u), 1]
)
+(-2*(5*mV2-2*mh2+2*u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +1*G[0, -1/(mh2-u)*(mV2-mh2+u), 1]*Log[-mV2/u]
)
+(1/6*(8*mV2+mh2-u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +1*Log[mV2/(mV2-mh2+u)]^3
  +1*Pi^2*Log[mV2/(mV2-mh2+u)]
)
)
+eps^(2)*( 
+((8*mV2-5*mh2+5*u)/(mV2-mh2+u)/mV2/(mh2-u))*(
  -1*G[-(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  +1*G[-(mV2-mh2+u)/(mh2-u), 0, 1, -(mV2-mh2+u)/(mh2-u), 1]
  +1*G[-(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1, 1]
  +1*G[-(mV2-mh2+u)/(mh2-u), 1, 0, -(mV2-mh2+u)/(mh2-u), 1]
)
+(-2/mV2/(mh2-u))*(
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[mV2]
  -3*G[-(mV2-mh2+u)/(mh2-u), 0, 1, 1]*Log[-mV2/u]
  +3*G[0, 0, 0, -(mV2-mh2+u)/(mh2-u), 1]
  -2*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1, 1]
  +3*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1, 1]
  +6*G[-(mV2-mh2+u)/(mh2-u), 0, 1, 1, 1]
  +3*G[-(mV2-mh2+u)/(mh2-u), 1, 0, 1, 1]
  +1*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]
  +1*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1, 1]
)
+(1/24/mV2/(mV2-mh2+u))*(
  +1*Log[mV2/(mV2-mh2)]^4
  +3*Pi^4
  -1*Log[-mV2/u]^4
  +12*Pi^2*G[0, -(mV2-mh2)/mh2, 1]
  +24*Pi^2*Log[mV2]^2
  -2*Pi^2*Log[mV2/(mV2-mh2)]^2
  +2*Pi^2*Log[-mV2/u]^2
  +144*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]^2
  +144*G[0, 1, -(mV2-mh2)/mh2, 1]*Log[mV2]
  +288*G[0, -(mV2-mh2)/mh2, 1, 1]*Log[mV2]
  -432*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]*Log[mV2]
  +288*G[-(mV2-mh2)/mh2, 0, 1, 1]*Log[mV2]
  -288*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]*Log[mV2]
  -48*Zeta[3]*Log[mV2/(mV2-mh2)]
  +48*Zeta[3]*Log[-mV2/u]
  +144*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  -8*Log[mV2]*Log[mV2/(mV2-mh2)]^3
  +8*Log[mV2]*Log[-mV2/u]^3
  +24*Log[mV2]^2*Log[mV2/(mV2-mh2)]^2
  -32*Log[mV2]^3*Log[mV2/(mV2-mh2)]
  +32*Log[mV2]^3*Log[-mV2/u]
  -24*Log[mV2]^2*Log[-mV2/u]^2
  +8*Pi^2*Log[mV2]*Log[mV2/(mV2-mh2)]
  -8*Pi^2*Log[mV2]*Log[-mV2/u]
  +72*G[0, 0, 0, -(mV2-mh2)/mh2, 1]
  +144*G[0, 0, 1, -(mV2-mh2+u)/(mh2-u), 1]
  -144*G[0, 0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +72*G[0, 1, 0, -(mV2-mh2)/mh2, 1]
  +72*G[0, 1, 0, -(mV2-mh2+u)/(mh2-u), 1]
  +72*G[0, 1, 1, -(mV2-mh2)/mh2, 1]
  +144*G[0, 1, -(mV2-mh2)/mh2, 1, 1]
  -216*G[0, 1, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  +72*G[0, -(mV2-mh2)/mh2, 0, 1, 1]
  -72*G[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]
  +72*G[0, -(mV2-mh2)/mh2, 1, 1, 1]
  -216*G[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2, 1]
  -432*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1, 1]
  +648*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  +72*G[0, -(mV2-mh2+u)/(mh2-u), 0, 1, 1]
  -72*G[0, -(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1]
  -144*G[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2)/mh2, 1]
  -288*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1, 1]
  +432*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  +144*G[-(mV2-mh2)/mh2, 1, 0, 1, 1]
  -144*G[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2)/mh2, 1]
  -432*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, 1, 1]
  +432*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]
)
+(1/12/mV2*(2*mV2+mh2-u)/(mV2-mh2+u)/(mh2-u))*(
  -3*Log[mV2/(mV2-mh2+u)]^2*Log[-mV2/u]^2
  +4*Pi^2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  +12*Log[mV2]*Log[mV2/(mV2-mh2+u)]^2*Log[-mV2/u]
)
+(-3*(2*mV2-mh2+u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +4*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[mV2]
  -4*G[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1, 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 0, 1, 1]
)
+(1/6*(4*mV2-mh2+u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +1*Pi^2*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  -24*G[0, 1, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +18*G[0, 1, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -12*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +24*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  -36*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  -24*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  -12*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  +24*G[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]
  -12*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]^2
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]^2
  +6*Log[mV2]^2*Log[mV2/(mV2-mh2+u)]^2
  -1*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]^3
  -1*Log[mV2/(mV2-mh2+u)]^3*Log[-mV2/u]
  +6*Log[mV2]*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]^2
  -12*Log[mV2]^2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  +6*G[0, 0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  -24*G[0, 1, 1, -(mV2-mh2+u)/(mh2-u), 1]
  +24*G[0, 1, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +6*G[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1]
  +18*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  +12*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  -24*G[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 0, -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2+u)/(mh2-u), 1]
  +18*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  +12*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2+u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, 1, 1, -(mV2-mh2+u)/(mh2-u), 1]
  -18*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  -24*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +18*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1]
  -36*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1]
  +54*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  +36*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, -(mV2-mh2+u)/(mh2-u), 1]
  +24*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]
)
+(1/6*(7*mV2-mh2+u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Pi^2*Log[mV2/(mV2-mh2+u)]^2
)
+(3*(8*mV2-3*mh2+3*u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*G[0, -(mV2-mh2+u)/(mh2-u), 1, -(mV2-mh2+u)/(mh2-u), 1]
)
+(-1/3*(8*mV2+mh2-u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Log[mV2]*Log[mV2/(mV2-mh2+u)]^3
  +1*Pi^2*Log[mV2]*Log[mV2/(mV2-mh2+u)]
)
+(-(-11*mh2+11*u+2*mV2)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1, 1]
)
+(-3*(-7*mh2+10*mV2+7*u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
)
+(-1/6*(-7*mh2+16*mV2+7*u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  -1*Pi^2*G[0, -(mV2-mh2+u)/(mh2-u), 1]
  +6*G[0, 1, -(mV2-mh2+u)/(mh2-u), 1, 1]
)
+(6*(-2*mh2+3*mV2+2*u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[-mV2/u]
)
+(-(-2*mh2+5*mV2+2*u)/(mV2-mh2+u)/mV2/(mh2-u))*(
  +1*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]^2
  +4*G[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -4*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2]*Log[-mV2/u]
)
+(1/24*(-mh2+u+22*mV2)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Log[mV2/(mV2-mh2+u)]^4
)
+(-(5*mh2-5*u+4*mV2)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
)
)
+eps^(3)*missingOrderPL022101000d4
,

PL[{0,2,2,1,0,1,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(mV2/(mh2-u)^2)*(
  +1*G[0, mV2/u, 1]
)
+((mV2-mh2+u)/(mh2-u)^2)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +1*G[mV2/u, (mh2-u)/mh2, 1]
)
+((mh2+r)*u/(mh2-u)^3)*(
  +1*G[(mh2-u)/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]*Log[-mV2/u]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 0, 2*mV2/(-r+mh2), 1]
  -1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1]
)
+((-r+mh2)*u/(mh2-u)^3)*(
  +1*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
  -1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
)
+((mh2+u)*(mV2-mh2)/(mh2-u)^2/mh2)*(
  +1*Log[mV2/(mV2-mh2)]
)
+((mh2+u)*(2*mV2-mh2)/(mh2-u)^2/mh2)*(
  +1*Log[2]
)
+(1/3*u/(mh2-u)^2)*(
  +1*Log[mV2/(mV2-mh2)]^3
  +1*Pi^2*Log[mV2/(mV2-mh2)]
  +2*Log[2]^3
  -1*Log[(2*mV2-mh2-r)/mV2]^3
  -1*Log[(2*mV2-mh2+r)/mV2]^3
  +2*Pi^2*Log[2]
  -1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  +6*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]*Log[-mV2/u]
  +3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]^2*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]
  +6*G[0, 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  +6*G[0, 2*mV2/(-r+mh2), 1]*Log[-mV2/u]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[-mV2/u]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]*Log[-mV2/u]
  -6*Log[2]^2*Log[-mV2/u]
  -3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/u]
  -3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/u]
  +6*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]
  +6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]
  +6*G[0, 0, 2*mV2/(mh2+r), 1]
  +6*G[0, 0, 2*mV2/(-r+mh2), 1]
  -6*G[0, 0, -(mV2-mh2)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), 1, 1]
  +6*G[0, 2*mV2/(-r+mh2), 1, 1]
  -6*G[0, -(mV2-mh2)/mh2, 1, 1]
  -6*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[mV2/u, 2*mV2/(mh2+r), 1, 1]
  +6*G[mV2/u, 2*mV2/(-r+mh2), 1, 1]
  +6*G[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  +6*Log[-mV2/u]
)
+(1/3*u^2/(mh2-u)^3)*(
  -6*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2/(mV2-u)]
  -1*Pi^2*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]^2
  +6*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -3*Log[mV2/(mV2-mh2+u)]^2*Log[-mV2/u]
  +6*G[mV2/u, 0, 1, 1]
  +6*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1]
  -6*G[2*mV2/(mh2+r), 0, 1, 1]
  -6*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1, 1]
  -6*G[2*mV2/(-r+mh2), 0, 1, 1]
  -6*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]
)
+(2*(mV2-u)/(mh2-u)^2)*(
  +1*Log[mV2/(mV2-u)]
)
+(1/2*(mh2+u)/(mh2-u)^2)*(
  -1*Log[mV2/(mV2-u)]^2
  -2*Log[2]*Log[mV2/(mV2-u)]
  +2*G[0, -(mV2-u)/u, 1]
)
+(1/2*(mh2+3*u)/(mh2-u)^2)*(
  +1*Log[mV2/(mV2-mh2)]^2
  -2*Log[2]^2
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -(mV2-mh2)/mh2, 1]
)
+(-(-mh2+mV2-3*u)/(mh2-u)^2)*(
  +1*G[0, 2*mV2/(mh2+r), 1]
  +1*G[0, 2*mV2/(-r+mh2), 1]
)
+(-2*u*mh2/(mh2-u)^3)*(
  -1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  -1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  +1*G[mV2/u, (mh2-u)/mh2, 1, 1]
)
+(1/12*u*(mh2+u)/(mh2-u)^3)*(
  -12*G[0, (mh2-u)/mh2, 1]*G[0, -(mV2-u)/u, 1]
  +6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]^2
  +2*Pi^2*G[0, -(mV2-u)/u, 1]
  -12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2/(mV2-u)]
  +12*G[0, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -12*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[0, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[(mh2-u)/mh2, 0, 1, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  +12*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-u)]
  -12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]*Log[mV2/(mV2-u)]
  -4*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^3
  -1*Pi^2*Log[mV2/(mV2-u)]^2
  -3*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]^2
  +2*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]^3
  +12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  +12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]*Log[-mV2/u]
  -12*G[2*mV2/(mh2+r), 0, 1, 1]*Log[-mV2/u]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]*Log[-mV2/u]
  -12*G[2*mV2/(-r+mh2), 0, 1, 1]*Log[-mV2/u]
  +12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]*Log[-mV2/u]
  -12*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]*Log[-mV2/u]
  +12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]*Log[-mV2/u]
  +12*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]*Log[-mV2/u]
  -2*Log[mV2/(mV2-mh2+u)]^3*Log[-mV2/u]
  +6*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]^2
  -2*Pi^2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  +2*Pi^2*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]
  -2*Pi^2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  +12*G[mV2/u, 0, 0, 1, 1]
  +12*G[mV2/u, 0, 1, 1, 1]
  -12*G[mV2/u, 0, 2*mV2/(mh2+r), 1, 1]
  -12*G[mV2/u, 0, 2*mV2/(-r+mh2), 1, 1]
  -12*G[mV2/u, (mh2-u)/mh2, 1, 1, 1]
  -12*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]
  +12*G[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1, 1]
  +12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  +12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  -12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  -12*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(mh2+r), 0, 0, 1, 1]
  -12*G[2*mV2/(mh2+r), 0, 1, 1, 1]
  +12*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(mh2+r), 0, 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(mh2+r), 1, 0, 1, 1]
  -12*G[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1, 1]
  +12*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), 0, 0, 1, 1]
  -12*G[2*mV2/(-r+mh2), 0, 1, 1, 1]
  +12*G[2*mV2/(-r+mh2), 0, 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1, 1]
  +12*G[2*mV2/(-r+mh2), 1, 0, 1, 1]
  -12*G[2*mV2/(-r+mh2), 1, (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1, 1]
  +12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1, 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  -12*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  +12*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
  -12*G[-(mV2-mh2)/mh2, 1, 0, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 0, 1, 1]
  -12*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1, 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1, 1]
  -12*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1, 1]
)
+(-u*(2*mh2-u)/(mh2-u)^3)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
)
+(-2*u*(mV2-mh2+u)/(mh2-u)^3)*(
  +1*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  -1*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]
  -1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1]
  +1*G[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1]
)
+(-u*(3*mh2-2*u-r)/(mh2-u)^3)*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
)
+(-u*(3*mh2-2*u+r)/(mh2-u)^3)*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-u)]
)
+(-1/2*(mh2+r)*(mh2+u)/(mh2-u)^2/mh2)*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[mV2/u, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1]
)
+(-1/2*(-r+mh2)*(mh2+u)/(mh2-u)^2/mh2)*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1]
)
+(-1/2*(2*mV2-mh2-r)*(mh2+u)/(mh2-u)^2/mh2)*(
  +1*Log[(2*mV2-mh2+r)/mV2]
)
+(-1/2*(2*mV2-mh2+r)*(mh2+u)/(mh2-u)^2/mh2)*(
  +1*Log[(2*mV2-mh2-r)/mV2]
)
)
+eps^(1)*missingOrderPL022101100d6
,

PL[{0,2,2,1,1,0,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(mV2/(mh2-u)/s)*(
  +1*G[0, mV2/u, 1]
)
+((mV2*s+mV2*u-s*u)/(mh2-s-u)/(u+s)/s)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/s]
  -1*G[2*mV2/(-r+mh2), s/mh2, 1]
  -1*G[2*mV2/(r+mh2), s/mh2, 1]
  -1*G[-(mV2-s)/s, s/(u+s), 1]
  +1*G[mV2/u, s/(u+s), 1]
  +1*G[-(mV2-s)/s, s/mh2, 1]
)
+((mV2*s+mV2*u+mh2^2-mh2*s-3*mh2*u+s*u+2*u^2)/(mh2-s-u)/(mh2-u)/(u+s))*(
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[mV2/u, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]
)
+(1/2/(u+s))*(
  +1*Log[mV2/(mV2-s)]^2
  -2*Log[2]^2
  -1*Log[mV2/(mV2-u)]^2
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[2]*Log[mV2/(mV2-u)]
  -2*G[0, -(mV2-s)/s, 1]
  +2*G[0, -(mV2-u)/u, 1]
)
+(1/2*u/(u+s)^2)*(
  +1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  +2*G[(mh2-u)/mh2, s/(u+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(-r+mh2), s/(u+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(r+mh2), s/(u+s), 1]*Log[mV2/(mV2-u)]
  +2*G[0, s/(u+s), 1]*Log[mV2/(mV2-u)]
  -2*G[0, -(mV2-u)/u, 1]*Log[-u/s]
  +2*G[mV2/u, 0, s/(u+s), 1]
  +2*G[mV2/u, (mh2-u)/mh2, s/(u+s), 1]
  -2*G[mV2/u, 2*mV2/(-r+mh2), s/(u+s), 1]
  -2*G[mV2/u, 2*mV2/(r+mh2), s/(u+s), 1]
  -2*G[2*mV2/(-r+mh2), 0, s/(u+s), 1]
  +2*G[2*mV2/(-r+mh2), 1, s/(u+s), 1]
  +2*G[2*mV2/(-r+mh2), s/mh2, s/(u+s), 1]
  -2*G[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(u+s), 1]
  -2*G[2*mV2/(r+mh2), 0, s/(u+s), 1]
  +2*G[2*mV2/(r+mh2), 1, s/(u+s), 1]
  +2*G[2*mV2/(r+mh2), s/mh2, s/(u+s), 1]
  -2*G[2*mV2/(r+mh2), (mh2-u)/mh2, s/(u+s), 1]
  -2*G[-(mV2-s)/s, 1, s/(u+s), 1]
  -2*G[-(mV2-s)/s, s/mh2, s/(u+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(u+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(r+mh2), s/(u+s), 1]
)
+(-1/2*(-r+mh2)/mh2/(u+s))*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[mV2/u, 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1]
)
+(-1/2*(r+mh2)/mh2/(u+s))*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[mV2/u, 2*mV2/(-r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*mV2/(-r+mh2), 1]
)
+(-(mV2*s+mV2*u-mh2*s+s*u)/(mh2-u)/(u+s)/s)*(
  +1*G[0, 2*mV2/(-r+mh2), 1]
  +1*G[0, 2*mV2/(r+mh2), 1]
)
)
+eps^(1)*missingOrderPL022110100d6
,

PL[{0,3,1,1,1,1,0,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/2*(mV2-s)/s/(mh2-s-u))*(
  -1*Log[mV2/(mV2-s)]^2
  +2*Log[mV2/(mV2-s)]*Log[-mV2/u]
  +2*G[0, -(mV2-s)/s, 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 1]
)
+(-1/12*(mV2+s)/s/(mh2-s-u))*(
  -2*Log[mV2/(mV2-s)]^3
  -2*Pi^2*Log[mV2/(mV2-s)]
  -6*G[0, -(mV2-s)/s, 1]*Log[-mV2/u]
  +3*Log[mV2/(mV2-s)]^2*Log[-mV2/u]
  +12*G[0, 0, -(mV2-s)/s, 1]
  +12*G[0, -(mV2-s)/s, 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 1, 1]
)
+(1/2*(mV2-mh2+u)/(mh2-u)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+u)]^2
  -2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  -2*G[0, -(mV2-mh2+u)/(mh2-u), 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
)
+(1/12*(mV2+mh2-u)/(mh2-u)/(mh2-s-u))*(
  -2*Log[mV2/(mV2-mh2+u)]^3
  -2*Pi^2*Log[mV2/(mV2-mh2+u)]
  -6*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  +3*Log[mV2/(mV2-mh2+u)]^2*Log[-mV2/u]
  +12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]
  +12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]
)
)
+eps^(1)*missingOrderPL031111000d6
,

PL[{0,3,1,1,1,1,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/4/mh2/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]^2*Log[-u/(mh2-u)]
  +2*G[0, s/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[0, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  -2*G[s/(s+u), s/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[(mh2-u)/mh2, s/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/u]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[-mV2/u]
  -2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/u]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[-mV2/u]
  +2*G[-(mV2-s)/s, s/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[-(mV2-s)/s, s/mh2, 1]*Log[-mV2/u]
  -2*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]*Log[-mV2/u]
  +2*G[mV2/u, 0, s/mh2, 1]
  -2*G[mV2/u, s/(s+u), s/mh2, 1]
  +2*G[mV2/u, (mh2-u)/mh2, s/mh2, 1]
  +2*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[mV2/u, 2*mV2/(mh2-r), s/mh2, 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), s/mh2, 1]
  +2*G[mV2/u, -(mV2-s)/s, s/mh2, 1]
  -2*G[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 1]
  +2*G[2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1]
  +4*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1]
  +2*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 1]
  +2*G[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1]
  +4*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1]
  +2*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  +2*G[-(mV2-mh2)/mh2, 1, s/mh2, 1]
  -2*G[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2, 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  +2*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-s)/s, s/mh2, 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, 1, s/mh2, 1]
  -4*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
  +2*G[-(mV2-s)/s, s/(s+u), s/mh2, 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1]
)
+(-1/12/(mh2-u)/s)*(
  +1*Pi^2*Log[mV2/(mV2-u)]
  -6*G[mV2/u, 0, 1, 1]
  +6*G[2*mV2/(mh2-r), 0, 1, 1]
  +6*G[2*mV2/(mh2+r), 0, 1, 1]
)
+(-1/4/(mh2-u)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]*Log[mV2/(mV2-mh2+u)]^2
  +2*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[mV2/(mV2-u)]
  +2*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -1*Log[mV2/(mV2-mh2+u)]^2*Log[-mV2/u]
  -2*G[mV2/u, (mh2-u)/mh2, 1, 1]
  +2*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1]
  -2*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 1, 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
  -2*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1, 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]
)
+(-1/4/(s+u)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  -2*G[0, -(mV2-u)/u, 1]*Log[-u/s]
  +2*G[(mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2+r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[mV2/u, 0, s/(s+u), 1]
  +2*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(mh2-r), s/(s+u), 1]
  -2*G[mV2/u, 2*mV2/(mh2+r), s/(s+u), 1]
  -2*G[2*mV2/(mh2-r), 0, s/(s+u), 1]
  +2*G[2*mV2/(mh2-r), 1, s/(s+u), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, s/(s+u), 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 0, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), 1, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 1, s/(s+u), 1]
  -2*G[-(mV2-s)/s, s/mh2, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1]
)
+(-1/4/(mh2-s-u)/s)*(
  +1*Log[mV2/(mV2-u)]*Log[-u/s]^2
  +1*Log[mV2/(mV2-s)]^2*Log[-mV2/u]
  +2*G[0, -(mV2-s)/s, 1]*Log[mV2/(mV2-u)]
  -2*G[0, -(mV2-s)/s, 1]*Log[-mV2/u]
  -1*Log[mV2/(mV2-s)]^2*Log[mV2/(mV2-u)]
  +2*G[mV2/u, s/(s+u), 1, 1]
  -2*G[mV2/u, -(mV2-s)/s, 1, 1]
  -2*G[2*mV2/(mh2-r), s/mh2, 1, 1]
  +2*G[2*mV2/(mh2-r), -(mV2-s)/s, 1, 1]
  -2*G[2*mV2/(mh2+r), s/mh2, 1, 1]
  +2*G[2*mV2/(mh2+r), -(mV2-s)/s, 1, 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 1, 1]
  +2*G[-(mV2-s)/s, s/mh2, 1, 1]
  -2*G[-(mV2-s)/s, s/(s+u), 1, 1]
)
+(1/2*u/s/(s+u)/(mh2-s-u))*(
  +1*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
)
+(1/4*(2*mh2-u)/mh2/(mh2-u)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
)
+(-1/4*(4*mV2*mh2-2*mV2*r-mh2^2+mh2*r)/(mh2-u)/s/mh2/(4*mV2-mh2))*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2*mh2+2*mV2*r-mh2^2-mh2*r)/mh2/(4*mV2-mh2)/(mh2-u)/s)*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2-r), 1]
)
+(-1/4*(8*mV2*mh2-2*mV2*r-4*mV2*u-2*mh2^2+mh2*u+r*u)/(mh2-s-u)/(mh2-u)/mh2/(4*mV2-mh2))*(
  +1*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1]
)
+(-1/4*(8*mV2*mh2+2*mV2*r-4*mV2*u-2*mh2^2+mh2*u-r*u)/(mh2-s-u)/(mh2-u)/mh2/(4*mV2-mh2))*(
  +1*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]*Log[-mV2/u]
  -1*G[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2*mh2-2*mV2*r+4*mV2*s-mh2^2+mh2*r-mh2*s-r*s)/(4*mV2-mh2)/mh2/(mh2-s-u)/s)*(
  +1*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]*Log[-mV2/u]
  -1*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -1*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
  +1*G[mV2/u, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2*mh2+2*mV2*r+4*mV2*s-mh2^2-mh2*r-mh2*s+r*s)/(4*mV2-mh2)/mh2/(mh2-s-u)/s)*(
  +1*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[s/(s+u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]*Log[-mV2/u]
  -1*G[mV2/u, s/(s+u), 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*missingOrderPL031111100d6
,

PL[{0,3,2,1,1,0,1,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(-1/2/(mh2-u)/s)*(
  -1*G[0, mV2/u, 1]
  +1*G[0, 2*mV2/(mh2-r), 1]
  +1*G[0, 2*mV2/(mh2+r), 1]
)
+(-1/2*(mV2*s+mV2*u-mh2*u)/(mV2*s^2+2*mV2*s*u+mV2*u^2-mh2*s*u)/mh2)*(
  +1*Log[2]*Log[mV2/(mV2-u)]
)
+(-1/2/mh2*(mh2-s)/(mh2-s-u)/s)*(
  -1*G[-(mV2-s)/s, s/mh2, 1]
  +1*G[2*mV2/(mh2-r), s/mh2, 1]
  +1*G[2*mV2/(mh2+r), s/mh2, 1]
)
+(-1/2*u/(mh2-s-u)/mh2/(mh2-u))*(
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +1*G[mV2/u, (mh2-u)/mh2, 1]
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-mV2*mh2*s-5*mV2*mh2*u-mV2*r*s-3*mV2*r*u+mh2^2*u+mh2*r*u)/(4*mV2-mh2)/(mV2*s^2+2*mV2*s*u+mV2*u^2-mh2*s*u)/mh2)*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-mV2*mh2*s-5*mV2*mh2*u+mV2*r*s+3*mV2*r*u+mh2^2*u-mh2*r*u)/(4*mV2-mh2)/(mV2*s^2+2*mV2*s*u+mV2*u^2-mh2*s*u)/mh2)*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[mV2/u, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]
)
+(-1/2*u*(mV2*s+mV2*u-s*u)/(mh2-s-u)/(mV2*s^2+2*mV2*s*u+mV2*u^2-mh2*s*u)/s)*(
  -1*Log[mV2/(mV2-u)]*Log[-u/s]
  -1*G[mV2/u, s/(s+u), 1]
  +1*G[-(mV2-s)/s, s/(s+u), 1]
)
)
+eps^(1)*missingOrderPL032110100d6
,

PL[{0,4,1,1,1,1,0,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(-1/36/(mh2-u)/(mh2-s-u))*(
  +2*Log[mV2/(mV2-mh2+u)]^3
  +2*Pi^2*Log[mV2/(mV2-mh2+u)]
  +6*G[0, -(mV2-mh2+u)/(mh2-u), 1]*Log[-mV2/u]
  -3*Log[mV2/(mV2-mh2+u)]^2*Log[-mV2/u]
  -12*G[0, 0, -(mV2-mh2+u)/(mh2-u), 1]
  -12*G[0, -(mV2-mh2+u)/(mh2-u), 1, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1]
)
+(-1/36/(mh2-s-u)/s)*(
  -2*Log[mV2/(mV2-s)]^3
  -2*Pi^2*Log[mV2/(mV2-s)]
  -6*G[0, -(mV2-s)/s, 1]*Log[-mV2/u]
  +3*Log[mV2/(mV2-s)]^2*Log[-mV2/u]
  +12*G[0, 0, -(mV2-s)/s, 1]
  +12*G[0, -(mV2-s)/s, 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 1, 1]
)
+(-1/12/mV2*(mV2-s)/(mh2-s-u)/s)*(
  +1*Log[mV2/(mV2-s)]^2
  -2*Log[mV2/(mV2-s)]*Log[-mV2/u]
  -2*G[0, -(mV2-s)/s, 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-s)/s, 1]
)
+(-1/12*(mV2-mh2+u)/mV2/(mh2-u)/(mh2-s-u))*(
  -1*Log[mV2/(mV2-mh2+u)]^2
  +2*Log[mV2/(mV2-mh2+u)]*Log[-mV2/u]
  +2*G[0, -(mV2-mh2+u)/(mh2-u), 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1]
)
)
+eps^(1)*missingOrderPL041111000d6
,

PL[{1,0,1,0,1,0,2,0,0}, 4-2*eps] ->
+eps^(0)*( 
+(-1/6/(mh2-s))*(
  +2*Log[mV2/(mV2-mh2+s)]^3
  +2*Pi^2*Log[mV2/(mV2-mh2+s)]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  -12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
)
+eps^(1)*( 
+(-1/24/(mh2-s))*(
  +3*Log[mV2/(mV2-mh2+s)]^4
  -8*Pi^2*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]^2
  +96*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  +96*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[mV2]
  -48*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[mV2]
  +2*Pi^2*Log[mV2/(mV2-mh2+s)]^2
  -6*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]^2
  -16*Log[mV2]*Log[mV2/(mV2-mh2+s)]^3
  -96*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -120*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[-mV2/s]
  +48*G[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -72*G[-(mV2-mh2+s)/(mh2-s), 0, 1, 1]*Log[-mV2/s]
  +48*G[-(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -16*Pi^2*Log[mV2]*Log[mV2/(mV2-mh2+s)]
  +8*Pi^2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +24*Log[mV2]*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  -48*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]*Log[-mV2/s]
  +72*G[0, 0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  +96*G[0, 0, 1, -(mV2-mh2+s)/(mh2-s), 1]
  +168*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -96*G[0, 0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
  +48*G[0, 1, 0, -(mV2-mh2+s)/(mh2-s), 1]
  +48*G[0, 1, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +24*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +48*G[0, -(mV2-mh2+s)/(mh2-s), 0, 1, 1]
  -48*G[0, -(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s), 1]
  +216*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1, 1]
  -48*G[0, -(mV2-mh2+s)/(mh2-s), 1, -(mV2-mh2+s)/(mh2-s), 1]
  -96*G[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1, 1]
  +24*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -48*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +72*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +24*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 1, 1]
  +48*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1, 1]
  +144*G[-(mV2-mh2+s)/(mh2-s), 0, 1, 1, 1]
  -48*G[-(mV2-mh2+s)/(mh2-s), 0, 1, -(mV2-mh2+s)/(mh2-s), 1]
  -48*G[-(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +72*G[-(mV2-mh2+s)/(mh2-s), 1, 0, 1, 1]
  -48*G[-(mV2-mh2+s)/(mh2-s), 1, 0, -(mV2-mh2+s)/(mh2-s), 1]
)
)
+eps^(2)*missingOrderPL101010200d4
,

PL[{1,0,1,1,1,0,3,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/2*(mV2-u)/(mh2-s-u)/u)*(
  -1*Log[mV2/(mV2-u)]^2
  +2*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +2*G[0, -(mV2-u)/u, 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]
)
+(-1/12*(mV2+u)/(mh2-s-u)/u)*(
  -2*Log[mV2/(mV2-u)]^3
  -6*G[0, -(mV2-u)/u, 1]*Log[-mV2/s]
  -2*Pi^2*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[-mV2/s]
  +12*G[0, 0, -(mV2-u)/u, 1]
  +12*G[0, -(mV2-u)/u, 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1, 1]
)
+(1/2*(mV2-mh2+s)/(mh2-s-u)/(mh2-s))*(
  +1*Log[mV2/(mV2-mh2+s)]^2
  -2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
)
+(1/12*(mV2+mh2-s)/(mh2-s)/(mh2-s-u))*(
  -2*Log[mV2/(mV2-mh2+s)]^3
  -2*Pi^2*Log[mV2/(mV2-mh2+s)]
  +3*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  +12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
)
+eps^(1)*missingOrderPL101110300d6
,

PL[{1,0,1,1,1,0,4,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(-1/36/(mh2-s)/(mh2-s-u))*(
  +2*Log[mV2/(mV2-mh2+s)]^3
  +2*Pi^2*Log[mV2/(mV2-mh2+s)]
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(-1/36/(mh2-s-u)/u)*(
  -2*Log[mV2/(mV2-u)]^3
  -2*Pi^2*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[-mV2/s]
  -6*G[0, -(mV2-u)/u, 1]*Log[-mV2/s]
  +12*G[0, 0, -(mV2-u)/u, 1]
  +12*G[0, -(mV2-u)/u, 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1, 1]
)
+(-1/12*(mV2-u)/mV2/(mh2-s-u)/u)*(
  +1*Log[mV2/(mV2-u)]^2
  -2*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -2*G[0, -(mV2-u)/u, 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]
)
+(-1/12*(mV2-mh2+s)/mV2/(mh2-s)/(mh2-s-u))*(
  -1*Log[mV2/(mV2-mh2+s)]^2
  +2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
)
)
+eps^(1)*missingOrderPL101110400d6
,

PL[{1,0,2,0,1,0,2,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/(mV2-mh2+s)/mV2)*(
  -1*Log[-mV2/s]
  +1*Log[mV2/(mV2-mh2)]
)
)
+eps^(0)*( 
+(-1/2/mV2/(mV2-mh2+s))*(
  +1*Log[-mV2/s]^2
  -1*Pi^2
  -1*Log[mV2/(mV2-mh2)]^2
  +4*Log[mV2]*Log[mV2/(mV2-mh2)]
  -4*Log[mV2]*Log[-mV2/s]
  -6*G[0, -(mV2-mh2)/mh2, 1]
)
+(1/2*(4*mV2-mh2+s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*Log[mV2/(mV2-mh2+s)]^2
  -2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
)
)
+eps^(1)*( 
+(-2/mV2/(mh2-s))*(
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(1/6/mV2/(mV2-mh2+s))*(
  +1*Log[mV2/(mV2-mh2)]^3
  +1*Pi^2*Log[-mV2/s]
  -1*Log[-mV2/s]^3
  -1*Pi^2*Log[mV2/(mV2-mh2)]
  -6*Pi^2*Log[mV2]
  -36*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]
  -6*Log[mV2]*Log[mV2/(mV2-mh2)]^2
  +6*Log[mV2]*Log[-mV2/s]^2
  +12*Log[mV2]^2*Log[mV2/(mV2-mh2)]
  -12*Log[mV2]^2*Log[-mV2/s]
  -18*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -18*G[0, 1, -(mV2-mh2)/mh2, 1]
  -36*G[0, -(mV2-mh2)/mh2, 1, 1]
  +54*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  -36*G[-(mV2-mh2)/mh2, 0, 1, 1]
  +36*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]
)
+(6*(2*mV2-mh2+s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(-1/2*(2*mV2+mh2-s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
)
+(1/2*(4*mV2-mh2+s)/(mh2-s)/mV2/(mV2-mh2+s))*(
  +4*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  -4*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  -2*Log[mV2]*Log[mV2/(mV2-mh2+s)]^2
  -1*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]^2
  +4*Log[mV2]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +4*G[0, 1, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -4*G[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -4*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +4*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
)
+(-2*(5*mV2-2*mh2+2*s)/(mh2-s)/mV2/(mV2-mh2+s))*(
  +1*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
)
+(1/6*(mh2-s+8*mV2)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*Log[mV2/(mV2-mh2+s)]^3
  +1*Pi^2*Log[mV2/(mV2-mh2+s)]
)
)
+eps^(2)*( 
+((-5*mh2+8*mV2+5*s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  -1*G[-(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  +1*G[-(mV2-mh2+s)/(mh2-s), 0, 1, -(mV2-mh2+s)/(mh2-s), 1]
  +1*G[-(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +1*G[-(mV2-mh2+s)/(mh2-s), 1, 0, -(mV2-mh2+s)/(mh2-s), 1]
)
+(1/24/mV2/(mV2-mh2+s))*(
  +1*Log[mV2/(mV2-mh2)]^4
  +3*Pi^4
  -1*Log[-mV2/s]^4
  +12*Pi^2*G[0, -(mV2-mh2)/mh2, 1]
  +24*Pi^2*Log[mV2]^2
  -2*Pi^2*Log[mV2/(mV2-mh2)]^2
  +2*Pi^2*Log[-mV2/s]^2
  +144*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]^2
  +144*G[0, 1, -(mV2-mh2)/mh2, 1]*Log[mV2]
  -48*Zeta[3]*Log[mV2/(mV2-mh2)]
  +48*Zeta[3]*Log[-mV2/s]
  +144*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  +288*G[0, -(mV2-mh2)/mh2, 1, 1]*Log[mV2]
  -432*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]*Log[mV2]
  +288*G[-(mV2-mh2)/mh2, 0, 1, 1]*Log[mV2]
  -288*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]*Log[mV2]
  -8*Log[mV2]*Log[mV2/(mV2-mh2)]^3
  +8*Log[mV2]*Log[-mV2/s]^3
  +24*Log[mV2]^2*Log[mV2/(mV2-mh2)]^2
  -32*Log[mV2]^3*Log[mV2/(mV2-mh2)]
  +32*Log[mV2]^3*Log[-mV2/s]
  -24*Log[mV2]^2*Log[-mV2/s]^2
  +8*Pi^2*Log[mV2]*Log[mV2/(mV2-mh2)]
  -8*Pi^2*Log[mV2]*Log[-mV2/s]
  +72*G[0, 0, 0, -(mV2-mh2)/mh2, 1]
  +144*G[0, 0, 1, -(mV2-mh2+s)/(mh2-s), 1]
  -144*G[0, 0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
  +72*G[0, 1, 0, -(mV2-mh2)/mh2, 1]
  +72*G[0, 1, 0, -(mV2-mh2+s)/(mh2-s), 1]
  +72*G[0, 1, 1, -(mV2-mh2)/mh2, 1]
  +144*G[0, 1, -(mV2-mh2)/mh2, 1, 1]
  -216*G[0, 1, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  +72*G[0, -(mV2-mh2)/mh2, 0, 1, 1]
  -72*G[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]
  +72*G[0, -(mV2-mh2)/mh2, 1, 1, 1]
  -216*G[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2, 1]
  -432*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1, 1]
  +648*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  +72*G[0, -(mV2-mh2+s)/(mh2-s), 0, 1, 1]
  -72*G[0, -(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s), 1]
  -144*G[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2)/mh2, 1]
  -288*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1, 1]
  +432*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]
  +144*G[-(mV2-mh2)/mh2, 1, 0, 1, 1]
  -144*G[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2)/mh2, 1]
  -432*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, 1, 1]
  +432*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]
)
+(-2/(mh2-s)/mV2)*(
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[mV2]
  -3*G[-(mV2-mh2+s)/(mh2-s), 0, 1, 1]*Log[-mV2/s]
  +3*G[0, 0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -2*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +3*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[-(mV2-mh2+s)/(mh2-s), 0, 1, 1, 1]
  +3*G[-(mV2-mh2+s)/(mh2-s), 1, 0, 1, 1]
  +1*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +1*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(-3*(2*mV2-mh2+s)/(mV2-mh2+s)/(mh2-s)/mV2)*(
  +4*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[mV2]
  -4*G[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1, 1]
  +1*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 1, 1]
)
+(1/12*(2*mV2+mh2-s)/(mV2-mh2+s)/(mh2-s)/mV2)*(
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]^2
  +4*Pi^2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +12*Log[mV2]*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
)
+(6*(3*mV2-2*mh2+2*s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]*Log[-mV2/s]
)
+(1/6*(4*mV2-mh2+s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*Pi^2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -24*G[0, 1, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  -12*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  +24*G[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  -12*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  +24*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  -36*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  -24*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]^2
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]^2
  -1*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]^3
  +6*Log[mV2]^2*Log[mV2/(mV2-mh2+s)]^2
  +18*G[0, 1, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -1*Log[mV2/(mV2-mh2+s)]^3*Log[-mV2/s]
  +6*Log[mV2]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]^2
  -12*Log[mV2]^2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +6*G[0, 0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -24*G[0, 1, 1, -(mV2-mh2+s)/(mh2-s), 1]
  +24*G[0, 1, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
  +6*G[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), 1]
  +18*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
  -24*G[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2+s)/(mh2-s), 1]
  +18*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2+s)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, 1, 1, -(mV2-mh2+s)/(mh2-s), 1]
  -18*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -24*G[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
  +18*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -36*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), 1]
  +54*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +36*G[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, -(mV2-mh2+s)/(mh2-s), 1]
  +24*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]
)
+(1/6*(7*mV2-mh2+s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*Pi^2*Log[mV2/(mV2-mh2+s)]^2
)
+(-(-11*mh2+11*s+2*mV2)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(-3*(-7*mh2+10*mV2+7*s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1, 1]
)
+(-1/6*(-7*mh2+16*mV2+7*s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  -1*Pi^2*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +6*G[0, 1, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(3*(-3*mh2+8*mV2+3*s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*G[0, -(mV2-mh2+s)/(mh2-s), 1, -(mV2-mh2+s)/(mh2-s), 1]
)
+(-(-2*mh2+2*s+5*mV2)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]^2
  +4*G[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -4*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[mV2]*Log[-mV2/s]
)
+(1/24*(-mh2+s+22*mV2)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*Log[mV2/(mV2-mh2+s)]^4
)
+(-1/3*(mh2+8*mV2-s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*Log[mV2]*Log[mV2/(mV2-mh2+s)]^3
  +1*Pi^2*Log[mV2]*Log[mV2/(mV2-mh2+s)]
)
+(-(5*mh2-5*s+4*mV2)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
)
)
+eps^(3)*missingOrderPL102010200d4
,

PL[{1,1,1,0,0,1,1,0,0}, 4-2*eps] ->
+eps^(0)*( 
+(1/6/mh2)*(
  +1*Log[(2*mV2-mh2-r)/mV2]^3
  +1*Log[(2*mV2-mh2+r)/mV2]^3
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[2]^3
  -1*Log[mV2/(mV2-mh2)]^3
  -2*Pi^2*Log[2]
  -3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  +3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  -2*Pi^2*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -6*Log[2]^2*Log[mV2/(mV2-mh2)]
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*Log[2]^2*Log[-mV2/mh2]
  +3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/mh2]
  +3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/mh2]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  -6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/mh2]
  -6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/mh2]
  +6*G[0, 0, mV2/mh2, 1]
  -12*G[0, 0, 2*mV2/(mh2-r), 1]
  -12*G[0, 0, 2*mV2/(mh2+r), 1]
  +6*G[0, 0, -(mV2-mh2)/mh2, 1]
  -12*G[0, 2*mV2/(mh2-r), 1, 1]
  -12*G[0, 2*mV2/(mh2+r), 1, 1]
  +12*G[0, -(mV2-mh2)/mh2, 1, 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*mV2/(mh2-r), 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[mV2/mh2, 0, 1, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-r), 1, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 1, 1]
  -12*G[2*mV2/(mh2-r), 0, 1, 1]
  -12*G[2*mV2/(mh2+r), 0, 1, 1]
  +6*G[-(mV2-mh2)/mh2, 0, 1, 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2+r), 1]
)
)
+eps^(1)*missingOrderPL111001100d4
,

PL[{1,1,1,0,1,0,1,0,0}, 4-2*eps] ->
+eps^(0)*( 
+(1/2/(mh2-s))*(
  +1*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]^2
  -2*G[0, s/mh2, 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[0, s/mh2, 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[0, 2*mV2/(mh2-r), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -2*G[0, 2*mV2/(mh2-r), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[0, 2*mV2/(mh2+r), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -2*G[0, 2*mV2/(mh2+r), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2+s)]^2
  -2*G[0, 0, mV2/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +4*G[0, 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-r), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+r), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +4*Zeta[3]*Log[mV2/(mV2-mh2)]
  -1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2+s)]^2
  +2*G[0, 0, mV2/(mh2-s), 1]*Log[-mV2/s]
  -2*G[0, mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  +2*G[0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*G[0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -2*G[0, 2*mV2/(mh2-r), 1, 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/s]
  -2*G[0, 2*mV2/(mh2+r), 1, 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/s]
  -2*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[-mV2/s]
  +2*G[mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*G[mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -2*G[2*mV2/(mh2-r), 0, 1, 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2-r), 0, s/mh2, 1]*Log[-mV2/s]
  -2*G[2*mV2/(mh2+r), 0, 1, 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2+r), 0, s/mh2, 1]*Log[-mV2/s]
  -2*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -2*G[0, 0, mV2/mh2, mV2/(mh2-s), 1]
  +2*G[0, 0, 2*mV2/(mh2-r), 1, 1]
  +2*G[0, 0, 2*mV2/(mh2-r), mV2/(mh2-s), 1]
  -2*G[0, 0, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[0, 0, 2*mV2/(mh2+r), 1, 1]
  +2*G[0, 0, 2*mV2/(mh2+r), mV2/(mh2-s), 1]
  -2*G[0, 0, 2*mV2/(mh2+r), s/mh2, 1]
  -2*G[0, 0, -(mV2-s)/s, 1, 1]
  -2*G[0, 0, -(mV2-s)/s, mV2/(mh2-s), 1]
  +2*G[0, 0, -(mV2-s)/s, s/mh2, 1]
  -2*G[0, mV2/mh2, 0, 1, 1]
  -2*G[0, mV2/mh2, 0, mV2/(mh2-s), 1]
  +2*G[0, mV2/mh2, 0, s/mh2, 1]
  +2*G[0, mV2/mh2, mV2/(mh2-s), s/mh2, 1]
  -2*G[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[0, mV2/mh2, 2*mV2/(mh2-r), 1, 1]
  -2*G[0, mV2/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[0, mV2/mh2, 2*mV2/(mh2+r), 1, 1]
  -2*G[0, mV2/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  +4*G[0, 2*mV2/(mh2-r), 0, 1, 1]
  +2*G[0, 2*mV2/(mh2-r), 0, mV2/(mh2-s), 1]
  -4*G[0, 2*mV2/(mh2-r), 0, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), 1, 1, 1]
  +2*G[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  -2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), s/mh2, 1]
  +2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[0, 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  +4*G[0, 2*mV2/(mh2+r), 0, 1, 1]
  +2*G[0, 2*mV2/(mh2+r), 0, mV2/(mh2-s), 1]
  -4*G[0, 2*mV2/(mh2+r), 0, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2+r), 1, 1, 1]
  +2*G[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), 1]
  -2*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), s/mh2, 1]
  +2*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[0, 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[0, -(mV2-s)/s, 0, 1, 1]
  -2*G[0, -(mV2-s)/s, 0, mV2/(mh2-s), 1]
  +2*G[0, -(mV2-s)/s, 0, s/mh2, 1]
  +2*G[0, -(mV2-s)/s, 1, 1, 1]
  -2*G[0, -(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  -2*G[0, -(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  +2*G[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -2*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[0, -(mV2-s)/s, s/mh2, s/mh2, 1]
  +2*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
  -4*G[mV2/mh2, 0, 0, 1, 1]
  -2*G[mV2/mh2, 0, 0, mV2/(mh2-s), 1]
  +4*G[mV2/mh2, 0, 0, s/mh2, 1]
  +2*G[mV2/mh2, 0, mV2/(mh2-s), s/mh2, 1]
  -2*G[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[mV2/mh2, 0, 2*mV2/(mh2-r), 1, 1]
  -2*G[mV2/mh2, 0, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1, 1]
  -2*G[mV2/mh2, 0, 2*mV2/(mh2+r), s/mh2, 1]
  +2*G[mV2/mh2, mV2/(mh2-s), 0, s/mh2, 1]
  -2*G[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  -2*G[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2-r), 0, 1, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-r), 0, s/mh2, 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+r), 0, 1, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+r), 0, s/mh2, 1]
  +6*G[2*mV2/(mh2-r), 0, 0, 1, 1]
  +2*G[2*mV2/(mh2-r), 0, 0, mV2/(mh2-s), 1]
  -6*G[2*mV2/(mh2-r), 0, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, 1, 1, 1]
  +2*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), 0, s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), 1, 0, 1, 1]
  +2*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, s/mh2, 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 0, 0, 1, 1]
  +2*G[2*mV2/(mh2+r), 0, 0, mV2/(mh2-s), 1]
  -6*G[2*mV2/(mh2+r), 0, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, 1, 1, 1]
  +2*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), 0, s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), 1, 0, 1, 1]
  +2*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, s/mh2, 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, 0, 0, 1, 1]
  -2*G[-(mV2-s)/s, 0, 0, mV2/(mh2-s), 1]
  +2*G[-(mV2-s)/s, 0, 0, s/mh2, 1]
  +2*G[-(mV2-s)/s, 0, 1, 1, 1]
  -2*G[-(mV2-s)/s, 0, 1, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, 0, 1, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2, 1]
  -2*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, 0, s/mh2, s/mh2, 1]
  +2*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, 1, 0, 1, 1]
  -2*G[-(mV2-s)/s, 1, 0, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, 1, 0, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2, 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 0, s/mh2, 1]
  +2*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2+r), 1]
)
)
+eps^(1)*missingOrderPL111010100d4
,

PL[{1,1,1,0,1,0,2,0,0}, 4-2*eps] ->
+eps^(0)*( 
+(1/6*r/mh2/(4*mV2-mh2)/(mh2-s))*(
  +1*Log[(2*mV2-mh2-r)/mV2]^3
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -1*Log[(2*mV2-mh2+r)/mV2]^3
  -1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  +6*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  +3*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  -6*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +6*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +6*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -6*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +12*G[0, 0, 2*mV2/(mh2-r), 1]
  -12*G[0, 0, 2*mV2/(mh2+r), 1]
  -6*G[0, 1, 2*mV2/(mh2-r), 1]
  +6*G[0, 1, 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2-r), 1, 1]
  -6*G[0, 2*mV2/(mh2+r), 1, 1]
  +6*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -6*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), 0, 1, 1]
  -6*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 0, 1, 1]
  +6*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
)
)
+eps^(1)*missingOrderPL111010200d4
,

PL[{1,1,1,0,1,1,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/6/(mh2-s)/mh2)*(
  +1*Log[mV2/(mV2-mh2)]^3
  +1*Pi^2*Log[mV2/(mV2-mh2)]
  +2*Log[2]^3
  -1*Log[(2*mV2-mh2-r)/mV2]^3
  -1*Log[(2*mV2-mh2+r)/mV2]^3
  +2*Pi^2*Log[2]
  -1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  +3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]^2*Log[-mV2/mh2]
  +3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/mh2]
  +3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/mh2]
  -6*Log[2]^2*Log[-mV2/s]
  -3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  -3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  -6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/mh2]
  -6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/mh2]
  +6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +6*G[0, 0, 2*mV2/(mh2-r), 1]
  +6*G[0, 0, 2*mV2/(mh2+r), 1]
  -6*G[0, 0, -(mV2-mh2)/mh2, 1]
  +6*G[0, 2*mV2/(mh2-r), s/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), s/mh2, 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*mV2/(mh2-r), 1]
  -6*G[0, -(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-s)/s, s/mh2, 1]
  +6*G[0, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +6*G[0, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), 0, 1, 1]
  +6*G[2*mV2/(mh2-r), 0, s/mh2, 1]
  +6*G[2*mV2/(mh2-r), s/mh2, 1, 1]
  -6*G[2*mV2/(mh2+r), 0, 1, 1]
  +6*G[2*mV2/(mh2+r), 0, s/mh2, 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 1, 1]
  +6*G[-(mV2-mh2)/mh2, 0, 1, 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 1, 1]
  -6*G[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1, 1]
  -6*G[-(mV2-s)/s, 0, s/mh2, 1]
  +6*G[-(mV2-s)/s, 0, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, s/mh2, 1, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1]
)
)
+eps^(0)*missingOrderPL111011100d4
,

PL[{1,1,1,1,0,0,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/(mh2-u))*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[0, 0, mV2/mh2, 1]
  -1*G[0, mV2/mh2, 2*mV2/(mh2-r), 1]
  -1*G[0, mV2/mh2, 2*mV2/(mh2+r), 1]
  -1*G[0, mV2/u, (mh2-u)/mh2, 1]
  -1*G[mV2/mh2, 0, 2*mV2/(mh2-r), 1]
  -1*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1]
  -1*G[mV2/u, 0, (mh2-u)/mh2, 1]
  +1*G[0, 0, mV2/u, 1]
  +1*G[0, 0, 2*mV2/(mh2-r), 1]
  +1*G[0, 0, 2*mV2/(mh2+r), 1]
  +1*G[0, mV2/u, 2*mV2/(mh2-r), 1]
  +1*G[0, mV2/u, 2*mV2/(mh2+r), 1]
  +1*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +1*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2-r), 1]
  +1*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
)
)
+eps^(0)*missingOrderPL111100100d4
,

PL[{1,1,1,1,0,1,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/6/(mh2-u)/mh2)*(
  -1*Pi^2*Log[mV2/(mV2-mh2)]
  -6*Log[2]^2*Log[mV2/(mV2-mh2)]
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  +6*Log[2]^2*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  +6*Log[2]^2*Log[-mV2/mh2]
  +3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/mh2]
  +3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/mh2]
  -6*Log[2]^2*Log[-mV2/u]
  -3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/u]
  -3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/u]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -6*Log[2]*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/mh2]
  -6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/mh2]
  +6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/u]
  +6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/u]
  -6*G[0, 0, mV2/mh2, 1]
  +6*G[0, 0, 2*mV2/(mh2-r), 1]
  +6*G[0, 0, 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/mh2, 2*mV2/(mh2-r), 1]
  -6*G[0, mV2/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/u, (mh2-u)/mh2, 1]
  +6*G[0, mV2/u, 2*mV2/(mh2-r), 1]
  +6*G[0, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, 0, 1, 1]
  -6*G[mV2/mh2, 0, 2*mV2/(mh2-r), 1]
  -6*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-r), 1, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 1, 1]
  -6*G[mV2/u, 0, (mh2-u)/mh2, 1]
  +6*G[mV2/u, 0, 2*mV2/(mh2-r), 1]
  +6*G[mV2/u, 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, (mh2-u)/mh2, 1, 1]
  +6*G[mV2/u, 2*mV2/(mh2-r), 1, 1]
  +6*G[mV2/u, 2*mV2/(mh2+r), 1, 1]
  -6*G[2*mV2/(mh2-r), 0, 1, 1]
  +6*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1]
  -6*G[2*mV2/(mh2+r), 0, 1, 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1]
)
)
+eps^(0)*missingOrderPL111101100d4
,

PL[{1,1,1,1,1,0,2,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(mV2/u/(mh2-s))*(
  +1*G[0, 2*mV2/(mh2-r), 1, 1]*Log[-mV2/s]
  +1*G[0, 2*mV2/(r+mh2), 1, 1]*Log[-mV2/s]
  +1*G[2*mV2/(mh2-r), 0, 1, 1]*Log[-mV2/s]
  +1*G[2*mV2/(r+mh2), 0, 1, 1]*Log[-mV2/s]
  -1*G[0, 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, 2*mV2/(r+mh2), 1, 1]*Log[mV2/(mV2-mh2)]
  -1*G[2*mV2/(mh2-r), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -1*G[2*mV2/(r+mh2), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -2*Zeta[3]*Log[mV2/(mV2-mh2)]
  +2*G[-(mV2-s)/s, 0, 1, 1]
  -1*G[0, 0, 2*mV2/(mh2-r), 1, 1]
  -1*G[0, 0, 2*mV2/(r+mh2), 1, 1]
  -1*G[0, mV2/mh2, 2*mV2/(mh2-r), 1, 1]
  -1*G[0, mV2/mh2, 2*mV2/(r+mh2), 1, 1]
  -2*G[0, 2*mV2/(mh2-r), 0, 1, 1]
  -1*G[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), 1]
  -1*G[0, 2*mV2/(mh2-r), 1, 2*mV2/(r+mh2), 1]
  -2*G[0, 2*mV2/(r+mh2), 0, 1, 1]
  -1*G[0, 2*mV2/(r+mh2), 1, 2*mV2/(mh2-r), 1]
  -1*G[0, 2*mV2/(r+mh2), 1, 2*mV2/(r+mh2), 1]
  -1*G[0, -(mV2-s)/s, 1, 1, 1]
  +2*G[mV2/mh2, 0, 0, 1, 1]
  -1*G[mV2/mh2, 0, 2*mV2/(mh2-r), 1, 1]
  -1*G[mV2/mh2, 0, 2*mV2/(r+mh2), 1, 1]
  -1*G[mV2/mh2, 2*mV2/(mh2-r), 0, 1, 1]
  -1*G[mV2/mh2, 2*mV2/(r+mh2), 0, 1, 1]
  -3*G[2*mV2/(mh2-r), 0, 0, 1, 1]
  -1*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(r+mh2), 1]
  -3*G[2*mV2/(r+mh2), 0, 0, 1, 1]
  -1*G[2*mV2/(r+mh2), 0, 1, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(r+mh2), 0, 1, 2*mV2/(r+mh2), 1]
  -1*G[2*mV2/(r+mh2), 1, 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(r+mh2), 1, 0, 2*mV2/(r+mh2), 1]
  -1*G[-(mV2-s)/s, 0, 1, 1, 1]
  -1*G[-(mV2-s)/s, 1, 0, 1, 1]
  +1*G[0, 0, -(mV2-s)/s, 1, 1]
  +1*G[0, mV2/mh2, 0, 1, 1]
  +1*G[0, 2*mV2/(mh2-r), 1, 1, 1]
  +1*G[0, 2*mV2/(r+mh2), 1, 1, 1]
  +1*G[0, -(mV2-s)/s, 0, 1, 1]
  +1*G[0, -(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  +1*G[0, -(mV2-s)/s, 1, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(mh2-r), 0, 1, 1, 1]
  +1*G[2*mV2/(mh2-r), 1, 0, 1, 1]
  +1*G[2*mV2/(r+mh2), 0, 1, 1, 1]
  +1*G[2*mV2/(r+mh2), 1, 0, 1, 1]
  +1*G[-(mV2-s)/s, 0, 0, 1, 1]
  +1*G[-(mV2-s)/s, 0, 1, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, 0, 1, 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-s)/s, 1, 0, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, 1, 0, 2*mV2/(r+mh2), 1]
)
+(s/(u+s)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]*Log[-u/s]
  -1*G[2*mV2/(mh2-r), s/mh2, 1]
  -1*G[2*mV2/(r+mh2), s/mh2, 1]
  -1*G[-(mV2-s)/s, s/(u+s), 1]
  +1*G[mV2/u, s/(u+s), 1]
  +1*G[-(mV2-s)/s, s/mh2, 1]
)
+((2*mV2+mh2)/(mh2-s)/u)*(
  +1*G[0, -(mV2-s)/s, 1, 1]
)
+((2*mV2-r)/(mh2-s)/u)*(
  +1*G[0, 0, 2*mV2/(r+mh2), 1]
)
+((2*mV2+r)/(mh2-s)/u)*(
  +1*G[0, 0, 2*mV2/(mh2-r), 1]
)
+((mh2-u)/(mh2-s-u)/(u+s))*(
  -1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]
  -1*G[mV2/u, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]
)
+((2*mV2*s^2+4*mV2*s*u+2*mV2*u^2-mh2*s^2-2*mh2*s*u+s^2*u+s*u^2)/(u+s)^2/(mh2-s-u)/u)*(
  +1*G[0, s/(u+s), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, s/(u+s), 1]
)
+(1/2/(u+s))*(
  +1*Log[mV2/(mV2-s)]^2
  -2*Log[2]^2
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[2]*Log[mV2/(mV2-u)]
  +2*G[0, 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(r+mh2), 1]
  -2*G[0, -(mV2-s)/s, 1]
)
+(1/2/(mh2-s-u))*(
  -1*Log[mV2/(mV2-mh2+s)]^2
  -2*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
)
+(1/2*mV2/(mh2-s-u)/u)*(
  +1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]^2
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]^2
  +2*G[0, s/(u+s), 1]*G[0, -(mV2-u)/u, 1]
  -2*G[0, (mh2-u)/mh2, 1]*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]
  -2*G[0, 2*mV2/(mh2-r), 1]*G[0, -(mV2-u)/u, 1]
  +2*G[0, 2*mV2/(mh2-r), 1]*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]
  -2*G[0, 2*mV2/(r+mh2), 1]*G[0, -(mV2-u)/u, 1]
  +2*G[0, 2*mV2/(r+mh2), 1]*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]
  +4*G[0, mV2/u, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 0, mV2/u, 1]*Log[mV2/(mV2-mh2)]
  -4*G[0, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, mV2/u, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/u, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/u, 0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*Log[mV2/(mV2-mh2)]*Log[(mV2-u)/mV2]
  -2*G[0, 0, s/(u+s), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[0, s/(u+s), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[0, s/(u+s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[0, s/(u+s), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[0, (mh2-u)/mh2, s/(u+s), 1]*Log[mV2/(mV2-u)]
  +4*G[0, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -2*G[0, (mh2-u)/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*mV2/(mh2-r), s/(u+s), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[0, 2*mV2/(r+mh2), s/(u+s), 1]*Log[mV2/(mV2-u)]
  -2*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[s/(u+s), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[s/(u+s), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[s/(u+s), 0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-u)/mh2, 0, s/(u+s), 1]*Log[mV2/(mV2-u)]
  +4*G[(mh2-u)/mh2, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-u)/mh2, 0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-r), 0, s/(u+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(r+mh2), 0, s/(u+s), 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*G[0, s/(u+s), 1]*Log[mV2/(mV2-u)]^2
  -4*G[0, mV2/u, 1]*Log[-mV2/s]
  -2*G[0, 0, mV2/u, 1]*Log[-mV2/s]
  +2*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -2*G[0, mV2/u, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -2*G[0, mV2/u, 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  -2*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -2*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[-mV2/s]
  +2*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -2*G[mV2/u, 0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -2*G[mV2/u, 0, 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  -2*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -2*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -2*Log[(mV2-u)/mV2]*Log[-mV2/s]
  +2*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -2*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -2*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/u, 1]
  -2*G[2*mV2/(mh2-r), mV2/u, 1]
  -2*G[2*mV2/(r+mh2), mV2/u, 1]
  +2*G[-(mV2-s)/s, mV2/u, 1]
  +4*G[0, mV2/mh2, mV2/u, 1]
  +4*G[0, mV2/u, s/(u+s), 1]
  -4*G[0, mV2/u, (mh2-u)/mh2, 1]
  -4*G[0, 2*mV2/(mh2-r), mV2/u, 1]
  +4*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -4*G[0, 2*mV2/(r+mh2), mV2/u, 1]
  +4*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  +4*G[0, -(mV2-s)/s, mV2/u, 1]
  -4*G[0, -(mV2-s)/s, s/(u+s), 1]
  +4*G[mV2/mh2, 0, mV2/u, 1]
  -4*G[2*mV2/(mh2-r), 0, mV2/u, 1]
  +4*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -4*G[2*mV2/(r+mh2), 0, mV2/u, 1]
  +4*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]
  +4*G[-(mV2-s)/s, 0, mV2/u, 1]
  -4*G[-(mV2-s)/s, 0, s/(u+s), 1]
  +2*G[0, 0, mV2/mh2, mV2/u, 1]
  +2*G[0, 0, mV2/u, s/(u+s), 1]
  -2*G[0, 0, mV2/u, (mh2-u)/mh2, 1]
  -2*G[0, 0, 2*mV2/(mh2-r), mV2/u, 1]
  +2*G[0, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[0, 0, 2*mV2/(r+mh2), mV2/u, 1]
  +2*G[0, 0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  +2*G[0, 0, -(mV2-s)/s, mV2/u, 1]
  -2*G[0, 0, -(mV2-s)/s, s/(u+s), 1]
  +2*G[0, mV2/mh2, 0, mV2/u, 1]
  -2*G[0, mV2/mh2, 0, (mh2-u)/mh2, 1]
  -2*G[0, mV2/mh2, mV2/u, (mh2-u)/mh2, 1]
  +2*G[0, mV2/mh2, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[0, mV2/mh2, mV2/u, 2*mV2/(r+mh2), 1]
  +2*G[0, mV2/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +2*G[0, mV2/mh2, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -2*G[0, mV2/u, s/(u+s), (mh2-u)/mh2, 1]
  +2*G[0, mV2/u, s/(u+s), 2*mV2/(mh2-r), 1]
  +2*G[0, mV2/u, s/(u+s), 2*mV2/(r+mh2), 1]
  -2*G[0, mV2/u, (mh2-u)/mh2, s/(u+s), 1]
  +4*G[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -2*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +2*G[0, mV2/u, 2*mV2/(mh2-r), s/(u+s), 1]
  -2*G[0, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +2*G[0, mV2/u, 2*mV2/(r+mh2), s/(u+s), 1]
  -2*G[0, mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), 0, mV2/u, 1]
  +2*G[0, 2*mV2/(mh2-r), 0, s/(u+s), 1]
  +2*G[0, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), 1, s/(u+s), 1]
  +2*G[0, 2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1]
  +2*G[0, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(r+mh2), 1]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, s/(u+s), 1]
  +2*G[0, 2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2, 1]
  +2*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, s/(u+s), 1]
  -4*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +2*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  -2*G[0, 2*mV2/(r+mh2), 0, mV2/u, 1]
  +2*G[0, 2*mV2/(r+mh2), 0, s/(u+s), 1]
  +2*G[0, 2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]
  -2*G[0, 2*mV2/(r+mh2), 1, s/(u+s), 1]
  +2*G[0, 2*mV2/(r+mh2), 1, (mh2-u)/mh2, 1]
  +2*G[0, 2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2, 1]
  -2*G[0, 2*mV2/(r+mh2), mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2), 1]
  -2*G[0, 2*mV2/(r+mh2), s/mh2, s/(u+s), 1]
  +2*G[0, 2*mV2/(r+mh2), s/mh2, (mh2-u)/mh2, 1]
  +2*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, s/(u+s), 1]
  -4*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +2*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +2*G[0, -(mV2-s)/s, 0, mV2/u, 1]
  -2*G[0, -(mV2-s)/s, 0, s/(u+s), 1]
  +2*G[0, -(mV2-s)/s, 1, s/(u+s), 1]
  -2*G[0, -(mV2-s)/s, 1, (mh2-u)/mh2, 1]
  -2*G[0, -(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1]
  +2*G[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[0, -(mV2-s)/s, mV2/u, 2*mV2/(r+mh2), 1]
  +2*G[0, -(mV2-s)/s, s/mh2, s/(u+s), 1]
  -2*G[0, -(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1]
  +2*G[0, -(mV2-s)/s, s/(u+s), (mh2-u)/mh2, 1]
  -2*G[0, -(mV2-s)/s, s/(u+s), 2*mV2/(mh2-r), 1]
  -2*G[0, -(mV2-s)/s, s/(u+s), 2*mV2/(r+mh2), 1]
  -2*G[0, -(mV2-s)/s, 2*mV2/(mh2-r), s/(u+s), 1]
  +2*G[0, -(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[0, -(mV2-s)/s, 2*mV2/(r+mh2), s/(u+s), 1]
  +2*G[0, -(mV2-s)/s, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  +2*G[mV2/mh2, 0, 0, mV2/u, 1]
  -4*G[mV2/mh2, 0, 0, (mh2-u)/mh2, 1]
  -2*G[mV2/mh2, 0, mV2/u, (mh2-u)/mh2, 1]
  +2*G[mV2/mh2, 0, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[mV2/mh2, 0, mV2/u, 2*mV2/(r+mh2), 1]
  +2*G[mV2/mh2, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +2*G[mV2/mh2, 0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -2*G[mV2/mh2, mV2/u, 0, (mh2-u)/mh2, 1]
  +2*G[mV2/mh2, mV2/u, 0, 2*mV2/(mh2-r), 1]
  +2*G[mV2/mh2, mV2/u, 0, 2*mV2/(r+mh2), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +2*G[mV2/mh2, 2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]
  -2*G[mV2/u, 0, 0, s/(u+s), 1]
  +2*G[mV2/u, 0, 0, (mh2-u)/mh2, 1]
  -2*G[mV2/u, 0, s/(u+s), (mh2-u)/mh2, 1]
  +2*G[mV2/u, 0, s/(u+s), 2*mV2/(mh2-r), 1]
  +2*G[mV2/u, 0, s/(u+s), 2*mV2/(r+mh2), 1]
  -2*G[mV2/u, 0, (mh2-u)/mh2, s/(u+s), 1]
  +4*G[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -2*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, 0, 2*mV2/(mh2-r), s/(u+s), 1]
  -2*G[mV2/u, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +2*G[mV2/u, 0, 2*mV2/(r+mh2), s/(u+s), 1]
  -2*G[mV2/u, 0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -2*G[mV2/u, s/(u+s), 0, (mh2-u)/mh2, 1]
  +2*G[mV2/u, s/(u+s), 0, 2*mV2/(mh2-r), 1]
  +2*G[mV2/u, s/(u+s), 0, 2*mV2/(r+mh2), 1]
  -2*G[mV2/u, (mh2-u)/mh2, 0, s/(u+s), 1]
  +4*G[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  -2*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  -2*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, 2*mV2/(mh2-r), 0, s/(u+s), 1]
  -2*G[mV2/u, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +2*G[mV2/u, 2*mV2/(r+mh2), 0, s/(u+s), 1]
  -2*G[mV2/u, 2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, 0, mV2/u, 1]
  +4*G[2*mV2/(mh2-r), 0, 0, s/(u+s), 1]
  +2*G[2*mV2/(mh2-r), 0, 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, 1, s/(u+s), 1]
  +2*G[2*mV2/(mh2-r), 0, 1, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/u, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, s/(u+s), 1]
  +2*G[2*mV2/(mh2-r), 0, s/mh2, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, s/(u+s), 1]
  -4*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(mh2-r), 1, 0, s/(u+s), 1]
  +2*G[2*mV2/(mh2-r), 1, 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), mV2/u, 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(mh2-r), s/mh2, 0, s/(u+s), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, s/(u+s), 1]
  -4*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(r+mh2), 0, 0, mV2/u, 1]
  +4*G[2*mV2/(r+mh2), 0, 0, s/(u+s), 1]
  +2*G[2*mV2/(r+mh2), 0, 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(r+mh2), 0, 1, s/(u+s), 1]
  +2*G[2*mV2/(r+mh2), 0, 1, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(r+mh2), 0, mV2/u, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(r+mh2), 0, mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(r+mh2), 0, mV2/u, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(r+mh2), 0, s/mh2, s/(u+s), 1]
  +2*G[2*mV2/(r+mh2), 0, s/mh2, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, s/(u+s), 1]
  -4*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(r+mh2), 1, 0, s/(u+s), 1]
  +2*G[2*mV2/(r+mh2), 1, 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(r+mh2), mV2/u, 0, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(r+mh2), mV2/u, 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(r+mh2), mV2/u, 0, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(r+mh2), s/mh2, 0, s/(u+s), 1]
  +2*G[2*mV2/(r+mh2), s/mh2, 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(r+mh2), (mh2-u)/mh2, 0, s/(u+s), 1]
  -4*G[2*mV2/(r+mh2), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +2*G[2*mV2/(r+mh2), (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(r+mh2), (mh2-u)/mh2, 0, 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-s)/s, 0, 0, mV2/u, 1]
  -2*G[-(mV2-s)/s, 0, 0, s/(u+s), 1]
  +2*G[-(mV2-s)/s, 0, 1, s/(u+s), 1]
  -2*G[-(mV2-s)/s, 0, 1, (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, 0, mV2/u, (mh2-u)/mh2, 1]
  +2*G[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, 0, mV2/u, 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-s)/s, 0, s/mh2, s/(u+s), 1]
  -2*G[-(mV2-s)/s, 0, s/mh2, (mh2-u)/mh2, 1]
  +2*G[-(mV2-s)/s, 0, s/(u+s), (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, 0, s/(u+s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, 0, s/(u+s), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, 0, 2*mV2/(mh2-r), s/(u+s), 1]
  +2*G[-(mV2-s)/s, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, 0, 2*mV2/(r+mh2), s/(u+s), 1]
  +2*G[-(mV2-s)/s, 0, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  +2*G[-(mV2-s)/s, 1, 0, s/(u+s), 1]
  -2*G[-(mV2-s)/s, 1, 0, (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, mV2/u, 0, (mh2-u)/mh2, 1]
  +2*G[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, mV2/u, 0, 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-s)/s, s/mh2, 0, s/(u+s), 1]
  -2*G[-(mV2-s)/s, s/mh2, 0, (mh2-u)/mh2, 1]
  +2*G[-(mV2-s)/s, s/(u+s), 0, (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, s/(u+s), 0, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, s/(u+s), 0, 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2-r), 0, s/(u+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, 2*mV2/(r+mh2), 0, s/(u+s), 1]
  +2*G[-(mV2-s)/s, 2*mV2/(r+mh2), 0, (mh2-u)/mh2, 1]
)
+(1/2*mV2/(mh2-s-u)/(mh2-s))*(
  +1*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]^2
  +2*G[0, 2*mV2/(mh2-r), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -2*G[0, 2*mV2/(mh2-r), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[0, 2*mV2/(r+mh2), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -2*G[0, 2*mV2/(r+mh2), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -2*G[0, s/mh2, 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[0, s/mh2, 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -4*G[0, mV2/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, 0, mV2/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +4*G[0, 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, mV2/(mh2-s), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, 2*mV2/(r+mh2), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(r+mh2), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*Log[mV2/(mV2-mh2)]*Log[(mV2-mh2+s)/mV2]
  -1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2+s)]^2
  -1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2+s)]^2
  +4*G[0, mV2/(mh2-s), 1]*Log[-mV2/s]
  +2*G[0, 0, mV2/(mh2-s), 1]*Log[-mV2/s]
  -2*G[0, mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  +2*G[0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*G[0, mV2/(mh2-s), 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(r+mh2), s/mh2, 1]*Log[-mV2/s]
  -2*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[-mV2/s]
  +2*G[mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*G[mV2/(mh2-s), 0, 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2-r), 0, s/mh2, 1]*Log[-mV2/s]
  +2*G[2*mV2/(r+mh2), 0, s/mh2, 1]*Log[-mV2/s]
  +2*Log[(mV2-mh2+s)/mV2]*Log[-mV2/s]
  -2*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +2*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -2*G[mV2/mh2, mV2/(mh2-s), 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 1]
  +2*G[2*mV2/(r+mh2), mV2/(mh2-s), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 1]
  -4*G[0, mV2/mh2, mV2/(mh2-s), 1]
  +4*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 1]
  -4*G[0, 2*mV2/(mh2-r), s/mh2, 1]
  +4*G[0, 2*mV2/(r+mh2), mV2/(mh2-s), 1]
  -4*G[0, 2*mV2/(r+mh2), s/mh2, 1]
  -4*G[0, -(mV2-s)/s, mV2/(mh2-s), 1]
  +4*G[0, -(mV2-s)/s, s/mh2, 1]
  -4*G[mV2/mh2, 0, mV2/(mh2-s), 1]
  +4*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 1]
  +4*G[2*mV2/(r+mh2), 0, mV2/(mh2-s), 1]
  -4*G[-(mV2-s)/s, 0, mV2/(mh2-s), 1]
  +4*G[-(mV2-s)/s, 0, s/mh2, 1]
  -2*G[0, 0, mV2/mh2, mV2/(mh2-s), 1]
  +2*G[0, 0, 2*mV2/(mh2-r), mV2/(mh2-s), 1]
  -2*G[0, 0, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[0, 0, 2*mV2/(r+mh2), mV2/(mh2-s), 1]
  -2*G[0, 0, 2*mV2/(r+mh2), s/mh2, 1]
  -2*G[0, 0, -(mV2-s)/s, mV2/(mh2-s), 1]
  +2*G[0, 0, -(mV2-s)/s, s/mh2, 1]
  -2*G[0, mV2/mh2, 0, mV2/(mh2-s), 1]
  +2*G[0, mV2/mh2, 0, s/mh2, 1]
  +2*G[0, mV2/mh2, mV2/(mh2-s), s/mh2, 1]
  -2*G[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[0, mV2/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  -2*G[0, mV2/mh2, 2*mV2/(r+mh2), s/mh2, 1]
  +2*G[0, 2*mV2/(mh2-r), 0, mV2/(mh2-s), 1]
  -4*G[0, 2*mV2/(mh2-r), 0, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), s/mh2, 1]
  +2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[0, 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(r+mh2), 1]
  +2*G[0, 2*mV2/(r+mh2), 0, mV2/(mh2-s), 1]
  -4*G[0, 2*mV2/(r+mh2), 0, s/mh2, 1]
  -2*G[0, 2*mV2/(r+mh2), mV2/(mh2-s), s/mh2, 1]
  +2*G[0, 2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[0, 2*mV2/(r+mh2), s/mh2, s/mh2, 1]
  -2*G[0, 2*mV2/(r+mh2), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1]
  -2*G[0, -(mV2-s)/s, 0, mV2/(mh2-s), 1]
  +2*G[0, -(mV2-s)/s, 0, s/mh2, 1]
  +2*G[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -2*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[0, -(mV2-s)/s, s/mh2, s/mh2, 1]
  +2*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1]
  -2*G[mV2/mh2, 0, 0, mV2/(mh2-s), 1]
  +4*G[mV2/mh2, 0, 0, s/mh2, 1]
  +2*G[mV2/mh2, 0, mV2/(mh2-s), s/mh2, 1]
  -2*G[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[mV2/mh2, 0, 2*mV2/(mh2-r), s/mh2, 1]
  -2*G[mV2/mh2, 0, 2*mV2/(r+mh2), s/mh2, 1]
  +2*G[mV2/mh2, mV2/(mh2-s), 0, s/mh2, 1]
  -2*G[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  -2*G[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(r+mh2), 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-r), 0, s/mh2, 1]
  -2*G[mV2/mh2, 2*mV2/(r+mh2), 0, s/mh2, 1]
  +2*G[2*mV2/(mh2-r), 0, 0, mV2/(mh2-s), 1]
  -6*G[2*mV2/(mh2-r), 0, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(mh2-r), 0, s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, s/mh2, 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(r+mh2), 0, 0, mV2/(mh2-s), 1]
  -6*G[2*mV2/(r+mh2), 0, 0, s/mh2, 1]
  -2*G[2*mV2/(r+mh2), 0, mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(r+mh2), 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(r+mh2), 0, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(r+mh2), 0, s/mh2, s/mh2, 1]
  -2*G[2*mV2/(r+mh2), 0, s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(r+mh2), 0, s/mh2, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(r+mh2), mV2/(mh2-s), 0, s/mh2, 1]
  +2*G[2*mV2/(r+mh2), mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(r+mh2), mV2/(mh2-s), 0, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(r+mh2), s/mh2, 0, s/mh2, 1]
  -2*G[2*mV2/(r+mh2), s/mh2, 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(r+mh2), s/mh2, 0, 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, 0, 0, mV2/(mh2-s), 1]
  +2*G[-(mV2-s)/s, 0, 0, s/mh2, 1]
  +2*G[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2, 1]
  -2*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, 0, s/mh2, s/mh2, 1]
  +2*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2, 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, s/mh2, 0, s/mh2, 1]
  +2*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(r+mh2), 1]
)
+(1/6*mh2/u/(mh2-s))*(
  -1*Log[mV2/(mV2-s)]^3
  -1*Pi^2*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -6*Log[2]^2*Log[mV2/(mV2-mh2)]
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  -1*Pi^2*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -6*G[0, 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  +6*Log[2]^2*Log[-mV2/s]
  +3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  +3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  -6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +6*G[0, 0, -(mV2-s)/s, 1]
  +6*G[mV2/mh2, 0, 1, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-r), 1, 1]
  -6*G[mV2/mh2, 2*mV2/(r+mh2), 1, 1]
)
+(1/6*s/(mh2-s)/(mh2-s-u))*(
  +2*Log[mV2/(mV2-mh2+s)]^3
  +6*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(r+mh2), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*Pi^2*Log[mV2/(mV2-mh2+s)]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -6*G[mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(r+mh2), s/mh2, 1]*Log[-mV2/s]
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  +3*Log[mV2/(mV2-mh2+s)]^2*Log[-(mh2-s)/s]
  -6*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]*Log[-(mh2-s)/s]
  -12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[mV2/mh2, 0, s/mh2, 1]
  +6*G[mV2/mh2, mV2/(mh2-s), s/mh2, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  -6*G[mV2/mh2, 2*mV2/(r+mh2), s/mh2, 1]
  -6*G[2*mV2/(mh2-r), mV2/(mh2-s), s/mh2, 1]
  +6*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -6*G[2*mV2/(r+mh2), mV2/(mh2-s), s/mh2, 1]
  +6*G[2*mV2/(r+mh2), s/mh2, s/mh2, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
  +6*G[-(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -6*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
)
+(1/6*(2*mV2-mh2)/(mh2-s)/u)*(
  +1*Log[2]^3
  +1*Pi^2*Log[2]
)
+(1/2*(2*mV2+s)/(mh2-s)/(mh2-s-u))*(
  +1*Log[2]*Log[mV2/(mV2-mh2+s)]^2
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  -2*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 1]
  -2*G[2*mV2/(r+mh2), 0, s/mh2, 1]
)
+(-1/2*(mh2-r)/mh2/(u+s))*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[mV2/u, 2*mV2/(r+mh2), 1]
  +1*G[-(mV2-s)/s, 2*mV2/(r+mh2), 1]
)
+(1/6*(mh2-u)/(mh2-s-u)/u)*(
  -2*Log[mV2/(mV2-u)]^3
  -6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*Pi^2*Log[mV2/(mV2-u)]
  -6*G[s/(u+s), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[-mV2/s]
  -6*G[0, -(mV2-u)/u, 1]*Log[-mV2/s]
  +6*G[mV2/u, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(r+mh2), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  +6*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  +6*Log[mV2/(mV2-u)]*Log[-mV2/s]*Log[-u/(mh2-u)]
  +12*G[0, 0, -(mV2-u)/u, 1]
  +12*G[0, -(mV2-u)/u, 1, 1]
  -6*G[mV2/mh2, 0, (mh2-u)/mh2, 1]
  -6*G[mV2/mh2, mV2/u, (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +6*G[mV2/mh2, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  -6*G[mV2/u, s/(u+s), (mh2-u)/mh2, 1]
  +12*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -6*G[mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(r+mh2), 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(r+mh2), s/mh2, (mh2-u)/mh2, 1]
  -12*G[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1, 1]
  -6*G[-(mV2-s)/s, 1, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, s/(u+s), (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 2*mV2/(r+mh2), (mh2-u)/mh2, 1]
)
+(-1/2*(r+mh2)/mh2/(u+s))*(
  -1*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[mV2/u, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]
)
+(-1/12*(2*mV2-mh2-r)/(mh2-s)/u)*(
  +1*Log[(2*mV2-mh2-r)/mV2]^3
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
)
+(-1/12*(2*mV2-mh2+r)/(mh2-s)/u)*(
  +1*Log[(2*mV2-mh2+r)/mV2]^3
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
)
+(-(2*mV2-mh2+u)/(mh2-s-u)/u)*(
  +1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, (mh2-u)/mh2, 1]
)
+(1/2*(mh2-2*s-2*u)/(u+s)/(mh2-s-u))*(
  -1*Log[mV2/(mV2-u)]^2
  +2*G[0, -(mV2-u)/u, 1]
)
+(1/2*(mh2-u+2*mV2)/(mh2-s-u)/u)*(
  +2*G[0, -(mV2-u)/u, 1]*Log[2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[2]
  -1*Log[2]*Log[mV2/(mV2-u)]^2
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[-mV2/s]
)
+(-1/2*(-r+2*mV2+mh2)/u/(mh2-s))*(
  -1*G[-(mV2-s)/s, 1, 2*mV2/(r+mh2), 1]
  +1*G[0, 1, 2*mV2/(r+mh2), 1]
  +1*G[0, 2*mV2/(mh2-r), 1, 1]
  +1*G[2*mV2/(mh2-r), 0, 1, 1]
  +1*G[2*mV2/(mh2-r), 1, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]
)
+(-1/2*(r+2*mV2+mh2)/u/(mh2-s))*(
  -1*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  +1*G[0, 1, 2*mV2/(mh2-r), 1]
  +1*G[0, 2*mV2/(r+mh2), 1, 1]
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(r+mh2), 0, 1, 1]
  +1*G[2*mV2/(r+mh2), 1, 2*mV2/(mh2-r), 1]
)
+(-1/4*(2*mV2*mh2+mh2*s-r*s)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1]
)
+(-1/4*(2*mV2*mh2+mh2*s+r*s)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(r+mh2), s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
)
+(-1/4*(2*mV2*mh2+mh2^2-mh2*r-mh2*u+r*u)/mh2/(mh2-s-u)/u)*(
  +2*G[0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[mV2/u, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[s/(u+s), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  +2*G[(mh2-u)/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/u, 2*mV2/(r+mh2), 1]*Log[-mV2/s]
  +2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -2*G[mV2/mh2, mV2/u, 2*mV2/(r+mh2), 1]
  -2*G[mV2/u, s/(u+s), 2*mV2/(r+mh2), 1]
  +2*G[mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1]
  -2*G[-(mV2-s)/s, mV2/u, 2*mV2/(r+mh2), 1]
  +2*G[-(mV2-s)/s, s/(u+s), 2*mV2/(r+mh2), 1]
)
+(-1/4*(2*mV2*mh2+mh2^2+mh2*r-mh2*u-r*u)/mh2/(mh2-s-u)/u)*(
  +2*G[0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[s/(u+s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -2*G[mV2/mh2, mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[mV2/u, s/(u+s), 2*mV2/(mh2-r), 1]
  +2*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(r+mh2), mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, s/(u+s), 2*mV2/(mh2-r), 1]
)
+(1/2*s*(mh2*s+2*mh2*u-s*u-u^2)/(u+s)^2/(mh2-s-u)/u)*(
  -2*G[(mh2-u)/mh2, s/(u+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-r), s/(u+s), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(r+mh2), s/(u+s), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  +2*G[0, -(mV2-u)/u, 1]*Log[-u/s]
  -2*G[mV2/u, (mh2-u)/mh2, s/(u+s), 1]
  +2*G[mV2/u, 2*mV2/(mh2-r), s/(u+s), 1]
  +2*G[mV2/u, 2*mV2/(r+mh2), s/(u+s), 1]
  +2*G[2*mV2/(mh2-r), 0, s/(u+s), 1]
  -2*G[2*mV2/(mh2-r), 1, s/(u+s), 1]
  -2*G[2*mV2/(mh2-r), s/mh2, s/(u+s), 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, s/(u+s), 1]
  +2*G[2*mV2/(r+mh2), 0, s/(u+s), 1]
  -2*G[2*mV2/(r+mh2), 1, s/(u+s), 1]
  -2*G[2*mV2/(r+mh2), s/mh2, s/(u+s), 1]
  +2*G[2*mV2/(r+mh2), (mh2-u)/mh2, s/(u+s), 1]
  +2*G[-(mV2-s)/s, 1, s/(u+s), 1]
  +2*G[-(mV2-s)/s, s/mh2, s/(u+s), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/(u+s), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(r+mh2), s/(u+s), 1]
)
)
+eps^(1)*missingOrderPL111110200d6
,

PL[{1,1,1,1,1,0,3,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(-1/12/u/(mh2-s))*(
  -1*Log[2]^3
  -1*Log[mV2/(mV2-s)]^3
  -1*Pi^2*Log[2]
  +6*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -1*Pi^2*Log[mV2/(mV2-mh2)]
  -6*Log[2]^2*Log[mV2/(mV2-mh2)]
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  -1*Pi^2*Log[mV2/(mV2-s)]
  +6*Log[2]^2*Log[-mV2/s]
  +3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  +3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  -6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +6*G[0, 0, -(mV2-s)/s, 1]
  +6*G[0, -(mV2-s)/s, 1, 1]
  +6*G[mV2/mh2, 0, 1, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-r), 1, 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 1, 1]
)
+(-1/12/u/(mh2-s-u))*(
  -2*Log[mV2/(mV2-u)]^3
  -6*G[0, -(mV2-u)/u, 1]*Log[-mV2/s]
  -2*Pi^2*Log[mV2/(mV2-u)]
  +3*Log[mV2/(mV2-u)]^2*Log[-mV2/s]
  +12*G[0, 0, -(mV2-u)/u, 1]
  +12*G[0, -(mV2-u)/u, 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1, 1]
)
+(1/12/(mh2-s-u)/(mh2-s))*(
  -2*Log[mV2/(mV2-mh2+s)]^3
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -2*Pi^2*Log[mV2/(mV2-mh2+s)]
  +3*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  +12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  +12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(-1/4*s/mh2/(mh2-s-u)/(mh2-s))*(
  +1*Log[2]*Log[mV2/(mV2-mh2+s)]^2
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[-(mh2-s)/s]
  +2*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  +2*G[mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  -2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/s]
  -2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  -2*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]*Log[-(mh2-s)/s]
  +2*G[mV2/mh2, 0, s/mh2, 1]
  +2*G[mV2/mh2, mV2/(mh2-s), s/mh2, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -2*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
)
+(-1/4*s/(s+u)/u/(mh2-s-u))*(
  -2*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[0, -(mV2-u)/u, 1]*Log[-u/s]
  -1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  -2*G[mV2/u, 0, s/(s+u), 1]
  -2*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  +2*G[mV2/u, 2*mV2/(mh2-r), s/(s+u), 1]
  +2*G[mV2/u, 2*mV2/(mh2+r), s/(s+u), 1]
  +2*G[2*mV2/(mh2-r), 0, s/(s+u), 1]
  -2*G[2*mV2/(mh2-r), 1, s/(s+u), 1]
  -2*G[2*mV2/(mh2-r), s/mh2, s/(s+u), 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), 0, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 1, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), s/mh2, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 1, s/(s+u), 1]
  +2*G[-(mV2-s)/s, s/mh2, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1]
)
+(1/4*(mh2-u)/mh2/u/(mh2-s-u))*(
  +1*Log[2]*Log[mV2/(mV2-u)]^2
  +2*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[0, -(mV2-u)/u, 1]*Log[2]
  +2*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/u, (mh2-u)/mh2, 1]*Log[-mV2/s]
  +2*G[s/(s+u), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  -2*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  -2*Log[2]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -2*Log[mV2/(mV2-u)]*Log[-mV2/s]*Log[-u/(mh2-u)]
  +2*G[mV2/mh2, 0, (mh2-u)/mh2, 1]
  +2*G[mV2/mh2, mV2/u, (mh2-u)/mh2, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -2*G[mV2/u, 0, (mh2-u)/mh2, 1]
  +2*G[mV2/u, s/(s+u), (mh2-u)/mh2, 1]
  -4*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +2*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +2*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2, 1]
  +4*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2, 1]
  +4*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +2*G[-(mV2-s)/s, 1, (mh2-u)/mh2, 1]
  +2*G[-(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1]
  +2*G[-(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
)
+(-1/24*(4*mV2*mh2-2*mV2*r-mh2^2+mh2*r)/mh2/(4*mV2-mh2)/u/(mh2-s))*(
  +1*Log[(2*mV2-mh2+r)/mV2]^3
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  -6*G[0, 1, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(mh2-r), 1, 1]
  -6*G[2*mV2/(mh2-r), 0, 1, 1]
  -6*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
)
+(-1/24*(4*mV2*mh2+2*mV2*r-mh2^2-mh2*r)/mh2/(4*mV2-mh2)/u/(mh2-s))*(
  +1*Log[(2*mV2-mh2-r)/mV2]^3
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  -6*G[0, 1, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2+r), 1, 1]
  -6*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 0, 1, 1]
  -6*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
)
+(-1/8*(2*mV2*r-4*mV2*s+mh2*s-r*s)/(4*mV2-mh2)/mh2/(mh2-s-u)/(mh2-s))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
)
+(-1/8*(2*mV2*r+4*mV2*s-mh2*s-r*s)/(4*mV2-mh2)/mh2/(mh2-s-u)/(mh2-s))*(
  +2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  +2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -2*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
)
+(-1/8*(4*mV2*mh2-2*mV2*r-4*mV2*u-mh2^2+mh2*r+mh2*u-r*u)/mh2/(4*mV2-mh2)/u/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +2*G[s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/u, 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  -2*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
)
+(-1/8*(4*mV2*mh2+2*mV2*r-4*mV2*u-mh2^2-mh2*r+mh2*u+r*u)/mh2/(4*mV2-mh2)/u/(mh2-s-u))*(
  +1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*G[s/(s+u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -2*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +2*G[mV2/mh2, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[mV2/u, s/(s+u), 2*mV2/(mh2-r), 1]
  -2*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1]
)
+(-1/2*r*(2*mV2-mh2)/u/(4*mV2-mh2)/mh2/(mh2-s))*(
  -1*G[0, 0, 2*mV2/(mh2+r), 1]
  +1*G[0, 0, 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*missingOrderPL111110300d6
,

PL[{1,1,2,0,1,0,2,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(s^2/(mh2-s)^3)*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[-(mh2-s)/s]
  +2*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -2*G[mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/s]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  -2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]*Log[-(mh2-s)/s]
  +2*G[mV2/mh2, 0, s/mh2, 1]
  +2*G[mV2/mh2, mV2/(mh2-s), s/mh2, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -2*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
)
+((mV2-2*s)/(mh2-s)^2)*(
  +1*G[0, 2*mV2/(mh2-r), 1]
  +1*G[0, 2*mV2/(mh2+r), 1]
)
+((mV2+2*s)/(mh2-s)^2)*(
  -1*G[-(mV2-s)/s, s/mh2, 1]
  +1*G[2*mV2/(mh2-r), s/mh2, 1]
  +1*G[2*mV2/(mh2+r), s/mh2, 1]
)
+(s*(3*mh2-2*s-r)/(mh2-s)^3)*(
  +1*G[0, 2*mV2/(mh2-r), 1, 1]
  +1*G[2*mV2/(mh2-r), 0, 1, 1]
)
+(s*(3*mh2-2*s+r)/(mh2-s)^3)*(
  +1*G[0, 2*mV2/(mh2+r), 1, 1]
  +1*G[2*mV2/(mh2+r), 0, 1, 1]
)
+((2*mV2*mh2-2*mV2*s+mh2^2-3*mh2*s)/mh2/(mh2-s)^2)*(
  +1*Log[2]
)
+(-1/(mh2-s))*(
  +1*G[0, mV2/mh2, 1]
)
+(-2*s/(mh2-s)^2)*(
  +1*G[0, mV2/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, mV2/(mh2-s), 1]*Log[-mV2/s]
  -1*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 1]
  -1*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 1]
  -1*G[0, -(mV2-s)/s, 2*mV2/(mh2-r), 1]
  -1*G[0, -(mV2-s)/s, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 1]
  -1*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 1]
  -1*G[-(mV2-s)/s, 0, 2*mV2/(mh2-r), 1]
  -1*G[-(mV2-s)/s, 0, 2*mV2/(mh2+r), 1]
  -1*Log[-mV2/s]
  +1*G[0, 0, mV2/mh2, 1]
  +1*G[0, mV2/mh2, mV2/(mh2-s), 1]
  +1*G[0, -(mV2-s)/s, mV2/(mh2-s), 1]
  +1*G[mV2/mh2, 0, mV2/(mh2-s), 1]
  +1*G[-(mV2-s)/s, 0, 1, 1]
  +1*G[-(mV2-s)/s, 0, mV2/(mh2-s), 1]
  +1*Log[mV2/(mV2-mh2)]
)
+(2*(mV2-s)/(mh2-s)^2)*(
  +1*Log[mV2/(mV2-s)]
)
+(1/2*(mh2+s)/(mh2-s)^2)*(
  +1*Log[mV2/(mV2-mh2)]^2
  +2*Log[2]*Log[mV2/(mV2-mh2)]
  -2*G[0, -(mV2-mh2)/mh2, 1]
)
+(1/2*(-mh2+mV2-s)/(mh2-s)^2)*(
  +1*Log[mV2/(mV2-s)]^2
  -2*Log[2]^2
  -1*Log[(2*mV2-mh2-r)/mV2]^2
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -(mV2-s)/s, 1]
)
+(1/3*s*mh2/(mh2-s)^3)*(
  +1*Log[2]^3
  +1*Log[mV2/(mV2-s)]^3
  +1*Pi^2*Log[2]
  +1*Pi^2*Log[mV2/(mV2-mh2)]
  +1*Pi^2*Log[mV2/(mV2-s)]
  +2*Log[mV2/(mV2-mh2+s)]^3
  -6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  -6*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +6*Log[2]^2*Log[mV2/(mV2-mh2)]
  +3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  +3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Pi^2*Log[mV2/(mV2-mh2+s)]
  +3*Log[2]*Log[mV2/(mV2-mh2+s)]^2
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  -6*Log[2]^2*Log[-mV2/s]
  -3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  -3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  -6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  -6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -6*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -6*G[0, 0, -(mV2-s)/s, 1]
  -12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[mV2/mh2, 0, 1, 1]
  +6*G[mV2/mh2, 2*mV2/(mh2-r), 1, 1]
  +6*G[mV2/mh2, 2*mV2/(mh2+r), 1, 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
)
+(1/6*s*(mh2-r)/(mh2-s)^3)*(
  -1*Log[(2*mV2-mh2+r)/mV2]^3
  -1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -6*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +6*G[0, 1, 2*mV2/(mh2+r), 1]
  -6*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
)
+(1/2*s*(mh2+s)/(mh2-s)^3)*(
  +1*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]^2
  -2*G[0, s/mh2, 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[0, s/mh2, 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  +2*G[0, 2*mV2/(mh2-r), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -2*G[0, 2*mV2/(mh2-r), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2+s)]^2
  +2*G[0, 2*mV2/(mh2+r), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -2*G[0, 2*mV2/(mh2+r), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2+s)]^2
  -2*G[0, 0, mV2/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 0, mV2/(mh2-s), 1]*Log[-mV2/s]
  +4*G[0, 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  -2*G[0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -2*G[0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, 2*mV2/(mh2-r), 1, 1]*Log[-mV2/s]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-mh2)]
  -2*G[0, 2*mV2/(mh2+r), 1, 1]*Log[-mV2/s]
  -2*G[0, 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/s]
  +2*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[-mV2/s]
  -2*G[mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -2*G[mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2-r), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-r), 0, 1, 1]*Log[-mV2/s]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2-r), 0, s/mh2, 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2+r), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+r), 0, 1, 1]*Log[-mV2/s]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[2*mV2/(mh2+r), 0, s/mh2, 1]*Log[-mV2/s]
  +4*Zeta[3]*Log[mV2/(mV2-mh2)]
  -2*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +2*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -2*G[0, 0, mV2/mh2, mV2/(mh2-s), 1]
  +2*G[0, 0, 2*mV2/(mh2-r), 1, 1]
  +2*G[0, 0, 2*mV2/(mh2-r), mV2/(mh2-s), 1]
  -2*G[0, 0, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[0, 0, 2*mV2/(mh2+r), 1, 1]
  +2*G[0, 0, 2*mV2/(mh2+r), mV2/(mh2-s), 1]
  -2*G[0, 0, 2*mV2/(mh2+r), s/mh2, 1]
  -2*G[0, 0, -(mV2-s)/s, 1, 1]
  -2*G[0, 0, -(mV2-s)/s, mV2/(mh2-s), 1]
  +2*G[0, 0, -(mV2-s)/s, s/mh2, 1]
  -2*G[0, mV2/mh2, 0, 1, 1]
  -2*G[0, mV2/mh2, 0, mV2/(mh2-s), 1]
  +2*G[0, mV2/mh2, 0, s/mh2, 1]
  +2*G[0, mV2/mh2, mV2/(mh2-s), s/mh2, 1]
  -2*G[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[0, mV2/mh2, 2*mV2/(mh2-r), 1, 1]
  -2*G[0, mV2/mh2, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[0, mV2/mh2, 2*mV2/(mh2+r), 1, 1]
  -2*G[0, mV2/mh2, 2*mV2/(mh2+r), s/mh2, 1]
  +4*G[0, 2*mV2/(mh2-r), 0, 1, 1]
  +2*G[0, 2*mV2/(mh2-r), 0, mV2/(mh2-s), 1]
  -4*G[0, 2*mV2/(mh2-r), 0, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), 1, 1, 1]
  +2*G[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  -2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), s/mh2, 1]
  +2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[0, 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  +4*G[0, 2*mV2/(mh2+r), 0, 1, 1]
  +2*G[0, 2*mV2/(mh2+r), 0, mV2/(mh2-s), 1]
  -4*G[0, 2*mV2/(mh2+r), 0, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2+r), 1, 1, 1]
  +2*G[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), 1]
  -2*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), s/mh2, 1]
  +2*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[0, 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -2*G[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[0, -(mV2-s)/s, 0, 1, 1]
  -2*G[0, -(mV2-s)/s, 0, mV2/(mh2-s), 1]
  +2*G[0, -(mV2-s)/s, 0, s/mh2, 1]
  +2*G[0, -(mV2-s)/s, 1, 1, 1]
  -2*G[0, -(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  -2*G[0, -(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  +2*G[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -2*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[0, -(mV2-s)/s, s/mh2, s/mh2, 1]
  +2*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
  -4*G[mV2/mh2, 0, 0, 1, 1]
  -2*G[mV2/mh2, 0, 0, mV2/(mh2-s), 1]
  +4*G[mV2/mh2, 0, 0, s/mh2, 1]
  +2*G[mV2/mh2, 0, mV2/(mh2-s), s/mh2, 1]
  -2*G[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[mV2/mh2, 0, 2*mV2/(mh2-r), 1, 1]
  -2*G[mV2/mh2, 0, 2*mV2/(mh2-r), s/mh2, 1]
  +2*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1, 1]
  -2*G[mV2/mh2, 0, 2*mV2/(mh2+r), s/mh2, 1]
  +2*G[mV2/mh2, mV2/(mh2-s), 0, s/mh2, 1]
  -2*G[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  -2*G[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +2*G[mV2/mh2, 2*mV2/(mh2-r), 0, 1, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2-r), 0, s/mh2, 1]
  +2*G[mV2/mh2, 2*mV2/(mh2+r), 0, 1, 1]
  -2*G[mV2/mh2, 2*mV2/(mh2+r), 0, s/mh2, 1]
  +6*G[2*mV2/(mh2-r), 0, 0, 1, 1]
  +2*G[2*mV2/(mh2-r), 0, 0, mV2/(mh2-s), 1]
  -6*G[2*mV2/(mh2-r), 0, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, 1, 1, 1]
  +2*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), 0, s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), 1, 0, 1, 1]
  +2*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, s/mh2, 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 0, 0, 1, 1]
  +2*G[2*mV2/(mh2+r), 0, 0, mV2/(mh2-s), 1]
  -6*G[2*mV2/(mh2+r), 0, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, 1, 1, 1]
  +2*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), 0, s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), 1, 0, 1, 1]
  +2*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, s/mh2, 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 0, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, 0, 0, 1, 1]
  -2*G[-(mV2-s)/s, 0, 0, mV2/(mh2-s), 1]
  +2*G[-(mV2-s)/s, 0, 0, s/mh2, 1]
  +2*G[-(mV2-s)/s, 0, 1, 1, 1]
  -2*G[-(mV2-s)/s, 0, 1, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, 0, 1, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2, 1]
  -2*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, 0, s/mh2, s/mh2, 1]
  +2*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, 1, 0, 1, 1]
  -2*G[-(mV2-s)/s, 1, 0, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, 1, 0, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2, 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 0, s/mh2, 1]
  +2*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2+r), 1]
)
+(-2*s*(2*mh2-s)/(mh2-s)^3)*(
  +1*G[0, -(mV2-s)/s, 1, 1]
)
+(2*s*(mh2-s-r)/(mh2-s)^3)*(
  +1*G[0, 0, 2*mV2/(mh2-r), 1]
)
+(2*s*(mh2-s+r)/(mh2-s)^3)*(
  +1*G[0, 0, 2*mV2/(mh2+r), 1]
)
+(1/6*(mh2+r)*s/(mh2-s)^3)*(
  -1*Log[(2*mV2-mh2-r)/mV2]^3
  -1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  -6*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +6*G[0, 1, 2*mV2/(mh2-r), 1]
  -6*G[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
)
+(-2*(mV2-mh2+s)*s/(mh2-s)^3)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(mV2-mh2+s)/mV2]
  -1*Log[(mV2-mh2+s)/mV2]*Log[-mV2/s]
  -1*G[2*mV2/(mh2-r), mV2/(mh2-s), 1]
  -1*G[2*mV2/(mh2+r), mV2/(mh2-s), 1]
  +1*G[mV2/mh2, mV2/(mh2-s), 1]
  +1*G[-(mV2-s)/s, mV2/(mh2-s), 1]
)
+(-(mV2*mh2+mV2*s-mh2^2+mh2*s)/mh2/(mh2-s)^2)*(
  +1*Log[(mV2-mh2)/mV2]
)
+(-1/2*(2*mV2*mh2-2*mV2*s+mh2^2-mh2*r-3*mh2*s-r*s)/mh2/(mh2-s)^2)*(
  +1*Log[(2*mV2-mh2+r)/mV2]
)
+(-1/2*(2*mV2*mh2-2*mV2*s+mh2^2+mh2*r-3*mh2*s+r*s)/mh2/(mh2-s)^2)*(
  +1*Log[(2*mV2-mh2-r)/mV2]
)
+(-1/2*(mh2-r)*(mh2+s)/mh2/(mh2-s)^2)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  -1*G[-(mV2-s)/s, 2*mV2/(mh2+r), 1]
  +1*G[mV2/mh2, 2*mV2/(mh2+r), 1]
)
+(-1/2*(mh2+r)*(mh2+s)/mh2/(mh2-s)^2)*(
  +1*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  -1*G[-(mV2-s)/s, 2*mV2/(mh2-r), 1]
  +1*G[mV2/mh2, 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*missingOrderPL112010200d6
,

PL[{1,2,1,0,0,0,0,0,0}, 4-2*eps] ->
+eps^(-2)*( 
+(1/2)*(
  +1
)
)
+eps^(-1)*( 
+(-1/2)*(
  -1
  +2*Log[mV2]
)
)
+eps^(0)*( 
+(-1/6)*(
  -3
  -1*Pi^2
  -6*Log[mV2]^2
  +6*Log[mV2]
)
)
+eps^(1)*( 
+(-1/6)*(
  -3
  -1*Pi^2
  -6*Log[mV2]^2
  +4*Log[mV2]^3
  +2*Pi^2*Log[mV2]
  +6*Zeta[3]
  +6*Log[mV2]
)
)
+eps^(2)*( 
+(-1/60)*(
  -30
  -10*Pi^2
  -3*Pi^4
  -60*Log[mV2]^2
  +40*Log[mV2]^3
  -20*Log[mV2]^4
  +20*Pi^2*Log[mV2]
  -120*Zeta[3]*Log[mV2]
  -20*Pi^2*Log[mV2]^2
  +60*Zeta[3]
  +60*Log[mV2]
)
)
+eps^(3)*missingOrderPL121000000d4
,

PL[{1,2,1,1,1,0,2,0,0}, 6-2*eps] ->
+eps^(0)*( 
+(1/(s+u)/(mh2-s-u))*(
  +1*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, s/(s+u), 1]
)
+((mh2-u)/mh2/u/(mh2-s-u))*(
  +1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +1*Log[mV2/(mV2-u)]*Log[-u/(mh2-u)]^2
  +1*G[mV2/u, (mh2-u)/mh2, 1]*Log[-mV2/s]
  +1*Log[mV2/(mV2-u)]*Log[-mV2/s]*Log[-u/(mh2-u)]
  -1*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[-u/(mh2-u)]
  -1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -1*G[mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -1*G[s/(s+u), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -1*G[2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -1*G[2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -1*G[mV2/u, s/(s+u), (mh2-u)/mh2, 1]
  +2*G[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -1*G[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -1*G[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -1*G[1/mh2*mV2, 0, (mh2-u)/mh2, 1]
  -1*G[1/mh2*mV2, mV2/u, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -1*G[-(mV2-s)/s, 1, (mh2-u)/mh2, 1]
  -1*G[-(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1]
  -1*G[-(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1]
  +1*G[1/mh2*mV2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +1*G[1/mh2*mV2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  +1*G[2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2, 1]
  +1*G[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2, 1]
  +1*G[-(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +1*G[-(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
)
+((4*mV2*mh2-2*mV2*r-mh2^2)/(4*mV2-mh2)/mh2/(mh2-s)/u)*(
  +1*G[0, 0, 2*mV2/(mh2+r), 1]
)
+((4*mV2*mh2-mV2*r-mh2^2)/mh2/(4*mV2-mh2)/(mh2-s)/u)*(
  -1*G[0, 1, 2*mV2/(mh2+r), 1]
  -1*G[0, 2*mV2/(mh2-r), 1, 1]
  -1*G[2*mV2/(mh2-r), 0, 1, 1]
  -1*G[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  -1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
  +1*G[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
)
+((4*mV2*mh2+mV2*r-mh2^2)/mh2/(4*mV2-mh2)/(mh2-s)/u)*(
  -1*G[0, 1, 2*mV2/(mh2-r), 1]
  -1*G[0, 2*mV2/(mh2+r), 1, 1]
  -1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  -1*G[2*mV2/(mh2+r), 0, 1, 1]
  -1*G[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  +1*G[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
)
+((4*mV2*mh2+2*mV2*r-mh2^2)/(4*mV2-mh2)/mh2/(mh2-s)/u)*(
  +1*G[0, 0, 2*mV2/(mh2-r), 1]
)
+(-1/mh2/(mh2-s-u))*(
  +1*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +1*G[mV2/u, 0, (mh2-u)/mh2, 1]
)
+(1/6/u/(mh2-s-u))*(
  -2*Log[mV2/(mV2-u)]^3
  +6*G[0, s/(s+u), 1]*G[0, -(mV2-u)/u, 1]
  -6*G[0, 2*mV2/(mh2-r), 1]*G[0, -(mV2-u)/u, 1]
  +6*G[0, 2*mV2/(mh2-r), 1]*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]
  -6*G[0, 2*mV2/(mh2+r), 1]*G[0, -(mV2-u)/u, 1]
  +6*G[0, 2*mV2/(mh2+r), 1]*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]
  -6*G[0, (mh2-u)/mh2, 1]*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]
  +6*G[0, mV2/u, 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 0, mV2/u, 1]*Log[mV2/(mV2-mh2)]
  -12*G[0, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/u, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/u, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*Pi^2*Log[mV2/(mV2-u)]
  -6*G[0, 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[0, s/(s+u), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +6*G[0, s/(s+u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +6*G[0, s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +12*G[0, (mh2-u)/mh2, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -6*G[0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*mV2/(mh2-r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +6*G[0, 2*mV2/(mh2+r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  -6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[s/(s+u), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +6*G[s/(s+u), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +6*G[s/(s+u), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -6*G[(mh2-u)/mh2, 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +12*G[(mh2-u)/mh2, 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -6*G[(mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -6*G[(mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(mh2-r), 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  +6*G[2*mV2/(mh2+r), 0, s/(s+u), 1]*Log[mV2/(mV2-u)]
  -6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]
  -3*G[0, s/(s+u), 1]*Log[mV2/(mV2-u)]^2
  +3*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]^2
  +3*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]^2
  +3*Log[mV2/(mV2-u)]^2*Log[-mV2/s]
  -6*G[0, mV2/u, 1]*Log[-mV2/s]
  -6*G[0, -(mV2-u)/u, 1]*Log[-mV2/s]
  -6*G[0, 0, mV2/u, 1]*Log[-mV2/s]
  +6*G[0, mV2/u, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[0, mV2/u, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -6*G[0, mV2/u, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -6*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]*Log[-mV2/s]
  +6*G[mV2/u, 0, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[mV2/u, 0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -6*G[mV2/u, 0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -6*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]*Log[-mV2/s]
  -6*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +6*G[0, (mh2-u)/mh2, 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  -6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]*Log[-mV2/s]
  +12*G[0, 0, -(mV2-u)/u, 1]
  +6*G[0, mV2/u, s/(s+u), 1]
  -6*G[0, mV2/u, (mh2-u)/mh2, 1]
  +6*G[0, 1/mh2*mV2, mV2/u, 1]
  -6*G[0, 2*mV2/(mh2-r), mV2/u, 1]
  +6*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/u, 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[0, -(mV2-s)/s, mV2/u, 1]
  -6*G[0, -(mV2-s)/s, s/(s+u), 1]
  +12*G[0, -(mV2-u)/u, 1, 1]
  +6*G[1/mh2*mV2, 0, mV2/u, 1]
  -6*G[2*mV2/(mh2-r), 0, mV2/u, 1]
  +6*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, mV2/u, 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -6*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1, 1]
  +6*G[-(mV2-s)/s, 0, mV2/u, 1]
  -6*G[-(mV2-s)/s, 0, s/(s+u), 1]
  +6*G[0, 0, mV2/u, s/(s+u), 1]
  -6*G[0, 0, mV2/u, (mh2-u)/mh2, 1]
  +6*G[0, 0, 1/mh2*mV2, mV2/u, 1]
  -6*G[0, 0, 2*mV2/(mh2-r), mV2/u, 1]
  +6*G[0, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -6*G[0, 0, 2*mV2/(mh2+r), mV2/u, 1]
  +6*G[0, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[0, 0, -(mV2-s)/s, mV2/u, 1]
  -6*G[0, 0, -(mV2-s)/s, s/(s+u), 1]
  -6*G[0, mV2/u, s/(s+u), (mh2-u)/mh2, 1]
  +6*G[0, mV2/u, s/(s+u), 2*mV2/(mh2-r), 1]
  +6*G[0, mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  -6*G[0, mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  +12*G[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -6*G[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, mV2/u, 2*mV2/(mh2-r), s/(s+u), 1]
  -6*G[0, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +6*G[0, mV2/u, 2*mV2/(mh2+r), s/(s+u), 1]
  -6*G[0, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[0, 1/mh2*mV2, 0, mV2/u, 1]
  -6*G[0, 1/mh2*mV2, 0, (mh2-u)/mh2, 1]
  -6*G[0, 1/mh2*mV2, mV2/u, (mh2-u)/mh2, 1]
  +6*G[0, 1/mh2*mV2, mV2/u, 2*mV2/(mh2-r), 1]
  +6*G[0, 1/mh2*mV2, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[0, 1/mh2*mV2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +6*G[0, 1/mh2*mV2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2-r), 0, mV2/u, 1]
  +6*G[0, 2*mV2/(mh2-r), 0, s/(s+u), 1]
  +6*G[0, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2-r), 1, s/(s+u), 1]
  +6*G[0, 2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(mh2-r), s/mh2, s/(s+u), 1]
  +6*G[0, 2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u), 1]
  -12*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +6*G[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(mh2+r), 0, mV2/u, 1]
  +6*G[0, 2*mV2/(mh2+r), 0, s/(s+u), 1]
  +6*G[0, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), 1, s/(s+u), 1]
  +6*G[0, 2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  -6*G[0, 2*mV2/(mh2+r), s/mh2, s/(s+u), 1]
  +6*G[0, 2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1]
  -12*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +6*G[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-s)/s, 0, mV2/u, 1]
  -6*G[0, -(mV2-s)/s, 0, s/(s+u), 1]
  +6*G[0, -(mV2-s)/s, 1, s/(s+u), 1]
  -6*G[0, -(mV2-s)/s, 1, (mh2-u)/mh2, 1]
  -6*G[0, -(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1]
  +6*G[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2-r), 1]
  +6*G[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-s)/s, s/mh2, s/(s+u), 1]
  -6*G[0, -(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1]
  +6*G[0, -(mV2-s)/s, s/(s+u), (mh2-u)/mh2, 1]
  -6*G[0, -(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1]
  -6*G[0, -(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u), 1]
  +6*G[0, -(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -6*G[0, -(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1]
  +6*G[0, -(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -6*G[mV2/u, 0, 0, s/(s+u), 1]
  +6*G[mV2/u, 0, 0, (mh2-u)/mh2, 1]
  -6*G[mV2/u, 0, s/(s+u), (mh2-u)/mh2, 1]
  +6*G[mV2/u, 0, s/(s+u), 2*mV2/(mh2-r), 1]
  +6*G[mV2/u, 0, s/(s+u), 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, 0, (mh2-u)/mh2, s/(s+u), 1]
  +12*G[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  -6*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -6*G[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +6*G[mV2/u, 0, 2*mV2/(mh2-r), s/(s+u), 1]
  -6*G[mV2/u, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +6*G[mV2/u, 0, 2*mV2/(mh2+r), s/(s+u), 1]
  -6*G[mV2/u, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -6*G[mV2/u, s/(s+u), 0, (mh2-u)/mh2, 1]
  +6*G[mV2/u, s/(s+u), 0, 2*mV2/(mh2-r), 1]
  +6*G[mV2/u, s/(s+u), 0, 2*mV2/(mh2+r), 1]
  -6*G[mV2/u, (mh2-u)/mh2, 0, s/(s+u), 1]
  +12*G[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  -6*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  -6*G[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[mV2/u, 2*mV2/(mh2-r), 0, s/(s+u), 1]
  -6*G[mV2/u, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +6*G[mV2/u, 2*mV2/(mh2+r), 0, s/(s+u), 1]
  -6*G[mV2/u, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  +6*G[1/mh2*mV2, 0, 0, mV2/u, 1]
  -12*G[1/mh2*mV2, 0, 0, (mh2-u)/mh2, 1]
  -6*G[1/mh2*mV2, 0, mV2/u, (mh2-u)/mh2, 1]
  +6*G[1/mh2*mV2, 0, mV2/u, 2*mV2/(mh2-r), 1]
  +6*G[1/mh2*mV2, 0, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[1/mh2*mV2, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  +6*G[1/mh2*mV2, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  -6*G[1/mh2*mV2, mV2/u, 0, (mh2-u)/mh2, 1]
  +6*G[1/mh2*mV2, mV2/u, 0, 2*mV2/(mh2-r), 1]
  +6*G[1/mh2*mV2, mV2/u, 0, 2*mV2/(mh2+r), 1]
  +6*G[1/mh2*mV2, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  +6*G[1/mh2*mV2, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2-r), 0, 0, mV2/u, 1]
  +12*G[2*mV2/(mh2-r), 0, 0, s/(s+u), 1]
  +6*G[2*mV2/(mh2-r), 0, 0, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2-r), 0, 1, s/(s+u), 1]
  +6*G[2*mV2/(mh2-r), 0, 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), 0, mV2/u, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), 0, s/mh2, s/(s+u), 1]
  +6*G[2*mV2/(mh2-r), 0, s/mh2, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, s/(s+u), 1]
  -12*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), 1, 0, s/(s+u), 1]
  +6*G[2*mV2/(mh2-r), 1, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), mV2/u, 0, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), s/mh2, 0, s/(s+u), 1]
  +6*G[2*mV2/(mh2-r), s/mh2, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, s/(s+u), 1]
  -12*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 0, 0, mV2/u, 1]
  +12*G[2*mV2/(mh2+r), 0, 0, s/(s+u), 1]
  +6*G[2*mV2/(mh2+r), 0, 0, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, 1, s/(s+u), 1]
  +6*G[2*mV2/(mh2+r), 0, 1, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, mV2/u, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 0, s/mh2, s/(s+u), 1]
  +6*G[2*mV2/(mh2+r), 0, s/mh2, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, s/(s+u), 1]
  -12*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 1, 0, s/(s+u), 1]
  +6*G[2*mV2/(mh2+r), 1, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), mV2/u, 0, (mh2-u)/mh2, 1]
  -6*G[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 0, s/(s+u), 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, s/(s+u), 1]
  -12*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, (mh2-u)/mh2, 1]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 0, 0, mV2/u, 1]
  -6*G[-(mV2-s)/s, 0, 0, s/(s+u), 1]
  +6*G[-(mV2-s)/s, 0, 1, s/(s+u), 1]
  -6*G[-(mV2-s)/s, 0, 1, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, 0, mV2/u, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 0, s/mh2, s/(s+u), 1]
  -6*G[-(mV2-s)/s, 0, s/mh2, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 0, s/(s+u), (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, 0, s/(s+u), 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-s)/s, 0, s/(s+u), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 0, 2*mV2/(mh2-r), s/(s+u), 1]
  +6*G[-(mV2-s)/s, 0, 2*mV2/(mh2-r), (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, 0, 2*mV2/(mh2+r), s/(s+u), 1]
  +6*G[-(mV2-s)/s, 0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, 1, 0, s/(s+u), 1]
  -6*G[-(mV2-s)/s, 1, 0, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, mV2/u, 0, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, s/mh2, 0, s/(s+u), 1]
  -6*G[-(mV2-s)/s, s/mh2, 0, (mh2-u)/mh2, 1]
  +6*G[-(mV2-s)/s, s/(s+u), 0, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, s/(s+u), 0, 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-s)/s, s/(s+u), 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 0, s/(s+u), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2-r), 0, (mh2-u)/mh2, 1]
  -6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 0, s/(s+u), 1]
  +6*G[-(mV2-s)/s, 2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1]
)
+(1/6/(mh2-s)/u)*(
  -1*Log[mV2/(mV2-s)]^3
  +6*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -1*Pi^2*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2-r), 1, 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2+r), 1, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-r), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), 0, 1, 1]*Log[mV2/(mV2-mh2)]
  -12*Zeta[3]*Log[mV2/(mV2-mh2)]
  -6*Log[2]^2*Log[mV2/(mV2-mh2)]
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  -1*Pi^2*Log[mV2/(mV2-s)]
  -6*G[0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2-r), 1, 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2+r), 1, 1]*Log[-mV2/s]
  +6*G[2*mV2/(mh2-r), 0, 1, 1]*Log[-mV2/s]
  +6*G[2*mV2/(mh2+r), 0, 1, 1]*Log[-mV2/s]
  +6*Log[2]^2*Log[-mV2/s]
  +3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  +3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  -6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +6*G[0, 0, -(mV2-s)/s, 1]
  +12*G[0, -(mV2-s)/s, 1, 1]
  +6*G[1/mh2*mV2, 0, 1, 1]
  -6*G[1/mh2*mV2, 2*mV2/(mh2-r), 1, 1]
  -6*G[1/mh2*mV2, 2*mV2/(mh2+r), 1, 1]
  +6*G[-(mV2-s)/s, 0, 1, 1]
  -6*G[0, 0, 2*mV2/(mh2-r), 1, 1]
  -6*G[0, 0, 2*mV2/(mh2+r), 1, 1]
  +6*G[0, 0, -(mV2-s)/s, 1, 1]
  +6*G[0, 1/mh2*mV2, 0, 1, 1]
  -6*G[0, 1/mh2*mV2, 2*mV2/(mh2-r), 1, 1]
  -6*G[0, 1/mh2*mV2, 2*mV2/(mh2+r), 1, 1]
  -12*G[0, 2*mV2/(mh2-r), 0, 1, 1]
  +6*G[0, 2*mV2/(mh2-r), 1, 1, 1]
  -6*G[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1]
  -12*G[0, 2*mV2/(mh2+r), 0, 1, 1]
  +6*G[0, 2*mV2/(mh2+r), 1, 1, 1]
  -6*G[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), 1]
  +6*G[0, -(mV2-s)/s, 0, 1, 1]
  -6*G[0, -(mV2-s)/s, 1, 1, 1]
  +6*G[0, -(mV2-s)/s, 1, 2*mV2/(mh2-r), 1]
  +6*G[0, -(mV2-s)/s, 1, 2*mV2/(mh2+r), 1]
  +12*G[1/mh2*mV2, 0, 0, 1, 1]
  -6*G[1/mh2*mV2, 0, 2*mV2/(mh2-r), 1, 1]
  -6*G[1/mh2*mV2, 0, 2*mV2/(mh2+r), 1, 1]
  -6*G[1/mh2*mV2, 2*mV2/(mh2-r), 0, 1, 1]
  -6*G[1/mh2*mV2, 2*mV2/(mh2+r), 0, 1, 1]
  -18*G[2*mV2/(mh2-r), 0, 0, 1, 1]
  +6*G[2*mV2/(mh2-r), 0, 1, 1, 1]
  -6*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), 1, 0, 1, 1]
  -6*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2+r), 1]
  -18*G[2*mV2/(mh2+r), 0, 0, 1, 1]
  +6*G[2*mV2/(mh2+r), 0, 1, 1, 1]
  -6*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 1, 0, 1, 1]
  -6*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, 0, 0, 1, 1]
  -6*G[-(mV2-s)/s, 0, 1, 1, 1]
  +6*G[-(mV2-s)/s, 0, 1, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 0, 1, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 1, 0, 1, 1]
  +6*G[-(mV2-s)/s, 1, 0, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 1, 0, 2*mV2/(mh2+r), 1]
)
+(1/6/(mh2-s)/(mh2-s-u))*(
  +2*Log[mV2/(mV2-mh2+s)]^3
  -6*G[0, mV2/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, 2*mV2/(mh2-r), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -6*G[0, 2*mV2/(mh2-r), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -3*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2+s)]^2
  +6*G[0, 2*mV2/(mh2+r), 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  -6*G[0, 2*mV2/(mh2+r), 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -3*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2+s)]^2
  -6*G[0, s/mh2, 1]*G[0, -(mV2-mh2+s)/(mh2-s), 1]
  +6*G[0, s/mh2, 1]*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]
  -6*G[0, 0, mV2/(mh2-s), 1]*Log[mV2/(mV2-mh2)]
  +12*G[0, 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[0, mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[0, 2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +6*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2-r), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -6*G[2*mV2/(mh2+r), 0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*Pi^2*Log[mV2/(mV2-mh2+s)]
  +3*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]^2
  +6*G[0, mV2/(mh2-s), 1]*Log[-mV2/s]
  +6*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-mV2/s]
  +6*G[0, 0, mV2/(mh2-s), 1]*Log[-mV2/s]
  -6*G[0, mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  +6*G[0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +6*G[0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/s]
  -6*G[mV2/(mh2-s), 0, s/mh2, 1]*Log[-mV2/s]
  +6*G[mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +6*G[mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +6*G[2*mV2/(mh2-r), 0, s/mh2, 1]*Log[-mV2/s]
  +6*G[2*mV2/(mh2+r), 0, s/mh2, 1]*Log[-mV2/s]
  -3*Log[mV2/(mV2-mh2+s)]^2*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  +6*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -6*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -12*G[0, 0, -(mV2-mh2+s)/(mh2-s), 1]
  -6*G[0, 1/mh2*mV2, mV2/(mh2-s), 1]
  +6*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 1]
  -6*G[0, 2*mV2/(mh2-r), s/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 1]
  -6*G[0, 2*mV2/(mh2+r), s/mh2, 1]
  -6*G[0, -(mV2-s)/s, mV2/(mh2-s), 1]
  +6*G[0, -(mV2-s)/s, s/mh2, 1]
  -12*G[0, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[1/mh2*mV2, 0, mV2/(mh2-s), 1]
  +6*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 1]
  +6*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 1]
  +6*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1]
  -6*G[-(mV2-s)/s, 0, mV2/(mh2-s), 1]
  +6*G[-(mV2-s)/s, 0, s/mh2, 1]
  -6*G[0, 0, 1/mh2*mV2, mV2/(mh2-s), 1]
  +6*G[0, 0, 2*mV2/(mh2-r), mV2/(mh2-s), 1]
  -6*G[0, 0, 2*mV2/(mh2-r), s/mh2, 1]
  +6*G[0, 0, 2*mV2/(mh2+r), mV2/(mh2-s), 1]
  -6*G[0, 0, 2*mV2/(mh2+r), s/mh2, 1]
  -6*G[0, 0, -(mV2-s)/s, mV2/(mh2-s), 1]
  +6*G[0, 0, -(mV2-s)/s, s/mh2, 1]
  -6*G[0, 1/mh2*mV2, 0, mV2/(mh2-s), 1]
  +6*G[0, 1/mh2*mV2, 0, s/mh2, 1]
  +6*G[0, 1/mh2*mV2, mV2/(mh2-s), s/mh2, 1]
  -6*G[0, 1/mh2*mV2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -6*G[0, 1/mh2*mV2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[0, 1/mh2*mV2, 2*mV2/(mh2-r), s/mh2, 1]
  -6*G[0, 1/mh2*mV2, 2*mV2/(mh2+r), s/mh2, 1]
  +6*G[0, 2*mV2/(mh2-r), 0, mV2/(mh2-s), 1]
  -12*G[0, 2*mV2/(mh2-r), 0, s/mh2, 1]
  -6*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), s/mh2, 1]
  +6*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +6*G[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -6*G[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2+r), 0, mV2/(mh2-s), 1]
  -12*G[0, 2*mV2/(mh2+r), 0, s/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), s/mh2, 1]
  +6*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +6*G[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[0, 2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  -6*G[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  -6*G[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-s)/s, 0, mV2/(mh2-s), 1]
  +6*G[0, -(mV2-s)/s, 0, s/mh2, 1]
  +6*G[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -6*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -6*G[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[0, -(mV2-s)/s, s/mh2, s/mh2, 1]
  +6*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[1/mh2*mV2, 0, 0, mV2/(mh2-s), 1]
  +12*G[1/mh2*mV2, 0, 0, s/mh2, 1]
  +6*G[1/mh2*mV2, 0, mV2/(mh2-s), s/mh2, 1]
  -6*G[1/mh2*mV2, 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -6*G[1/mh2*mV2, 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[1/mh2*mV2, 0, 2*mV2/(mh2-r), s/mh2, 1]
  -6*G[1/mh2*mV2, 0, 2*mV2/(mh2+r), s/mh2, 1]
  +6*G[1/mh2*mV2, mV2/(mh2-s), 0, s/mh2, 1]
  -6*G[1/mh2*mV2, mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  -6*G[1/mh2*mV2, mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  -6*G[1/mh2*mV2, 2*mV2/(mh2-r), 0, s/mh2, 1]
  -6*G[1/mh2*mV2, 2*mV2/(mh2+r), 0, s/mh2, 1]
  +6*G[2*mV2/(mh2-r), 0, 0, mV2/(mh2-s), 1]
  -18*G[2*mV2/(mh2-r), 0, 0, s/mh2, 1]
  -6*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), s/mh2, 1]
  +6*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), 0, s/mh2, s/mh2, 1]
  -6*G[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, s/mh2, 1]
  +6*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2-r), s/mh2, 0, s/mh2, 1]
  -6*G[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 0, 0, mV2/(mh2-s), 1]
  -18*G[2*mV2/(mh2+r), 0, 0, s/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), s/mh2, 1]
  +6*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), 0, s/mh2, s/mh2, 1]
  -6*G[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, s/mh2, 1]
  +6*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  +6*G[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  +6*G[2*mV2/(mh2+r), s/mh2, 0, s/mh2, 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 0, 0, mV2/(mh2-s), 1]
  +6*G[-(mV2-s)/s, 0, 0, s/mh2, 1]
  +6*G[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2, 1]
  -6*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, 0, s/mh2, s/mh2, 1]
  +6*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2+r), 1]
  +6*G[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2, 1]
  -6*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2-r), 1]
  -6*G[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2+r), 1]
  -6*G[-(mV2-s)/s, s/mh2, 0, s/mh2, 1]
  +6*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2-r), 1]
  +6*G[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2+r), 1]
)
+(1/2*s/mh2/(mh2-s)/(mh2-s-u))*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[-(mh2-s)/s]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[-(mh2-s)/s]
  +2*G[0, s/mh2, 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/(mh2-s), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), s/mh2, 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2-r), s/mh2, 1]*Log[-mV2/s]
  +2*G[2*mV2/(mh2+r), s/mh2, 1]*Log[-mV2/s]
  -2*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]*Log[-(mh2-s)/s]
  +2*G[1/mh2*mV2, 0, s/mh2, 1]
  +2*G[1/mh2*mV2, mV2/(mh2-s), s/mh2, 1]
  -2*G[1/mh2*mV2, 2*mV2/(mh2-r), s/mh2, 1]
  -2*G[1/mh2*mV2, 2*mV2/(mh2+r), s/mh2, 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2-r), s/mh2, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), s/mh2, 1]
  +2*G[2*mV2/(mh2+r), s/mh2, s/mh2, 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), s/mh2, 1]
  -2*G[-(mV2-s)/s, s/mh2, s/mh2, 1]
)
+(1/2*s/(s+u)/(mh2-s-u)/u)*(
  -2*G[(mh2-u)/mh2, s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2-r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[2*mV2/(mh2+r), s/(s+u), 1]*Log[mV2/(mV2-u)]
  +2*G[0, -(mV2-u)/u, 1]*Log[-u/s]
  -1*Log[mV2/(mV2-u)]^2*Log[-u/s]
  -2*G[mV2/u, (mh2-u)/mh2, s/(s+u), 1]
  +2*G[mV2/u, 2*mV2/(mh2-r), s/(s+u), 1]
  +2*G[mV2/u, 2*mV2/(mh2+r), s/(s+u), 1]
  +2*G[2*mV2/(mh2-r), 0, s/(s+u), 1]
  -2*G[2*mV2/(mh2-r), 1, s/(s+u), 1]
  -2*G[2*mV2/(mh2-r), s/mh2, s/(s+u), 1]
  +2*G[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), 0, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), 1, s/(s+u), 1]
  -2*G[2*mV2/(mh2+r), s/mh2, s/(s+u), 1]
  +2*G[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1]
  +2*G[-(mV2-s)/s, 1, s/(s+u), 1]
  +2*G[-(mV2-s)/s, s/mh2, s/(s+u), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u), 1]
  -2*G[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1]
)
+(1/2*(mh2+s)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*Log[2]*Log[mV2/(mV2-mh2+s)]^2
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[2]
  -2*Log[2]*Log[mV2/(mV2-mh2+s)]*Log[-mV2/s]
  -2*G[2*mV2/(mh2-r), 0, s/mh2, 1]
  -2*G[2*mV2/(mh2+r), 0, s/mh2, 1]
)
+(1/2*(2*mh2-u)/mh2/u/(mh2-s-u))*(
  +2*G[0, -(mV2-u)/u, 1]*Log[2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[2]
  -1*Log[2]*Log[mV2/(mV2-u)]^2
  +2*Log[2]*Log[mV2/(mV2-u)]*Log[-mV2/s]
)
+(-1/4*(8*mV2*mh2-2*mV2*r-4*mV2*u-2*mh2^2+mh2*u+r*u)/mh2/(4*mV2-mh2)/(mh2-s-u)/u)*(
  +2*G[0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[s/(s+u), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  +2*G[(mh2-u)/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/u, 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -2*G[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1]
  +2*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -2*G[1/mh2*mV2, mV2/u, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1]
)
+(-1/4*(8*mV2*mh2+2*mV2*r-4*mV2*u-2*mh2^2+mh2*u-r*u)/mh2/(4*mV2-mh2)/(mh2-s-u)/u)*(
  +2*G[0, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[-(mV2-mh2)/mh2, -(mV2-u)/u, 1]*Log[(2*mV2-mh2+r)/mV2]
  -2*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[s/(s+u), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  +2*G[(mh2-u)/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-u)]
  -1*Log[mV2/(mV2-u)]^2*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/u, 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +2*Log[mV2/(mV2-u)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -2*G[mV2/u, s/(s+u), 2*mV2/(mh2-r), 1]
  +2*G[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -2*G[1/mh2*mV2, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1]
)
+(-1/4*(4*mV2*mh2-2*mV2*r+4*mV2*s-mh2^2+mh2*r-mh2*s-r*s)/(4*mV2-mh2)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2-r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2-r)/mV2]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +2*G[1/mh2*mV2, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1]
)
+(-1/4*(4*mV2*mh2+2*mV2*r+4*mV2*s-mh2^2-mh2*r-mh2*s+r*s)/(4*mV2-mh2)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*Log[mV2/(mV2-mh2+s)]^2*Log[(2*mV2-mh2+r)/mV2]
  -2*G[0, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1]*Log[(2*mV2-mh2+r)/mV2]
  +2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -2*G[mV2/(mh2-s), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  -2*Log[mV2/(mV2-mh2+s)]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +2*G[1/mh2*mV2, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1]
  -2*G[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  +2*G[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1]
  +2*G[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r), 1]
  -2*G[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1]
)
+(-1/6*mV2*r/(4*mV2-mh2)/mh2/(mh2-s)/u)*(
  +1*Log[(2*mV2-mh2+r)/mV2]^3
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -1*Log[(2*mV2-mh2-r)/mV2]^3
  -1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  +3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  +3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
)
)
+eps^(1)*missingOrderPL121110200d6
,

PL[{2,1,1,0,0,0,2,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/mV2/mh2)*(
  +1*Log[2]
  +1*Log[(mV2-mh2)/mV2]
)
+(-1/2*(-r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Log[(-r+2*mV2-mh2)/mV2]
)
+(-1/2*(r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Log[(r+2*mV2-mh2)/mV2]
)
)
+eps^(0)*( 
+(1/2/mV2/mh2)*(
  -1*Log[2]^2
  +4*Log[(mV2-mh2)/mV2]^2
  -4*Log[2]*Log[mV2]
  -4*Log[mV2]*Log[(mV2-mh2)/mV2]
  +2*Log[2]*Log[mV2/(mV2-mh2)]
  +8*Log[mV2/(mV2-mh2)]*Log[(mV2-mh2)/mV2]
  +6*G[0, mV2/mh2, 1]
  -6*G[0, 2*mV2/(-r+mh2), 1]
  -6*G[0, 2*mV2/(r+mh2), 1]
  -4*G[2*mV2/(-r+mh2), mV2/mh2, 1]
  -4*G[2*mV2/(r+mh2), mV2/mh2, 1]
)
+(1/4/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/mV2)*(
  -1*Log[(-r+2*mV2-mh2)/mV2]^2
  +2*Log[2]*Log[(-r+2*mV2-mh2)/mV2]
  +4*Log[mV2]*Log[(-r+2*mV2-mh2)/mV2]
  -2*Log[mV2/(mV2-mh2)]*Log[(-r+2*mV2-mh2)/mV2]
  -2*G[mV2/mh2, 2*mV2/(r+mh2), 1]
  -2*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
)
+(1/4/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/mV2)*(
  -1*Log[(r+2*mV2-mh2)/mV2]^2
  +2*Log[2]*Log[(r+2*mV2-mh2)/mV2]
  +4*Log[mV2]*Log[(r+2*mV2-mh2)/mV2]
  -2*Log[mV2/(mV2-mh2)]*Log[(r+2*mV2-mh2)/mV2]
  -2*G[mV2/mh2, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
)
)
+eps^(1)*( 
+(1/6/mV2/mh2)*(
  +1*Log[2]^3
  +16*Log[(mV2-mh2)/mV2]^3
  +2*Pi^2*Log[2]
  +2*Pi^2*Log[(mV2-mh2)/mV2]
  -36*G[0, mV2/mh2, 1]*Log[mV2]
  +18*G[0, -(mV2-mh2)/mh2, 1]*Log[2]
  +24*G[2*mV2/(mh2-r), mV2/mh2, 1]*Log[mV2]
  -12*G[2*mV2/(mh2-r), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  +24*G[2*mV2/(mh2+r), mV2/mh2, 1]*Log[mV2]
  -12*G[2*mV2/(mh2+r), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  +36*G[0, 2*mV2/(mh2-r), 1]*Log[mV2]
  +36*G[0, 2*mV2/(mh2+r), 1]*Log[mV2]
  +6*Log[2]^2*Log[mV2]
  -24*Log[mV2]*Log[(mV2-mh2)/mV2]^2
  +12*Log[2]*Log[mV2]^2
  -3*Log[2]^2*Log[mV2/(mV2-mh2)]
  +48*Log[mV2/(mV2-mh2)]*Log[(mV2-mh2)/mV2]^2
  +3*Log[2]*Log[mV2/(mV2-mh2)]^2
  +36*G[0, -(mV2-mh2)/mh2, 1]*Log[(mV2-mh2)/mV2]
  +12*Log[mV2]^2*Log[(mV2-mh2)/mV2]
  +30*Log[mV2/(mV2-mh2)]^2*Log[(mV2-mh2)/mV2]
  -12*Log[2]*Log[mV2]*Log[mV2/(mV2-mh2)]
  -48*Log[mV2]*Log[mV2/(mV2-mh2)]*Log[(mV2-mh2)/mV2]
  +36*G[0, 0, mV2/mh2, 1]
  -36*G[0, 0, 2*mV2/(mh2-r), 1]
  -36*G[0, 0, 2*mV2/(mh2+r), 1]
  +72*G[0, mV2/mh2, mV2/mh2, 1]
  -18*G[0, mV2/mh2, 2*mV2/(mh2-r), 1]
  -18*G[0, mV2/mh2, 2*mV2/(mh2+r), 1]
  -36*G[0, 2*mV2/(mh2-r), mV2/mh2, 1]
  -18*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -18*G[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -36*G[0, 2*mV2/(mh2+r), mV2/mh2, 1]
  -18*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -18*G[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -12*G[mV2/mh2, 2*mV2/(mh2-r), mV2/mh2, 1]
  -12*G[mV2/mh2, 2*mV2/(mh2+r), mV2/mh2, 1]
  +36*G[2*mV2/(mh2-r), 0, mV2/mh2, 1]
  -48*G[2*mV2/(mh2-r), mV2/mh2, mV2/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/mh2, 1]
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/mh2, 1]
  +36*G[2*mV2/(mh2+r), 0, mV2/mh2, 1]
  -48*G[2*mV2/(mh2+r), mV2/mh2, mV2/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/mh2, 1]
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/mh2, 1]
)
+(-3/mh2/mV2/(4*mV2-mh2)*r)*(
  +1*G[0, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  -1*G[mV2/mh2, 0, 2*mV2/(mh2-r), 1]
  +1*G[mV2/mh2, 0, 2*mV2/(mh2+r), 1]
)
+(1/12*(-r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  -1*Log[(2*mV2-mh2-r)/mV2]^3
  -2*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -18*G[0, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2-r)/mV2]
  +12*G[mV2/mh2, 2*mV2/(mh2+r), 1]*Log[mV2]
  -24*G[mV2/mh2, 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2/(mV2-mh2)]
  +3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2
  -12*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[mV2/(mV2-mh2)]^2*Log[(2*mV2-mh2-r)/mV2]
  -12*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +12*Log[mV2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  -24*G[mV2/mh2, mV2/mh2, 2*mV2/(mh2+r), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +12*G[2*mV2/(mh2-r), mV2/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  +12*G[2*mV2/(mh2+r), mV2/mh2, 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
)
+(-3*(-r+8*mV2-2*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1]
)
+(1/12*(r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  -1*Log[(2*mV2-mh2+r)/mV2]^3
  -2*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -18*G[0, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2+r)/mV2]
  +12*G[mV2/mh2, 2*mV2/(mh2-r), 1]*Log[mV2]
  -24*G[mV2/mh2, 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2/(mV2-mh2)]
  +3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2
  -12*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]
  -3*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[mV2/(mV2-mh2)]^2*Log[(2*mV2-mh2+r)/mV2]
  -12*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +12*Log[mV2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  -24*G[mV2/mh2, mV2/mh2, 2*mV2/(mh2-r), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -6*G[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +12*G[2*mV2/(mh2-r), mV2/mh2, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +12*G[2*mV2/(mh2+r), mV2/mh2, 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
)
+(-3*(r+8*mV2-2*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1]
  +1*G[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1]
)
)
+eps^(2)*( 
+(1/24/mV2/mh2)*(
  -1*Log[2]^4
  +64*Log[(mV2-mh2)/mV2]^4
  -4*Pi^2*Log[2]^2
  +16*Pi^2*Log[(mV2-mh2)/mV2]^2
  +24*Pi^2*G[0, mV2/mh2, 1]
  +144*G[0, mV2/mh2, 1]*G[0, -(mV2-mh2)/mh2, 1]
  +144*G[0, mV2/mh2, 1]*Log[mV2]^2
  -72*G[0, mV2/mh2, 1]*Log[mV2/(mV2-mh2)]^2
  -24*Pi^2*G[0, 2*mV2/(-r+mh2), 1]
  -24*Pi^2*G[0, 2*mV2/(r+mh2), 1]
  -36*G[0, -(mV2-mh2)/mh2, 1]*Log[2]^2
  +288*G[0, -(mV2-mh2)/mh2, 1]*Log[(mV2-mh2)/mV2]^2
  -16*Pi^2*G[2*mV2/(-r+mh2), mV2/mh2, 1]
  -144*G[0, -(mV2-mh2)/mh2, 1]*G[2*mV2/(-r+mh2), mV2/mh2, 1]
  -24*G[2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]^2
  -16*Pi^2*G[2*mV2/(r+mh2), mV2/mh2, 1]
  -144*G[0, -(mV2-mh2)/mh2, 1]*G[2*mV2/(r+mh2), mV2/mh2, 1]
  -96*G[2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2]^2
  -24*G[2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]^2
  -288*G[0, 0, mV2/mh2, 1]*Log[mV2]
  -576*G[0, 0, mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  +432*G[0, 0, -(mV2-mh2)/mh2, 1]*Log[(mV2-mh2)/mV2]
  -72*G[0, 1, -(mV2-mh2)/mh2, 1]*Log[2]
  -288*G[0, 1, -(mV2-mh2)/mh2, 1]*Log[(mV2-mh2)/mV2]
  -576*G[0, mV2/mh2, mV2/mh2, 1]*Log[mV2]
  +288*G[0, 2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2]
  +144*G[0, 2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  +288*G[0, 2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2]
  +144*G[0, 2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  -144*G[0, -(mV2-mh2)/mh2, 1, 1]*Log[2]
  +216*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]*Log[2]
  +432*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]*Log[(mV2-mh2)/mV2]
  -192*G[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  -192*G[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  +144*G[2*mV2/(-r+mh2), 0, mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  +384*G[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 1]*Log[mV2]
  -192*G[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  -48*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  -48*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  +144*G[2*mV2/(r+mh2), 0, mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  +384*G[2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 1]*Log[mV2]
  -192*G[2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  -48*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  -48*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2/(mV2-mh2)]
  -144*G[-(mV2-mh2)/mh2, 0, 1, 1]*Log[2]
  +144*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]*Log[2]
  +144*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]*Log[(mV2-mh2)/mV2]
  -48*Zeta[3]*Log[2]
  -48*Zeta[3]*Log[(mV2-mh2)/mV2]
  +288*G[0, 0, 2*mV2/(-r+mh2), 1]*Log[mV2]
  +288*G[0, 0, 2*mV2/(r+mh2), 1]*Log[mV2]
  +144*G[0, mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2]
  +144*G[0, mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2]
  +144*G[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]
  +144*G[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]
  +144*G[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]
  +144*G[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]
  +96*G[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2]
  +96*G[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2]
  -288*G[2*mV2/(-r+mh2), 0, mV2/mh2, 1]*Log[mV2]
  +96*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2]
  +96*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2]
  -288*G[2*mV2/(r+mh2), 0, mV2/mh2, 1]*Log[mV2]
  +96*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2]
  +96*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2]
  -8*Log[2]^3*Log[mV2]
  -128*Log[mV2]*Log[(mV2-mh2)/mV2]^3
  -144*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2]^2
  -144*G[0, 2*mV2/(r+mh2), 1]*Log[mV2]^2
  -96*G[2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2]^2
  -24*Log[2]^2*Log[mV2]^2
  +96*Log[mV2]^2*Log[(mV2-mh2)/mV2]^2
  -32*Log[2]*Log[mV2]^3
  +4*Log[2]^3*Log[mV2/(mV2-mh2)]
  +256*Log[mV2/(mV2-mh2)]*Log[(mV2-mh2)/mV2]^3
  -6*Log[2]^2*Log[mV2/(mV2-mh2)]^2
  +240*Log[mV2/(mV2-mh2)]^2*Log[(mV2-mh2)/mV2]^2
  +4*Log[2]*Log[mV2/(mV2-mh2)]^3
  -32*Log[mV2]^3*Log[(mV2-mh2)/mV2]
  +88*Log[mV2/(mV2-mh2)]^3*Log[(mV2-mh2)/mV2]
  -4*Pi^2*Log[2]*Log[mV2/(mV2-mh2)]
  -16*Pi^2*Log[mV2/(mV2-mh2)]*Log[(mV2-mh2)/mV2]
  +96*G[2*mV2/(r+mh2), mV2/mh2, 1]*Log[mV2]*Log[mV2/(mV2-mh2)]
  -16*Pi^2*Log[2]*Log[mV2]
  -16*Pi^2*Log[mV2]*Log[(mV2-mh2)/mV2]
  -144*G[0, -(mV2-mh2)/mh2, 1]*Log[2]*Log[mV2]
  +96*G[2*mV2/(-r+mh2), mV2/mh2, 1]*Log[mV2]*Log[mV2/(mV2-mh2)]
  +24*Log[2]^2*Log[mV2]*Log[mV2/(mV2-mh2)]
  -384*Log[mV2]*Log[mV2/(mV2-mh2)]*Log[(mV2-mh2)/mV2]^2
  -24*Log[2]*Log[mV2]*Log[mV2/(mV2-mh2)]^2
  -288*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]*Log[(mV2-mh2)/mV2]
  -240*Log[mV2]*Log[mV2/(mV2-mh2)]^2*Log[(mV2-mh2)/mV2]
  +48*Log[2]*Log[mV2]^2*Log[mV2/(mV2-mh2)]
  +192*Log[mV2]^2*Log[mV2/(mV2-mh2)]*Log[(mV2-mh2)/mV2]
  +288*G[0, 0, 0, mV2/mh2, 1]
  -288*G[0, 0, 0, 2*mV2/(-r+mh2), 1]
  -288*G[0, 0, 0, 2*mV2/(r+mh2), 1]
  +576*G[0, 0, mV2/mh2, mV2/mh2, 1]
  -144*G[0, 0, mV2/mh2, 2*mV2/(-r+mh2), 1]
  -144*G[0, 0, mV2/mh2, 2*mV2/(r+mh2), 1]
  -288*G[0, 0, 2*mV2/(-r+mh2), mV2/mh2, 1]
  -144*G[0, 0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -144*G[0, 0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -288*G[0, 0, 2*mV2/(r+mh2), mV2/mh2, 1]
  -144*G[0, 0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -144*G[0, 0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  -288*G[0, mV2/mh2, 0, mV2/mh2, 1]
  +288*G[0, mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
  +288*G[0, mV2/mh2, 0, 2*mV2/(r+mh2), 1]
  +1152*G[0, mV2/mh2, mV2/mh2, mV2/mh2, 1]
  -288*G[0, mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 1]
  -288*G[0, mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 1]
  -144*G[0, mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 1]
  -72*G[0, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -72*G[0, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -144*G[0, mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 1]
  -72*G[0, mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -72*G[0, mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +576*G[0, 2*mV2/(-r+mh2), 0, mV2/mh2, 1]
  -576*G[0, 2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
  -576*G[0, 2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1]
  -576*G[0, 2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 1]
  +144*G[0, 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]
  +144*G[0, 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]
  -144*G[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]
  -72*G[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -72*G[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -144*G[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]
  -72*G[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -72*G[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +576*G[0, 2*mV2/(r+mh2), 0, mV2/mh2, 1]
  -576*G[0, 2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1]
  -576*G[0, 2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]
  -576*G[0, 2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 1]
  +144*G[0, 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]
  +144*G[0, 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]
  -144*G[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]
  -72*G[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -72*G[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -144*G[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]
  -72*G[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -72*G[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  -576*G[mV2/mh2, 0, 0, mV2/mh2, 1]
  +144*G[mV2/mh2, 0, 2*mV2/(-r+mh2), mV2/mh2, 1]
  +144*G[mV2/mh2, 0, 2*mV2/(r+mh2), mV2/mh2, 1]
  -192*G[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 1]
  -192*G[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 1]
  +144*G[mV2/mh2, 2*mV2/(-r+mh2), 0, mV2/mh2, 1]
  -192*G[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 1]
  -48*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]
  -48*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]
  +144*G[mV2/mh2, 2*mV2/(r+mh2), 0, mV2/mh2, 1]
  -192*G[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 1]
  -48*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]
  -48*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]
  +864*G[2*mV2/(-r+mh2), 0, 0, mV2/mh2, 1]
  +576*G[2*mV2/(-r+mh2), 0, mV2/mh2, mV2/mh2, 1]
  -432*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), mV2/mh2, 1]
  -432*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), mV2/mh2, 1]
  -768*G[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, mV2/mh2, 1]
  +96*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 1]
  +96*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 1]
  +144*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 0, mV2/mh2, 1]
  -192*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 1]
  -48*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]
  -48*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]
  +144*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 0, mV2/mh2, 1]
  -192*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 1]
  -48*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]
  -48*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]
  +864*G[2*mV2/(r+mh2), 0, 0, mV2/mh2, 1]
  +576*G[2*mV2/(r+mh2), 0, mV2/mh2, mV2/mh2, 1]
  -432*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), mV2/mh2, 1]
  -432*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), mV2/mh2, 1]
  -768*G[2*mV2/(r+mh2), mV2/mh2, mV2/mh2, mV2/mh2, 1]
  +96*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 1]
  +96*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 1]
  +144*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 0, mV2/mh2, 1]
  -192*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 1]
  -48*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]
  -48*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]
  +144*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 0, mV2/mh2, 1]
  -192*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 1]
  -48*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 1]
  -48*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 1]
)
+(-3/mh2/mV2/(4*mV2-mh2)*r)*(
  +1*G[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -1*G[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -4*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +4*G[mV2/mh2, 0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +2*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 1]*Log[mV2]
  -2*G[mV2/mh2, 0, 2*mV2/(r+mh2), 1]*Log[mV2]
  -2*G[0, 2*mV2/(r+mh2), 1]*Log[mV2]*Log[mV2/(mV2-mh2)]
  +2*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2]*Log[mV2/(mV2-mh2)]
  -1*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -1*G[mV2/mh2, 0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -4*G[mV2/mh2, mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
  +4*G[mV2/mh2, mV2/mh2, 0, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(-r+mh2), 0, mV2/mh2, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(-r+mh2), 0, mV2/mh2, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(-r+mh2), mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(-r+mh2), mV2/mh2, 0, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(r+mh2), 0, mV2/mh2, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(r+mh2), 0, mV2/mh2, 2*mV2/(r+mh2), 1]
  +2*G[2*mV2/(r+mh2), mV2/mh2, 0, 2*mV2/(-r+mh2), 1]
  -2*G[2*mV2/(r+mh2), mV2/mh2, 0, 2*mV2/(r+mh2), 1]
  +1*G[mV2/mh2, 0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  +1*G[mV2/mh2, 0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
)
+(3/2*(8*mV2-2*mh2-3*r)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]^2
)
+(3/2*(8*mV2-2*mh2+3*r)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]^2
)
+(1/48*(-r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  -1*Log[(2*mV2-mh2-r)/mV2]^4
  -4*Pi^2*Log[(2*mV2-mh2-r)/mV2]^2
  -144*G[0, -(mV2-mh2)/mh2, 1]*G[mV2/mh2, 2*mV2/(r+mh2), 1]
  -72*G[0, -(mV2-mh2)/mh2, 1]*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -36*G[0, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2-r)/mV2]^2
  -8*Pi^2*G[mV2/mh2, 2*mV2/(r+mh2), 1]
  -120*G[mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]^2
  -8*Pi^2*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -12*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]^2
  +72*G[0, 1, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2-r)/mV2]
  -288*G[0, mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +144*G[0, -(mV2-mh2)/mh2, 1, 1]*Log[(2*mV2-mh2-r)/mV2]
  -216*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2-r)/mV2]
  -384*G[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -96*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -96*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +48*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +48*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -24*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +144*G[-(mV2-mh2)/mh2, 0, 1, 1]*Log[(2*mV2-mh2-r)/mV2]
  -144*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2-r)/mV2]
  +48*Zeta[3]*Log[(2*mV2-mh2-r)/mV2]
  +4*Log[2]*Log[(2*mV2-mh2-r)/mV2]^3
  -6*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  +4*Log[2]^3*Log[(2*mV2-mh2-r)/mV2]
  +192*G[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2]
  +48*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]
  +48*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]
  -96*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2]
  +48*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]
  +48*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]
  -96*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2]
  +48*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]
  +8*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^3
  -48*G[mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2]^2
  -48*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]^2
  -24*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  +32*Log[mV2]^3*Log[(2*mV2-mh2-r)/mV2]
  -4*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^3
  -6*Log[mV2/(mV2-mh2)]^2*Log[(2*mV2-mh2-r)/mV2]^2
  -4*Log[mV2/(mV2-mh2)]^3*Log[(2*mV2-mh2-r)/mV2]
  +8*Pi^2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +4*Pi^2*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +72*G[0, -(mV2-mh2)/mh2, 1]*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  +16*Pi^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +144*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +192*G[mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2]*Log[mV2/(mV2-mh2)]
  +48*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]*Log[mV2]*Log[mV2/(mV2-mh2)]
  -24*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2
  +24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +24*Log[mV2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  +24*Log[mV2]*Log[mV2/(mV2-mh2)]^2*Log[(2*mV2-mh2-r)/mV2]
  +48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]
  +12*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]^2
  -12*Log[2]^2*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  -48*Log[mV2]^2*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  +12*Log[2]*Log[mV2/(mV2-mh2)]^2*Log[(2*mV2-mh2-r)/mV2]
  -48*Log[2]*Log[mV2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2-r)/mV2]
  -288*G[mV2/mh2, 0, mV2/mh2, 2*mV2/(-r+mh2), 1]
  -384*G[mV2/mh2, mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 1]
  -96*G[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -96*G[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +48*G[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]
  -24*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -24*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +48*G[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]
  -24*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -24*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +192*G[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 1]
  +48*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  +48*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +48*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +48*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +192*G[2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 1]
  +48*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  +48*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +48*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]
  -24*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  -24*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +48*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 1]
  -24*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
)
+(-3*(-r+8*mV2-2*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[0, 2*mV2/(-r+mh2), 1]*G[0, -(mV2-mh2)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1]*Log[mV2]
  -2*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]*Log[mV2]
  +1*G[mV2/mh2, 2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1]
  +1*G[mV2/mh2, 2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1]
)
+(6*(-r+16*mV2-4*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[0, 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 0, 2*mV2/(-r+mh2), 1]
)
+(-6*(-r+24*mV2-6*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[2*mV2/(-r+mh2), 0, 0, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 0, 0, 2*mV2/(-r+mh2), 1]
)
+(1/48*(r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  -1*Log[(2*mV2-mh2+r)/mV2]^4
  -4*Pi^2*Log[(2*mV2-mh2+r)/mV2]^2
  -144*G[0, -(mV2-mh2)/mh2, 1]*G[mV2/mh2, 2*mV2/(-r+mh2), 1]
  -72*G[0, -(mV2-mh2)/mh2, 1]*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -36*G[0, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2+r)/mV2]^2
  -8*Pi^2*G[mV2/mh2, 2*mV2/(-r+mh2), 1]
  -120*G[mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]^2
  -8*Pi^2*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  -12*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]^2
  +72*G[0, 1, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2+r)/mV2]
  -288*G[0, mV2/mh2, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +144*G[0, -(mV2-mh2)/mh2, 1, 1]*Log[(2*mV2-mh2+r)/mV2]
  -216*G[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2+r)/mV2]
  -384*G[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -96*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -96*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +48*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +48*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -24*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -24*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +144*G[-(mV2-mh2)/mh2, 0, 1, 1]*Log[(2*mV2-mh2+r)/mV2]
  -144*G[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1]*Log[(2*mV2-mh2+r)/mV2]
  +48*Zeta[3]*Log[(2*mV2-mh2+r)/mV2]
  +4*Log[2]*Log[(2*mV2-mh2+r)/mV2]^3
  -6*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  +4*Log[2]^3*Log[(2*mV2-mh2+r)/mV2]
  +192*G[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2]
  +48*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]
  +48*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]
  -96*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2]
  +48*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]
  -96*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2]
  +48*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]
  +48*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]
  +8*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^3
  -48*G[mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2]^2
  -48*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]^2
  -24*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  +32*Log[mV2]^3*Log[(2*mV2-mh2+r)/mV2]
  -4*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^3
  -6*Log[mV2/(mV2-mh2)]^2*Log[(2*mV2-mh2+r)/mV2]^2
  -4*Log[mV2/(mV2-mh2)]^3*Log[(2*mV2-mh2+r)/mV2]
  +8*Pi^2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +4*Pi^2*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  +72*G[0, -(mV2-mh2)/mh2, 1]*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +16*Pi^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +144*G[0, -(mV2-mh2)/mh2, 1]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +192*G[mV2/mh2, 2*mV2/(-r+mh2), 1]*Log[mV2]*Log[mV2/(mV2-mh2)]
  +48*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]*Log[mV2]*Log[mV2/(mV2-mh2)]
  -24*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2
  +24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +24*Log[mV2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  +24*Log[mV2]*Log[mV2/(mV2-mh2)]^2*Log[(2*mV2-mh2+r)/mV2]
  +48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]
  +12*Log[2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]^2
  -12*Log[2]^2*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  -48*Log[mV2]^2*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  +12*Log[2]*Log[mV2/(mV2-mh2)]^2*Log[(2*mV2-mh2+r)/mV2]
  -48*Log[2]*Log[mV2]*Log[mV2/(mV2-mh2)]*Log[(2*mV2-mh2+r)/mV2]
  -288*G[mV2/mh2, 0, mV2/mh2, 2*mV2/(r+mh2), 1]
  -384*G[mV2/mh2, mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 1]
  -96*G[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -96*G[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +48*G[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]
  -24*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -24*G[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +48*G[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]
  -24*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -24*G[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +192*G[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 1]
  +48*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  +48*G[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +48*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +48*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -24*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +192*G[2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 1]
  +48*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  +48*G[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +48*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]
  -24*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -24*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +48*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 1]
  -24*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  -24*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
)
+(-3*(r+8*mV2-2*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[0, 2*mV2/(r+mh2), 1]*G[0, -(mV2-mh2)/mh2, 1]
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1]*Log[mV2/(mV2-mh2)]
  -2*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]*Log[mV2]
  -2*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1]*Log[mV2]
  +1*G[mV2/mh2, 2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +1*G[mV2/mh2, 2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1]
)
+(6*(r+16*mV2-4*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[0, 0, 2*mV2/(r+mh2), 1]*Log[mV2/(mV2-mh2)]
  +1*G[mV2/mh2, 0, 0, 2*mV2/(r+mh2), 1]
)
+(-6*(r+24*mV2-6*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*G[2*mV2/(-r+mh2), 0, 0, 2*mV2/(r+mh2), 1]
  +1*G[2*mV2/(r+mh2), 0, 0, 2*mV2/(r+mh2), 1]
)
)
+eps^(3)*missingOrderPL211000200d4
,

PL[{2,2,0,0,1,0,0,0,0}, 4-2*eps] ->
+eps^(-2)*( 
+(-1/s)*(
  +1
)
)
+eps^(-1)*( 
+(-1/s)*(
  -2*Log[mV2]
  +1*Log[-mV2/s]
)
)
+eps^(0)*( 
+(-1/6/s)*(
  -1*Pi^2
  +12*Log[mV2]^2
  +3*Log[-mV2/s]^2
  -12*Log[mV2]*Log[-mV2/s]
)
)
+eps^(1)*( 
+(1/6/s)*(
  +1*Pi^2*Log[-mV2/s]
  +8*Log[mV2]^3
  -1*Log[-mV2/s]^3
  -2*Pi^2*Log[mV2]
  +6*Log[mV2]*Log[-mV2/s]^2
  -12*Log[mV2]^2*Log[-mV2/s]
  +12*Zeta[3]
)
)
+eps^(2)*( 
+(-1/120/s)*(
  -3*Pi^4
  +80*Log[mV2]^4
  +5*Log[-mV2/s]^4
  -40*Pi^2*Log[mV2]^2
  -10*Pi^2*Log[-mV2/s]^2
  +480*Zeta[3]*Log[mV2]
  -240*Zeta[3]*Log[-mV2/s]
  -40*Log[mV2]*Log[-mV2/s]^3
  -160*Log[mV2]^3*Log[-mV2/s]
  +120*Log[mV2]^2*Log[-mV2/s]^2
  +40*Pi^2*Log[mV2]*Log[-mV2/s]
)
)
+eps^(3)*missingOrderPL220010000d4
,

PL[{2,2,0,0,1,0,1,0,0}, 4-2*eps] ->
+eps^(-1)*( 
+(1/mh2/s)*(
  +1*Log[2]
)
+(-1/2/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  +1*Log[(-r+2*mV2-mh2)/mV2]
)
+(-1/2/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  +1*Log[(r+2*mV2-mh2)/mV2]
)
)
+eps^(0)*( 
+(1/2/mh2/s)*(
  -1*Log[2]^2
  -4*Log[2]*Log[mV2]
  +2*Log[2]*Log[-mV2/s]
)
+(1/4/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  -1*Log[(-r+2*mV2-mh2)/mV2]^2
  +2*Log[2]*Log[(-r+2*mV2-mh2)/mV2]
  +4*Log[mV2]*Log[(-r+2*mV2-mh2)/mV2]
  -2*Log[(-r+2*mV2-mh2)/mV2]*Log[-mV2/s]
  -2*G[2*mV2/(mh2-r), 2*mV2/(r+mh2), 1]
)
+(1/4/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  -1*Log[(2*mV2-mh2+r)/mV2]^2
  +2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  +4*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  -2*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -2*G[2*mV2/(r+mh2), 2*mV2/(mh2-r), 1]
)
)
+eps^(1)*( 
+(1/6/mh2/s)*(
  +1*Log[2]^3
  -1*Pi^2*Log[2]
  +6*Log[2]^2*Log[mV2]
  +12*Log[2]*Log[mV2]^2
  -3*Log[2]^2*Log[-mV2/s]
  +3*Log[2]*Log[-mV2/s]^2
  -12*Log[2]*Log[mV2]*Log[-mV2/s]
)
+(1/12/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  +1*Pi^2*Log[(2*mV2-mh2-r)/mV2]
  -1*Log[(2*mV2-mh2-r)/mV2]^3
  +12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +3*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2
  -12*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]
  -3*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  -3*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]^2
  -12*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +6*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +12*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
)
+(1/12/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  +1*Pi^2*Log[(2*mV2-mh2+r)/mV2]
  -1*Log[(2*mV2-mh2+r)/mV2]^3
  +12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +3*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2
  -3*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2
  -12*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]
  -3*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  -3*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]^2
  -12*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +6*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +12*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -6*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -6*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
)
)
+eps^(2)*( 
+(1/24/mh2/s)*(
  -1*Log[2]^4
  +2*Pi^2*Log[2]^2
  -48*Zeta[3]*Log[2]
  -8*Log[2]^3*Log[mV2]
  -24*Log[2]^2*Log[mV2]^2
  -32*Log[2]*Log[mV2]^3
  +4*Log[2]^3*Log[-mV2/s]
  -6*Log[2]^2*Log[-mV2/s]^2
  +4*Log[2]*Log[-mV2/s]^3
  +8*Pi^2*Log[2]*Log[mV2]
  -4*Pi^2*Log[2]*Log[-mV2/s]
  -24*Log[2]*Log[mV2]*Log[-mV2/s]^2
  +24*Log[2]^2*Log[mV2]*Log[-mV2/s]
  +48*Log[2]*Log[mV2]^2*Log[-mV2/s]
)
+(1/48/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  -1*Log[(2*mV2-mh2-r)/mV2]^4
  +4*Pi^2*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  +2*Pi^2*Log[(2*mV2-mh2-r)/mV2]^2
  -48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]^2
  -12*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[-mV2/s]^2
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[-mV2/s]
  +48*Zeta[3]*Log[(2*mV2-mh2-r)/mV2]
  +4*Log[2]*Log[(2*mV2-mh2-r)/mV2]^3
  -6*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  +4*Log[2]^3*Log[(2*mV2-mh2-r)/mV2]
  +8*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^3
  -24*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]^2
  +32*Log[mV2]^3*Log[(2*mV2-mh2-r)/mV2]
  -4*Log[(2*mV2-mh2-r)/mV2]^3*Log[-mV2/s]
  -6*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]^2
  -4*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]^3
  -4*Pi^2*Log[2]*Log[(2*mV2-mh2-r)/mV2]
  -8*Pi^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +4*Pi^2*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]*Log[mV2]*Log[-mV2/s]
  -24*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2
  +24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]
  +24*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]^2
  +48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]
  +12*Log[2]*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  -12*Log[2]^2*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +24*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]^2*Log[-mV2/s]
  -48*Log[mV2]^2*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  +12*Log[2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]^2
  -48*Log[2]*Log[mV2]*Log[(2*mV2-mh2-r)/mV2]*Log[-mV2/s]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1]
)
+(1/48/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  -1*Log[(2*mV2-mh2+r)/mV2]^4
  +4*Pi^2*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  +2*Pi^2*Log[(2*mV2-mh2+r)/mV2]^2
  -48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]^2
  -12*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[-mV2/s]^2
  +48*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[-mV2/s]
  +48*Zeta[3]*Log[(2*mV2-mh2+r)/mV2]
  +4*Log[2]*Log[(2*mV2-mh2+r)/mV2]^3
  -6*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  +4*Log[2]^3*Log[(2*mV2-mh2+r)/mV2]
  +8*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^3
  -24*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]^2
  +32*Log[mV2]^3*Log[(2*mV2-mh2+r)/mV2]
  -4*Log[(2*mV2-mh2+r)/mV2]^3*Log[-mV2/s]
  -6*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]^2
  -4*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]^3
  -4*Pi^2*Log[2]*Log[(2*mV2-mh2+r)/mV2]
  -8*Pi^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +4*Pi^2*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +48*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]*Log[mV2]*Log[-mV2/s]
  -24*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2
  +24*Log[2]^2*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]
  +24*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]^2
  +48*Log[2]*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]
  +12*Log[2]*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  -12*Log[2]^2*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +24*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]^2*Log[-mV2/s]
  -48*Log[mV2]^2*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  +12*Log[2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]^2
  -48*Log[2]*Log[mV2]*Log[(2*mV2-mh2+r)/mV2]*Log[-mV2/s]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1]
  -24*G[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1]
)
)
+eps^(3)*missingOrderPL220010100d4
}


==> anc/integrals/expansions.mpl <==
NP[[0, 1, 1, 0, 1, 3, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/12/u)*(
  -6
  -1*Pi^2
  +3*ln(mV2/(mV2-u))^2
  +2*ln(mV2/(mV2-u))^3
  -3*ln(-mV2/u)^2
  -2*ln(-mV2/u)^3
  +2*Pi^2*ln(mV2/(mV2-u))
  -2*Pi^2*ln(-mV2/u)
  +6*Hlog(1,[0, u/(u+mV2)])
  -6*Hlog(1,[0, -1/u*(mV2-u)])
  -6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
  +12*Hlog(1,[0, 0, u/(u+mV2)])
  -12*Hlog(1,[0, 0, -1/u*(mV2-u)])
  +6*Hlog(1,[0, u/(u+mV2), 1])
  -6*Hlog(1,[0, -1/u*(mV2-u), u/(u+mV2)])
  +12*Hlog(1,[-1/u*(mV2-u), 0, 1])
  -6*Hlog(1,[-1/u*(mV2-u), 0, u/(u+mV2)])
  -6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2), 1])
  +6*Zeta(3)
)
+(1/2*(mV2-u)/u^2)*(
  +1*ln(mV2/(mV2-u))
)
)
+eps^(1)*missingOrderNP011013100d6
:

NP[[0, 1, 1, 1, 1, 2, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/12/u)*(
  +1*ln(mV2/(mV2-s))^3
  +1*ln(mV2/(mV2-mh2+s+u))^3
  +1*Pi^2*ln(mV2/(mV2-s))
  +1*Pi^2*ln(mV2/(mV2-mh2+s+u))
  -4*ln(2)^3
  -12*ln(mV2/(mV2-mh2))^2
  -4*ln(mV2/(mV2-mh2))^3
  +2*ln(mV2/(mV2-u))^3
  +2*ln((2*mV2-mh2-r)/mV2)^3
  +2*ln((2*mV2-mh2+r)/mV2)^3
  -2*ln(-mV2/u)^3
  -6*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  -6*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  +6*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  -4*Pi^2*ln(mV2/(mV2-mh2))
  -2*Pi^2*ln(-mV2/u)
  +24*Hlog(1,[0, -(mV2-mh2)/mh2])
  +12*Hlog(1,[0, 0, u/(mV2+u)])
  -12*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  -12*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])
  -12*Hlog(1,[0, 0, -1/u*(mV2-u)])
  +24*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
  -6*Hlog(1,[0, 0, -(mV2-s)/s])
  -6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u)])
  +6*Hlog(1,[0, u/(mV2+u), 1])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[0, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[0, -1/u*(mV2-u), u/(mV2+u)])
  +24*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  -6*Hlog(1,[0, -(mV2-s)/s, 1])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +12*Hlog(1,[-1/u*(mV2-u), 0, 1])
  -6*Hlog(1,[-1/u*(mV2-u), 0, u/(mV2+u)])
  -6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u), 1])
  +6*Zeta(3)
)
+(-1/4*s^2/(s+u)^2/u)*(
  +1*ln(mV2/(mV2-u))^2*ln(-u/s)
  +2*Hlog(1,[(mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+r), s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(-r+mh2), s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/s)
  +2*Hlog(1,[mV2/u, 0, s/(s+u)])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), 1, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(-r+mh2), 1, s/(s+u)])
  +2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u)])
)
+(-1/6*(mV2+mh2)/s/(mh2-s-u))*(
  +1*Pi^2*ln(mV2/(mV2-u))
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1])
)
+(1/12*(2*mV2-5*mh2)/mh2/u)*(
  +1*Pi^2*ln(2)
)
+(-1/4*(2*mV2-mh2)/mh2/u)*(
  +1*ln(2)*ln(mV2/(mV2-u))^2
  +2*Hlog(1,[0, u/(mV2+u)])*ln(2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)
  -2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln(2)
  -1*ln(2)*ln(-mV2/u)^2
)
+(-1/24*(2*mV2-5*mh2-r)/mh2/u)*(
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
)
+(-1/24*(2*mV2-5*mh2+r)/mh2/u)*(
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
)
+(-1/8*(2*mV2-mh2-r)/mh2/u)*(
  +1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(mV2+u)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[s/(s+u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +4*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
)
+(-1/8*(2*mV2-mh2+r)/mh2/u)*(
  +1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(mV2+u)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +4*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
)
+(1/4*(-5*mh2-5*r+6*mV2)/s/(mh2-s-u))*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2)])
)
+(-1/12*(mh2-s-u)/(mh2-s)/u)*(
  +1*Pi^2
  +3*ln(-mV2/u)^2
  -6*Hlog(1,[0, u/(mV2+u)])
  +6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])
)
+(-1/12*(mh2-s-u)^2/(mh2-s)^2/u)*(
  +1*Pi^2*ln(-u/(mh2-s-u))
  +6*Hlog(1,[(mh2-u)/mh2, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-s-u))
  -6*Hlog(1,[0, u/(mV2+u)])*ln(-u/(mh2-s-u))
  +6*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))
  +6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln(-u/(mh2-s-u))
  +3*ln(-mV2/u)^2*ln(-u/(mh2-s-u))
  +6*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
)
+(1/4*(5*r-5*mh2+6*mV2)/s/(mh2-s-u))*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r)])
)
+(-1/4*(-2*s-u+mh2)/(s+u)/(mh2-s))*(
  -1*ln(mV2/(mV2-u))^2
  +2*Hlog(1,[0, -1/u*(mV2-u)])
)
+(-1/2*(4*mh2*s+3*mh2*u-4*s^2-4*s*u-u^2)/u/(mh2-s)/(s+u))*(
  +1*ln(2)*ln(mV2/(mV2-u))
)
+(1/2*(mV2*u+mh2*s+mh2*u-s^2-s*u)/u/s/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))^2
  +1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))^2
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  -2*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  -1*ln(mV2/(mV2-u))*ln(-u/s)^2
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))^2
  +2*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +2*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -2*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  -2*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  +2*Hlog(1,[mV2/u, 0, 1])
  -2*Hlog(1,[mV2/u, s/(s+u), 1])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])
  -2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 1])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 1])
  -2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
  -2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-s)/s, s/(s+u), 1])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
)
+(-1/2*(2*mV2*u+mh2*s+2*mh2*u-s^2-s*u)/s/(mh2-s-u)/u)*(
  -1*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
)
+(-1/4*(2*mV2*s+2*mV2*u-2*mh2*s-mh2*u+2*s^2+s*u)/u/(mh2-s)/(s+u))*(
  +1*ln(mV2/(mV2-s))^2
  -2*Hlog(1,[0, -(mV2-s)/s])
)
+(-1/2*(2*mV2*s+2*mV2*u+2*mh2*s+2*mh2*u-2*s^2-s*u)/(mh2-s-u)/(s+u)/u)*(
  +1*ln(mV2/(mV2-u))*ln(-u/s)
  -1*Hlog(1,[-(mV2-s)/s, s/(s+u)])
  +1*Hlog(1,[mV2/u, s/(s+u)])
)
+(-1/2*(2*mV2*s+2*mV2*u+3*mh2*s+2*mh2*u-3*s^2-2*s*u)/(mh2-s-u)/(mh2-s)/(s+u))*(
  -1*Hlog(1,[2*mV2/(mh2+r), s/mh2])
  -1*Hlog(1,[2*mV2/(-r+mh2), s/mh2])
  +1*Hlog(1,[-(mV2-s)/s, s/mh2])
)
+(-1/4*(6*mV2*u-4*mh2*s-5*mh2*u-5*ru*u+4*s^2+4*s*u)/u/(mh2-s-u)/s)*(
  +1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  -1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
)
+(-1/4*(6*mV2*u-4*mh2*s-5*mh2*u+5*ru*u+4*s^2+4*s*u)/u/(mh2-s-u)/s)*(
  +1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  -1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
)
+(-1/4*(2*mV2*mh2-2*mV2*s-2*mh2*s-2*mh2*u+2*s^2+3*s*u+u^2)/(s+u)/(mh2-s)/u)*(
  +1*ln(mV2/(mV2-mh2+s+u))^2
  -2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])
)
+(-1/2*(2*mV2*mh2-2*mV2*s+2*mh2*s+3*mh2*u-2*s^2-3*s*u-u^2)/s/u/(mh2-s))*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +1*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s)])
)
+(-1/2*(2*mV2*mh2-2*mV2*s+3*mh2*s+3*mh2*u-3*s^2-4*s*u-u^2)/s/(s+u)/(mh2-s))*(
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
)
+(-1/4*(mh2+u)*(2*mV2+u)/u/(mh2-s)/(s+u))*(
  -2*ln(2)^2
  -1*ln((2*mV2-mh2-r)/mV2)^2
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, 2*mV2/(-r+mh2)])
)
+(-1/4*(6*mV2*mh2*s+6*mV2*mh2*u-6*mh2^2*s-5*mh2^2*u-6*mh2*r*s-5*mh2*r*u+mh2*s^2+mh2*s*u+r*s^2+r*s*u)/mh2/(s+u)/(mh2-s-u)/s)*(
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2)])
)
+(-1/4*(6*mV2*mh2*s+6*mV2*mh2*u-6*mh2^2*s-5*mh2^2*u+6*mh2*r*s+5*mh2*r*u+mh2*s^2+mh2*s*u-r*s^2-r*s*u)/mh2/(s+u)/(mh2-s-u)/s)*(
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])
)
+(-1/4*(6*mV2*mh2^2-6*mV2*mh2*s-5*mh2^3-5*mh2^2*r+4*mh2^2*s+4*mh2*r*s+mh2*s^2+mh2*s*u+r*s^2+r*s*u)/(mh2-s)/mh2/s/(mh2-s-u))*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
)
+(-1/4*(6*mV2*mh2^2-6*mV2*mh2*s-5*mh2^3+5*mh2^2*r+4*mh2^2*s-4*mh2*r*s+mh2*s^2+mh2*s*u-r*s^2-r*s*u)/(mh2-s)/mh2/s/(mh2-s-u))*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
)
+(1/2*(2*mV2*s^2*u+4*mV2*s*u^2+2*mV2*u^3+mh2*s^3+6*mh2*s^2*u+6*mh2*s*u^2+2*mh2*u^3-s^4-5*s^3*u-6*s^2*u^2-2*s*u^3)/u/(s+u)^2/s/(mh2-s-u))*(
  +1*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
)
+(1/2*(2*mV2*mh2^2*u-4*mV2*mh2*s*u+2*mV2*s^2*u+mh2^3*s+2*mh2^3*u-3*mh2^2*s^2-3*mh2^2*s*u+3*mh2*s^3-3*mh2*s*u^2-s^4+s^3*u+3*s^2*u^2+s*u^3)/u/s/(mh2-s-u)/(mh2-s)^2)*(
  +1*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
)
+(1/4*(6*mV2*mh2^2*s+6*mV2*mh2^2*u-6*mV2*mh2*s^2-6*mV2*mh2*s*u-6*mh2^3*s-5*mh2^3*u-6*mh2^2*r*s-5*mh2^2*r*u+6*mh2^2*s^2+5*mh2^2*s*u+6*mh2*r*s^2+5*mh2*r*s*u+mh2*s^2*u+mh2*s*u^2+r*s^2*u+r*s*u^2)/s/(mh2-s-u)/mh2/(mh2-s)/(s+u))*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])
)
+(1/4*(6*mV2*mh2^2*s+6*mV2*mh2^2*u-6*mV2*mh2*s^2-6*mV2*mh2*s*u-6*mh2^3*s-5*mh2^3*u+6*mh2^2*r*s+5*mh2^2*r*u+6*mh2^2*s^2+5*mh2^2*s*u-6*mh2*r*s^2-5*mh2*r*s*u+mh2*s^2*u+mh2*s*u^2-r*s^2*u-r*s*u^2)/s/(mh2-s-u)/mh2/(mh2-s)/(s+u))*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])
)
+(-1/2*(mh2-u)*(2*mV2*mh2*s+2*mV2*mh2*u-2*mV2*s^2-2*mV2*s*u+4*mh2*s*u+3*mh2*u^2-4*s^2*u-4*s*u^2-u^3)/s/(mh2-s-u)/u/(mh2-s)/(s+u))*(
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])
)
)
+eps^(1)*missingOrderNP011112100d6
:

NP[[0, 1, 1, 2, 1, 1, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/12/u)*(
  +1*ln(mV2/(mV2-s))^3
  +1*ln(mV2/(mV2-mh2+s+u))^3
  +1*Pi^2*ln(mV2/(mV2-s))
  +1*Pi^2*ln(mV2/(mV2-mh2+s+u))
  -4*ln(2)^3
  -4*ln(mV2/(mV2-mh2))^3
  +2*ln(mV2/(mV2-u))^3
  +2*ln((2*mV2-mh2-r)/mV2)^3
  +2*ln((2*mV2-mh2+r)/mV2)^3
  -2*ln(-mV2/u)^3
  -6*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  -6*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  +6*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  -4*Pi^2*ln(mV2/(mV2-mh2))
  -2*Pi^2*ln(-mV2/u)
  +12*Hlog(1,[0, 0, u/(mV2+u)])
  -12*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])
  -12*Hlog(1,[0, 0, 2*mV2/(r+mh2)])
  -12*Hlog(1,[0, 0, -1/u*(mV2-u)])
  +24*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
  -6*Hlog(1,[0, 0, -(mV2-s)/s])
  -6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u)])
  +6*Hlog(1,[0, u/(mV2+u), 1])
  -12*Hlog(1,[0, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[0, 2*mV2/(r+mh2), 1])
  -6*Hlog(1,[0, -1/u*(mV2-u), u/(mV2+u)])
  +24*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  -6*Hlog(1,[0, -(mV2-s)/s, 1])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +12*Hlog(1,[-1/u*(mV2-u), 0, 1])
  -6*Hlog(1,[-1/u*(mV2-u), 0, u/(mV2+u)])
  -6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u), 1])
  +6*Zeta(3)
)
+(-1/4/(mh2-s))*(
  -1*ln(mV2/(mV2-mh2+s+u))^2
  +2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])
)
+(-1/4/(s+u))*(
  -1*ln(mV2/(mV2-s))^2
  +2*Hlog(1,[0, -(mV2-s)/s])
)
+(1/6*mV2/(mh2-s-u)/s)*(
  +1*Pi^2*ln(mV2/(mV2-u))
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 1])
)
+(-1/2*s/(s+u)/(mh2-s-u))*(
  -1*ln(mV2/(mV2-u))*ln(-u/s)
  -1*Hlog(1,[mV2/u, s/(s+u)])
  -1*Hlog(1,[-(mV2-s)/s, s/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), s/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), s/mh2])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u)])
)
+(-1/12*(2*mV2+5*mh2)/u/mh2)*(
  +1*Pi^2*ln(2)
)
+(-1/4*(mh2+2*mV2)/u/mh2)*(
  +1*ln(2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(mV2+u)])*ln(2)
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln(2)
  -1*ln(2)*ln(mV2/(mV2-u))^2
)
+(-1/4*(mh2+u)/(s+u)/(mh2-s))*(
  +1*ln((2*mV2-mh2-r)/mV2)^2
  +1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)^2
  -2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +2*ln(2)*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[0, 2*mV2/(r+mh2)])
)
+(-1/4*(2*mV2-mh2-r)/(mh2-s-u)/s)*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2)])
)
+(-1/4*(2*mV2-mh2+r)/(mh2-s-u)/s)*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2)])
)
+(-1/4*(2*mV2-mh2-ru)/s/(mh2-s-u))*(
  -1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
)
+(-1/4*(2*mV2-mh2+ru)/s/(mh2-s-u))*(
  -1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
)
+(1/24*(2*mV2+5*mh2-r)/u/mh2)*(
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
)
+(1/24*(2*mV2+5*mh2+r)/u/mh2)*(
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
)
+(-1/2*(mh2-s-u)/(mh2-s)/s)*(
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))
  -1*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
)
+(-1/12*(mh2-s+u)/(mh2-s)/u)*(
  +1*Pi^2
  +3*ln(-mV2/u)^2
  -6*Hlog(1,[0, u/(mV2+u)])
  +6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])
)
+(-1/8*(-r+2*mV2+mh2)/u/mh2)*(
  +1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[0, u/(mV2+u)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[s/(s+u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  -4*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
)
+(-1/8*(r+2*mV2+mh2)/u/mh2)*(
  +1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[0, u/(mV2+u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[s/(s+u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -4*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
)
+(-1/4*s*(s+2*u)/(s+u)^2/u)*(
  +1*ln(mV2/(mV2-u))^2*ln(-u/s)
  +2*Hlog(1,[(mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(-r+mh2), s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(r+mh2), s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/s)
  +2*Hlog(1,[mV2/u, 0, s/(s+u)])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(-r+mh2), 1, s/(s+u)])
  +2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(r+mh2), 1, s/(s+u)])
  +2*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u)])
)
+(-1/12*(mh2-s-u)*(mh2-s+u)/u/(mh2-s)^2)*(
  +1*Pi^2*ln(-u/(mh2-s-u))
  +6*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[(mh2-u)/mh2, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +3*ln(-mV2/u)^2*ln(-u/(mh2-s-u))
  -6*Hlog(1,[0, u/(mV2+u)])*ln(-u/(mh2-s-u))
  +6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln(-u/(mh2-s-u))
  -3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-s-u))
  +6*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s)])
)
+(-1/4*(2*mh2*s+mh2*u-2*s^2+u^2)/u/(mh2-s)/(s+u))*(
  -1*ln(mV2/(mV2-u))^2
  +2*Hlog(1,[0, -1/u*(mV2-u)])
)
+(1/2*(mV2*u-mh2*s+s^2+s*u)/(mh2-s-u)/u/s)*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  +1*ln(mV2/(mV2-u))*ln(-u/s)^2
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))^2
  +2*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))^2
  -1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))^2
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  -2*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -2*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  +2*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  +2*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  -2*Hlog(1,[mV2/u, 0, 1])
  +2*Hlog(1,[mV2/u, s/(s+u), 1])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 1])
  +2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1])
  +2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 1])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
  +2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, 1])
  +2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 1])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), 1])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
)
+(-1/2*(2*mV2*u-mh2*s+s^2+s*u)/(mh2-s-u)/u/s)*(
  -1*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1])
)
+(1/4*(2*mV2*mh2^2-2*mV2*mh2*s-mh2^3-mh2^2*r+mh2*s^2+mh2*s*u+r*s^2+r*s*u)/(mh2-s)/s/(mh2-s-u)/mh2)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
)
+(1/4*(2*mV2*mh2^2-2*mV2*mh2*s-mh2^3+mh2^2*r+mh2*s^2+mh2*s*u-r*s^2-r*s*u)/(mh2-s)/s/(mh2-s-u)/mh2)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2)])
)
+(-1/2*(2*mV2*s^2*u+4*mV2*s*u^2+2*mV2*u^3-mh2*s^3-2*mh2*s^2*u-2*mh2*s*u^2+s^4+3*s^3*u+4*s^2*u^2+2*s*u^3)/(mh2-s-u)/u/s/(s+u)^2)*(
  +1*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
)
+(1/4*(2*mV2*mh2*s+2*mV2*mh2*u-2*mh2^2*s-mh2^2*u-2*mh2*r*s-mh2*r*u+mh2*s^2+mh2*s*u+r*s^2+r*s*u)/mh2/(s+u)/(mh2-s-u)/s)*(
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2)])
)
+(1/4*(2*mV2*mh2*s+2*mV2*mh2*u-2*mh2^2*s-mh2^2*u+2*mh2*r*s+mh2*r*u+mh2*s^2+mh2*s*u-r*s^2-r*s*u)/mh2/(s+u)/(mh2-s-u)/s)*(
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])
)
+(-1/2*(2*mV2*mh2^2*u-4*mV2*mh2*s*u+2*mV2*s^2*u-mh2^3*s+3*mh2^2*s^2+mh2^2*s*u-3*mh2*s^3-2*mh2*s^2*u-mh2*s*u^2+s^4+s^3*u+s^2*u^2+s*u^3)/(mh2-s-u)/u/s/(mh2-s)^2)*(
  +1*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
)
+(-1/2*(mh2-u)*(2*mh2*s+mh2*u-2*s^2-2*s*u-u^2)/(s+u)/(mh2-s)/(mh2-s-u)/s)*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])
  -1*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2])
)
+(-1/4*(2*mV2*mh2^2*s+2*mV2*mh2^2*u-2*mV2*mh2*s^2-2*mV2*mh2*s*u-2*mh2^3*s-mh2^3*u-2*mh2^2*r*s-mh2^2*r*u+2*mh2^2*s^2+mh2^2*s*u+2*mh2*r*s^2+mh2*r*s*u+mh2*s^2*u+mh2*s*u^2+r*s^2*u+r*s*u^2)/s/mh2/(mh2-s-u)/(mh2-s)/(s+u))*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])
)
+(-1/4*(2*mV2*mh2^2*s+2*mV2*mh2^2*u-2*mV2*mh2*s^2-2*mV2*mh2*s*u-2*mh2^3*s-mh2^3*u+2*mh2^2*r*s+mh2^2*r*u+2*mh2^2*s^2+mh2^2*s*u-2*mh2*r*s^2-mh2*r*s*u+mh2*s^2*u+mh2*s*u^2-r*s^2*u-r*s*u^2)/s/mh2/(mh2-s-u)/(mh2-s)/(s+u))*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])
)
)
+eps^(1)*missingOrderNP011211100d6
:

NP[[0, 1, 1, 2, 1, 2, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/mh2/s)*(
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
)
+(1/mh2/(mh2-s-u))*(
  -1*Hlog(1,[2*mV2/(mh2+r), s/mh2])
  -1*Hlog(1,[2*mV2/(-r+mh2), s/mh2])
  +1*Hlog(1,[-(mV2-s)/s, s/mh2])
)
+((mh2-s)/u/mh2/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))*ln(-u/s)
  -1*Hlog(1,[-(mV2-s)/s, s/(s+u)])
  +1*Hlog(1,[mV2/u, s/(s+u)])
)
+((mh2-u)/mh2/s/(mh2-s-u))*(
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])
)
+((s+u)/mh2/s/u)*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +1*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s)])
)
+(1/6/mh2/u)*(
  +1*Pi^2
  +6*ln(mV2/(mV2-mh2))^2
  -3*ln(mV2/(mV2-s))^2
  -3*ln(mV2/(mV2-u))^2
  -3*ln(mV2/(mV2-mh2+s+u))^2
  +3*ln(-mV2/u)^2
  +12*ln(2)*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, u/(u+mV2)])
  +6*Hlog(1,[0, -1/u*(mV2-u)])
  -12*Hlog(1,[0, -(mV2-mh2)/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])
  +6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
)
+(1/6/s/(mh2-s-u))*(
  +1*Pi^2*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))^2
  -3*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))^2
  +3*ln(mV2/(mV2-u))*ln(-u/s)^2
  -3*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  +3*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))^2
  -6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  +6*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  -6*Hlog(1,[mV2/u, 0, 1])
  +6*Hlog(1,[mV2/u, s/(s+u), 1])
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])
  +6*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 1])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
  -6*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  -6*Hlog(1,[-(mV2-s)/s, s/(s+u), 1])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
)
+(-1/2*(mh2+r)/mh2/s/(mh2-s-u))*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
)
+(-1/2*(-r+mh2)/mh2/s/(mh2-s-u))*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
)
+(1/6*mV2*r/mh2^2/(4*mV2-mh2)/u)*(
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  +6*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  -6*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  +6*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[s/(s+u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  -3*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  +3*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -6*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
)
+(-1/2*(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)/mh2/u/s/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  -1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])
)
+(-1/2*(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)/mh2/u/s/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  -1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])
)
)
+eps^(1)*missingOrderNP011212100d6
:

NP[[0, 1, 1, 3, 1, 0, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/12/u)*(
  +3*ln(mV2/(mh2-s))^2
  +2*ln(mV2/(mh2-s))^3
  -3*ln(mV2/(mh2-s-u))^2
  -2*ln(mV2/(mh2-s-u))^3
  +6*Hlog(1,[0, -(mh2-s)/s])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u)])*ln(mV2/(mV2-mh2+s+u))
  +6*Hlog(1,[-(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), -u/s])*ln(mV2/(mV2-mh2+s+u))
  -6*Hlog(1,[0, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[-(mh2-s)/s, -u/s])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[-(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), -u/s])*ln(mV2/(mV2-mh2))
  -6*ln(mV2/(mV2-mh2))*ln(mV2/(mh2-s))
  -3*ln(mV2/(mV2-mh2))*ln(mV2/(mh2-s))^2
  +3*ln(mV2/(mV2-mh2))*ln((s+u)*mV2/(mV2*u+mh2*s-s^2-s*u))^2
  +3*ln(mV2/(mV2-mh2))^2*ln((s+u)/u)
  +2*Pi^2*ln(mV2/(mh2-s))
  -2*Pi^2*ln(mV2/(mh2-s-u))
  +6*ln(mV2/(mh2-s-u))*ln(mV2/(mV2-mh2+s+u))
  +3*ln(mV2/(mh2-s-u))^2*ln(mV2/(mV2-mh2+s+u))
  -3*ln(mV2/(mV2-mh2+s+u))*ln((s+u)*mV2/(mV2*u+mh2*s-s^2-s*u))^2
  -6*Hlog(1,[0, -(mV2-mh2)/mh2])*ln((s+u)/u)
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])*ln((s+u)/u)
  -3*ln(mV2/(mV2-mh2+s+u))^2*ln((s+u)/u)
  -6*Hlog(1,[0, -(mh2-s)/(mV2-mh2+s)])
  +6*Hlog(1,[0, -(mh2-s-u)/(mV2-mh2+s+u)])
  +6*Hlog(1,[-(mV2-s)/s, -(mh2-s)/(mV2-mh2+s)])
  -12*Hlog(1,[0, 0, -(mh2-s)/(mV2-mh2+s)])
  +12*Hlog(1,[0, 0, -(mh2-s-u)/(mV2-mh2+s+u)])
  -6*Hlog(1,[0, -(mV2-s)/s, 1])
  -6*Hlog(1,[0, -(mV2-s)/s, -(mh2-s)/s])
  +6*Hlog(1,[0, -(mV2-s)/s, -(mh2-s)/(mV2-mh2+s)])
  -6*Hlog(1,[0, -(mh2-s)/(mV2-mh2+s), 1])
  +6*Hlog(1,[0, -(mh2-s-u)/(mV2-mh2+s+u), 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, -(mh2-s)/s])
  +6*Hlog(1,[-(mV2-s)/s, 0, -(mh2-s)/(mV2-mh2+s)])
  -6*Hlog(1,[-(mV2-s)/s, 1, -u/s])
  -6*Hlog(1,[-(mV2-s)/s, -(mh2-s)/s, -u/s])
  +6*Hlog(1,[-(mV2-s)/s, -(mh2-s)/(mV2-mh2+s), 1])
  -6*Hlog(1,[-(mV2-s)/s, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), 1])
  +6*Hlog(1,[-(mV2-s)/s, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u), -u/s])
)
+(-1/2*mV2/s/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2))*ln(mh2/(mh2-s))
  -1*Hlog(1,[-(mV2-s)/s, -(mh2-s)/s])
)
+(-1/2*(mV2*u+mh2*s-s^2-s*u)/u/s/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s+u))*ln((s+u)*mV2/(mV2*u+mh2*s-s^2-s*u))
  -1*ln(mV2/(mV2-mh2))*ln((s+u)*mV2/(mV2*u+mh2*s-s^2-s*u))
  +1*Hlog(1,[-(mV2-s)/s, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u)])
)
)
+eps^(1)*missingOrderNP011310100d6
:

NP[[0, 1, 1, 4, 1, 0, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(-1/12/mV2/u)*(
  +1*ln(mV2/(mh2-s-u))^2
  -1*ln(mV2/(mh2-s))^2
  +2*ln(mV2/(mV2-mh2))*ln(mV2/(mh2-s))
  -2*ln(mV2/(mh2-s-u))*ln(mV2/(mV2-mh2+s+u))
  +2*Hlog(1,[0, -(mh2-s)/(-mh2+s+mV2)])
  -2*Hlog(1,[0, -(mh2-s-u)/(mV2-mh2+s+u)])
  -2*Hlog(1,[-(mV2-s)/s, -(mh2-s)/(-mh2+s+mV2)])
)
+(-1/6/s/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2))*ln(mh2/(mh2-s))
  -1*Hlog(1,[-(mV2-s)/s, -(mh2-s)/s])
)
+(-1/6*(mV2*u+mh2*s-s^2-s*u)/mV2/u/s/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s+u))*ln(mV2*(s+u)/(mV2*u+mh2*s-s^2-s*u))
  -1*ln(mV2/(mV2-mh2))*ln(mV2*(s+u)/(mV2*u+mh2*s-s^2-s*u))
  +1*Hlog(1,[-(mV2-s)/s, -(mV2*u+mh2*s-s^2-s*u)/s/(mV2-mh2+s+u)])
)
)
+eps^(1)*missingOrderNP011410100d6
:

NP[[1, 1, 0, 1, 1, 0, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/6/(mh2-s))*(
  +2*ln(mV2/(mh2-s))^3
  +2*ln(mV2/(mV2-mh2+s))^3
  -3*ln(mV2/(mV2-mh2))*ln(mV2/(mh2-s))^2
  +3*ln(mV2/(mV2-mh2))*ln(mh2/(mh2-s))^2
  +3*ln(mV2/(mV2-mh2))^2*ln(mh2/(mh2-s))
  +2*Pi^2*ln(mV2/(mh2-s))
  +2*Pi^2*ln(mV2/(mV2-mh2+s))
  -6*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mh2/(mh2-s))
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -3*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  -12*Hlog(1,[0, 0, -(mh2-s)/(mV2-mh2+s)])
  -12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-s)/s, 1])
  -6*Hlog(1,[0, -(mV2-s)/s, -(mh2-s)/s])
  +6*Hlog(1,[0, -(mV2-s)/s, -(mh2-s)/(mV2-mh2+s)])
  -6*Hlog(1,[0, -(mh2-s)/(mV2-mh2+s), 1])
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, -(mh2-s)/s])
  +6*Hlog(1,[-(mV2-s)/s, 0, -(mh2-s)/(mV2-mh2+s)])
  -6*Hlog(1,[-(mV2-s)/s, 1, -(mh2-s)/s])
  -6*Hlog(1,[-(mV2-s)/s, -(mh2-s)/s, 1])
  +6*Hlog(1,[-(mV2-s)/s, -(mh2-s)/(mV2-mh2+s), 1])
  -6*Zeta(3)
)
)
+eps^(0)*missingOrderNP110110100d4
:

NP[[1, 1, 0, 1, 1, 1, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/6*rtu/(mh2-s)/(4*mV2-mh2+s))*(
  +1*Pi^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -1*Pi^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +3*ln(mV2/(mV2-mh2+s))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -3*ln(mV2/(mV2-mh2+s))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -3*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  +3*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -6*ln(mV2/(mV2-mh2+s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +6*ln(mV2/(mV2-mh2+s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +6*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  -6*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  -6*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-s/(mh2-s))
  +6*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-s/(mh2-s))
  +12*Hlog(1,[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -12*Hlog(1,[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -12*Hlog(1,[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
)
+eps^(0)*missingOrderNP110111100d4
:

NP[[1, 1, 1, 0, 0, 3, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/12/(mh2-s-u))*(
  +3*ln(-mV2/u)^2
  +2*ln(-mV2/u)^3
  -3*ln(-mV2/(mh2-s))^2
  -2*ln(-mV2/(mh2-s))^3
  -6*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[(mh2-s)/mh2, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +6*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  +3*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))^2
  -3*ln(mV2/(mV2-s))^2*ln(-s/(mh2-s-u))
  +2*Pi^2*ln(-mV2/u)
  -2*Pi^2*ln(-mV2/(mh2-s))
  +6*Hlog(1,[0, -(mV2-s)/s])*ln(-s/(mh2-s-u))
  -3*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))^2
  -6*Hlog(1,[0, u/(mV2+u)])
  +6*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])
  +6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])
  -12*Hlog(1,[0, 0, u/(mV2+u)])
  +12*Hlog(1,[0, 0, (mh2-s)/(mh2-s+mV2)])
  -6*Hlog(1,[0, u/(mV2+u), 1])
  +6*Hlog(1,[0, (mh2-s)/(mh2-s+mV2), 1])
  -12*Hlog(1,[0, -1/u*(mV2-u), 1])
  +6*Hlog(1,[0, -1/u*(mV2-u), u/(mV2+u)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])
  -12*Hlog(1,[-1/u*(mV2-u), 0, 1])
  +6*Hlog(1,[-1/u*(mV2-u), 0, u/(mV2+u)])
  -12*Hlog(1,[-1/u*(mV2-u), 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u), 1])
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  +6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-s)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-s)/(mh2-s+mV2)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])
)
+(-1/4*mV2/s/u)*(
  -1*ln(mV2/(mV2-u))^2
  -2*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
  +2*Hlog(1,[0, -1/u*(mV2-u)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
)
+(-1/2*(mV2*mh2-mV2*s-mV2*u+s*u)/(mh2-s-u)/u/s)*(
  +1*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -1*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +1*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
)
)
+eps^(1)*missingOrderNP111003100d6
:

NP[[1, 1, 1, 0, 0, 4, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(-1/12/s/u)*(
  -1*ln(mV2/(mV2-u))^2
  -2*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
  +2*Hlog(1,[0, -1/u*(mV2-u)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
)
+(-1/12/(mh2-s-u)/mV2)*(
  +1*ln(-mV2/(mh2-s))^2
  -1*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  +2*Hlog(1,[0, u/(u+mV2)])
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])
)
+(-1/6*(mV2*mh2-mV2*s-mV2*u+s*u)/mV2/s/(mh2-s-u)/u)*(
  +1*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -1*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +1*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
)
)
+eps^(1)*missingOrderNP111004100d6
:

NP[[1, 1, 1, 1, 0, 2, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(mV2/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +1*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[0, mV2/s, 1/(mh2-u)*(mh2-s-u)])
  -1*Hlog(1,[0, mV2/s, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[0, mV2/s, 2*mV2/(r+mh2)])
  -1*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s)])
  -1*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[0, mV2/u, 2*mV2/(r+mh2)])
  -1*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s)/mh2])
  -1*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -1*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-s)/mh2])
  -1*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2])
  -1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  -1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1/mh2*(mh2-s-u)])
  -1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt)])
  -1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt)])
  -1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s)/mh2])
  -1*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s)/mh2])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1/mh2*(mh2-s-u)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2)])
  +1*Hlog(1,[0, mV2/s, (mh2-s)/mh2])
  +1*Hlog(1,[0, mV2/s, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[0, mV2/s, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[0, mV2/u, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[0, mV2/u, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[0, 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[0, 2*mV2/(-r+mh2), 1/mh2*(mh2-s-u)])
  +1*Hlog(1,[0, 2*mV2/(r+mh2), 1])
  +1*Hlog(1,[0, 2*mV2/(r+mh2), 1/mh2*(mh2-s-u)])
  +1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/s, 0, (mh2-s)/mh2])
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 1/mh2*(mh2-s-u)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 1/mh2*(mh2-s-u)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(r+mh2)])
)
+(-1/12/(mh2-s))*(
  -1*Pi^2
  -3*ln(-mV2/u)^2
  -6*ln(2)*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, u/(u+mV2)])
  -6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
)
+(-1/4/(mh2-u))*(
  -1*ln(mV2/(mV2-s))^2
  -2*ln(2)*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, -(mV2-s)/s])
)
+(1/12/(mh2-s-u))*(
  +2*ln(-mV2/u)^3
  -2*ln(-mV2/(mh2-s))^3
  +6*Hlog(1,[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1/(mh2-u)*(mh2-s-u)])*ln(mV2/(mV2-s))
  +2*Pi^2*ln(-mV2/u)
  -2*Pi^2*ln(-mV2/(mh2-s))
  +3*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))^2
  -3*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))^2
  -12*Hlog(1,[0, 0, u/(u+mV2)])
  +12*Hlog(1,[0, 0, (mh2-s)/(mh2-s+mV2)])
  -6*Hlog(1,[0, u/(u+mV2), 1])
  +6*Hlog(1,[0, (mh2-s)/(mh2-s+mV2), 1])
  -12*Hlog(1,[0, -1/u*(mV2-u), 1])
  +6*Hlog(1,[0, -1/u*(mV2-u), u/(u+mV2)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])
  -12*Hlog(1,[-1/u*(mV2-u), 0, 1])
  +6*Hlog(1,[-1/u*(mV2-u), 0, u/(u+mV2)])
  -12*Hlog(1,[-1/u*(mV2-u), 1, 1/(mh2-u)*(mh2-s-u)])
  +6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2), 1])
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  +6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1/(mh2-u)*(mh2-s-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-s)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-s)/(mh2-s+mV2)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, 1/(mh2-u)*(mh2-s-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1/(mh2-u)*(mh2-s-u)])
)
+(-1/12*(mh2-s-u)/(mh2-s)^2)*(
  -6*Hlog(1,[(mh2-u)/mh2, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-s-u))
  -1*Pi^2*ln(-u/(mh2-s-u))
  +6*Hlog(1,[0, u/(u+mV2)])*ln(-u/(mh2-s-u))
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))
  -6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln(-u/(mh2-s-u))
  -3*ln(-mV2/u)^2*ln(-u/(mh2-s-u))
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/mh2*(mh2-s-u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s)])
)
+(-1/2*(mh2-s-u)/(mh2-u)^2)*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 1/(mh2-u)*(mh2-s-u)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[2*mV2/(r+mh2), 1/(mh2-u)*(mh2-s-u)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, (mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u)])
  -1*Hlog(1,[2*mV2/(-r+mh2), 1, 1/(mh2-u)*(mh2-s-u)])
  -1*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-s-u), 1/(mh2-u)*(mh2-s-u)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1, 1/(mh2-u)*(mh2-s-u)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-s-u), 1/(mh2-u)*(mh2-s-u)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1/(mh2-u)*(mh2-s-u)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[mV2/s, 2*mV2/(r+mh2), 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/mh2*(mh2-s-u), 1/(mh2-u)*(mh2-s-u)])
)
+(-1/2*mh2/s/u)*(
  -1*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -1*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
  +1*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
)
+(-1/4*(2*mV2-mh2)/mh2/(mh2-s-u))*(
  +1*ln(2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln(2)
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln(2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln(2)
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln(2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  -1*ln(2)*ln(-mV2/(mh2-s))^2
  +2*ln(2)*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  -2*ln(2)*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
)
+(-1/2*(s-u)/u/(mh2-u))*(
  +1*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
)
+(-1/8*(2*mV2-mh2-r)/mh2/(mh2-s-u))*(
  +1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))^2
  +2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[1/(mh2-u)*(mh2-s-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/s, 1/(mh2-u)*(mh2-s-u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-u)*(mh2-s-u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
)
+(-1/8*(2*mV2-mh2+r)/mh2/(mh2-s-u))*(
  +1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))^2
  +2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[1/(mh2-u)*(mh2-s-u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/s, 1/(mh2-u)*(mh2-s-u), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-u)*(mh2-s-u), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
)
+(-1/4*(mh2+2*mV2-rt)/s/u)*(
  +1*ln(mV2/(mV2-mh2))*ln((-mh2+2*mV2-rt)/mV2)
  -1*ln(mV2/(mV2-s))*ln((-mh2+2*mV2-rt)/mV2)
  -1*ln(mV2/(mV2-u))*ln((-mh2+2*mV2-rt)/mV2)
  -1*Hlog(1,[mV2/s, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt)])
)
+(-1/4*(mh2+2*mV2+rt)/s/u)*(
  +1*ln(mV2/(mV2-mh2))*ln((-mh2+2*mV2+rt)/mV2)
  -1*ln(mV2/(mV2-s))*ln((-mh2+2*mV2+rt)/mV2)
  -1*ln(mV2/(mV2-u))*ln((-mh2+2*mV2+rt)/mV2)
  -1*Hlog(1,[mV2/s, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt)])
)
+(1/4*(-r+2*mV2+mh2)/s/u)*(
  +1*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +1*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2)])
)
+(1/4*(r+2*mV2+mh2)/s/u)*(
  +1*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  +1*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2)])
)
+(-1/4*s*(2*mh2-s-2*u)/(mh2-s-u)/(mh2-u)^2)*(
  +1*ln(mV2/(mV2-s))^2*ln(-s/(mh2-s-u))
  -2*Hlog(1,[0, -(mV2-s)/s])*ln(-s/(mh2-s-u))
  +2*Hlog(1,[(mh2-s)/mh2, 1/(mh2-u)*(mh2-s-u)])*ln(mV2/(mV2-s))
)
+(-1/2*(mh2^2-mh2*u-s^2)/(mh2-u)/s/u)*(
  +1*ln(mV2/(mV2-s))*ln(-s/(mh2-s-u))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-u)*(mh2-s-u)])
  +1*Hlog(1,[mV2/s, 1/(mh2-u)*(mh2-s-u)])
)
+(-1/2*(mh2^2-mh2*s-u^2)/(mh2-s)/s/u)*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +1*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s)])
)
+(-1/4*(mh2^2-mh2*s+s*u)/(mh2-s)/s/u)*(
  +1*ln(mV2/(mV2-u))^2
  -2*Hlog(1,[0, -1/u*(mV2-u)])
)
+(1/2*(2*mV2*mh2-2*mV2*s-2*mV2*u-s*u)/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
)
+(-1/2*(2*mV2*mh2^2-4*mV2*mh2*u+2*mV2*u^2-mh2*s*u+s^2*u+s*u^2)/(mh2-u)^2/s/u)*(
  +1*Hlog(1,[0, 1/(mh2-u)*(mh2-s-u)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[mV2/s, 0, 1/(mh2-u)*(mh2-s-u)])
)
+(-1/2*(2*mV2*mh2^2-4*mV2*mh2*s+2*mV2*s^2-mh2*s*u+s^2*u+s*u^2)/s/u/(mh2-s)^2)*(
  +1*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s)])
)
+(-1/2*(mh2-s)*(mh2+s-u)/s/u/(mh2-u))*(
  -1*Hlog(1,[mV2/s, (mh2-s)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2])
)
+(-1/2*(mh2-u)*(mh2-s+u)/s/u/(mh2-s))*(
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])
)
+(-1/4*(mh2^3-mh2^2*s-mh2^2*u+3*mh2*s*u-s^2*u-s*u^2)/(mh2-s)/s/u/(mh2-u))*(
  +1*ln(mV2/(mV2-mh2+s+u))^2
  -2*ln(2)^2
  -1*ln((2*mV2-mh2-r)/mV2)^2
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[0, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])
)
+(1/2*(2*mV2*mh2^2-2*mV2*mh2*s-2*mV2*mh2*u-2*mV2*s*u+mh2*s*u-r*s*u)/(mh2-s-u)/mh2/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2)])
)
+(1/2*(2*mV2*mh2^2-2*mV2*mh2*s-2*mV2*mh2*u-2*mV2*s*u+mh2*s*u+r*s*u)/(mh2-s-u)/mh2/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2)])
)
+(-1/4*(4*mV2*mh2^2-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*s*u+mh2*s*u-r*s*u)/(mh2-s-u)/mh2/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2)])
)
+(-1/4*(4*mV2*mh2^2-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*s*u+mh2*s*u+r*s*u)/(mh2-s-u)/mh2/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])
)
+(-1/4*(2*mV2*mh2^2-2*mV2*mh2*u+mh2^3-mh2^2*r-mh2^2*u+mh2*r*u+mh2*s*u-r*s*u)/(mh2-u)/mh2/s/u)*(
  +1*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)
  +1*Hlog(1,[mV2/s, 2*mV2/(r+mh2)])
)
+(-1/4*(2*mV2*mh2^2-2*mV2*mh2*u+mh2^3+mh2^2*r-mh2^2*u-mh2*r*u+mh2*s*u+r*s*u)/(mh2-u)/mh2/s/u)*(
  +1*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)
  +1*Hlog(1,[mV2/s, 2*mV2/(-r+mh2)])
)
+(-1/4*(2*mV2*mh2^2-2*mV2*mh2*s+mh2^3-mh2^2*r-mh2^2*s+mh2*r*s+mh2*s*u-r*s*u)/s/u/mh2/(mh2-s))*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])
)
+(-1/4*(2*mV2*mh2^2-2*mV2*mh2*s+mh2^3+mh2^2*r-mh2^2*s-mh2*r*s+mh2*s*u+r*s*u)/s/u/mh2/(mh2-s))*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])
)
+(-1/2*(mh2-s-u)*(mh2^2-s^2+s*u-u^2)/(mh2-s)/s/u/(mh2-u))*(
  -1*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-s-u)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-s-u)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/mh2*(mh2-s-u)])
)
+(1/4*(2*mV2*mh2^3-2*mV2*mh2^2*s-2*mV2*mh2^2*u+2*mV2*mh2*s*u+mh2^4-mh2^3*r-mh2^3*s-mh2^3*u+mh2^2*r*s+mh2^2*r*u+3*mh2^2*s*u-3*mh2*r*s*u-mh2*s^2*u-mh2*s*u^2+r*s^2*u+r*s*u^2)/mh2/(mh2-s)/(mh2-u)/u/s)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2)])
)
+(1/4*(2*mV2*mh2^3-2*mV2*mh2^2*s-2*mV2*mh2^2*u+2*mV2*mh2*s*u+mh2^4+mh2^3*r-mh2^3*s-mh2^3*u-mh2^2*r*s-mh2^2*r*u+3*mh2^2*s*u+3*mh2*r*s*u-mh2*s^2*u-mh2*s*u^2-r*s^2*u-r*s*u^2)/mh2/(mh2-s)/(mh2-u)/u/s)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
)
)
+eps^(1)*missingOrderNP111102100d6
:

NP[[1, 1, 1, 1, 1, 2, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(mh2/s/(mh2-s)/(mh2-s-u))*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 1])*ln(-mV2/s)
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 1])*ln(-mV2/s)
  -1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1])
  -1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 1, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 1, 1])
)
+((mh2-2*u)/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
)
+((2*mh2-s)/(mh2-s-u)/s/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-s))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(r+mh2), 1])
)
+((s+u)/s/u/(mh2-s-u))*(
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])*ln(mV2/(mV2-s))
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1])*ln(mV2/(mV2-s))
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-s))
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-s))
  +1*Hlog(1,[(mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1])*ln(mV2/(mV2-s))
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])*ln(-mV2/s)
  -1*Hlog(1,[0, (mh2-s-u)/mh2, 1])*ln(mV2/(mV2-s))
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])*ln(-mV2/s)
  -1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1])*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1])*ln(-mV2/s)
  -1*Hlog(1,[(mh2-s)/mh2, (mh2-s-u)/mh2, 1])*ln(mV2/(mV2-s))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])*ln(mV2/(mV2-s))
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[mV2/s, 0, (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1, 1])
  -2*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])
  -1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1])
  -1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 1, 1])
  -2*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])
  -1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(r+mh2), 1])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(r+mh2), 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 2*mV2/(r+mh2), 1])
  +1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1, 1])
)
+((-2*s-u+mh2)/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
)
+(1/6/u/s)*(
  +1*ln(mV2/(mV2-mh2+s+u))^3
  +1*Pi^2*ln(mV2/(mV2-mh2+s+u))
  -1*ln(mV2/(mV2-mh2))^3
  -6*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u)])*ln(-mV2/s)
  +6*Hlog(1,[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(-u/(mh2-s-u))
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln(2)
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u)])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[(mh2-s)/mh2, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[(mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +6*ln(2)^2*ln(mV2/(mV2-s))
  +3*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)^2
  +6*Hlog(1,[2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln(-u/(mh2-s-u))
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(-u/(mh2-s-u))
  -6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))
  +3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-s-u))
  -3*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))^2
  -6*ln(2)*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)
  -6*ln(2)*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
  +6*ln(mV2/(mV2-s))*ln(-s/(mh2-s))*ln(-u/(mh2-s-u))
  +6*ln(mV2/(mV2-u))*ln(-mV2/s)*ln(-u/(mh2-s-u))
  -6*ln(mV2/(mV2-s))*ln(-u/(mh2-s-u))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -6*ln(2)*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +6*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
  -6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  -6*Hlog(1,[mV2/mh2, 0, 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[mV2/mh2, mV2/u, 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[mV2/s, 0, 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[mV2/s, 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 1])
  +6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, 2*mV2/(r+mh2), 1])
  +6*Hlog(1,[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +12*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-s)/mh2])
  +6*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(r+mh2), mV2/u, 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s)/mh2])
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  -12*Hlog(1,[-1/u*(mV2-u), 1, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  +6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), (mh2-s)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[-(mV2-s)/s, 1, 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[-(mV2-s)/s, mV2/u, 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-u)])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u)])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u)])
)
+(1/12/u/(mh2-s))*(
  +2*ln(mV2/(mV2-s))^3
  -12*Hlog(1,[0, (mh2-s)/mh2])*Hlog(1,[0, -(mV2-s)/s])
  +6*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))^2
  +6*Hlog(1,[0, -(mV2-s)/s])*ln(-s/(mh2-s))^2
  -12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2/(mV2-s))
  +12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  +12*Hlog(1,[0, (mh2-s)/mh2, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +12*Hlog(1,[(mh2-s)/mh2, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1])*ln(-mV2/s)
  -12*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1])*ln(-mV2/s)
  +12*ln(2)^2*ln(mV2/(mV2-mh2))
  +6*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  +6*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[(mh2-s)/mh2, 0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +12*Hlog(1,[(mh2-s)/mh2, 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-s))
  -6*ln(mV2/(mV2-s))*ln(-s/(mh2-s))^2
  -4*ln(mV2/(mV2-s))*ln(-s/(mh2-s))^3
  -3*ln(mV2/(mV2-s))^2*ln(-s/(mh2-s))^2
  +2*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s))^3
  -2*ln(mV2/(mV2-mh2+s))^3*ln(-mV2/s)
  +12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])*ln(-mV2/s)
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 1])*ln(-mV2/s)
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, 1])*ln(-mV2/s)
  +12*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1])*ln(-mV2/s)
  -12*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  -12*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  +2*Pi^2*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s))
  -12*Hlog(1,[0, 0, -(mV2-s)/s])
  -12*Hlog(1,[0, -(mV2-s)/s, 1])
  -12*Hlog(1,[mV2/mh2, 0, 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[mV2/s, (mh2-s)/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, 1])
  -12*Hlog(1,[mV2/s, (mh2-s)/mh2, 1, 1])
  -12*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s)/mh2, 1])
  +12*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 1, 1])
  +12*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1])
  -12*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s)/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 1, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s)/mh2, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 1, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-s)/mh2, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, 1, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s)/mh2, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 1, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-s)/mh2, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s)/mh2, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), (mh2-s)/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2), 1])
)
+(1/12/u/(mh2-s-u))*(
  +12*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*Hlog(1,[0, -(mV2-s)/s])
  -6*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))^2
  -6*Hlog(1,[0, -(mV2-s)/s])*ln(-s/(mh2-s-u))^2
  +12*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(2)
  -12*Hlog(1,[0, 0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +12*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u)])*ln(mV2/(mV2-s))
  -12*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u)])*ln(-mV2/s)
  +12*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1])*ln(-mV2/s)
  +12*Hlog(1,[(mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])*ln(mV2/(mV2-s))
  -12*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-s))
  -6*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s+u))^2
  -2*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s+u))^3
  +6*ln(mV2/(mV2-s))*ln(-s/(mh2-s-u))^2
  +2*ln(mV2/(mV2-s))*ln(-s/(mh2-s-u))^3
  +3*ln(mV2/(mV2-s))^2*ln(-s/(mh2-s-u))^2
  +12*Hlog(1,[(mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(-r+mh2), s/(s+u)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(r+mh2), s/(s+u)])*ln(mV2/(mV2-u))
  -6*ln(mV2/(mV2-u))^2*ln(-mV2/s)
  +6*ln(mV2/(mV2-u))^2*ln(-u/s)
  +12*Hlog(1,[0, -1/u*(mV2-u)])*ln(-mV2/s)
  -12*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])*ln(-mV2/s)
  +6*ln(mV2/(mV2-mh2+s+u))^2*ln(-mV2/s)
  +2*ln(mV2/(mV2-mh2+s+u))^3*ln(-mV2/s)
  -12*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/s)
  -2*Pi^2*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s+u))
  +2*Pi^2*ln(mV2/(mV2-s))*ln(-s/(mh2-s-u))
  -12*ln(2)*ln(mV2/(mV2-u))*ln(-mV2/s)
  +2*Pi^2*ln(mV2/(mV2-mh2+s+u))*ln(-mV2/s)
  +12*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 1])
  -12*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +12*Hlog(1,[mV2/u, 0, s/(s+u)])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u)])
  -12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), s/(s+u)])
  -12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), s/(s+u)])
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, s/(s+u)])
  +12*Hlog(1,[2*mV2/(-r+mh2), 1, s/(s+u)])
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/(s+u)])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u)])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 0, s/(s+u)])
  +12*Hlog(1,[2*mV2/(r+mh2), 1, s/(s+u)])
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(s+u)])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, s/(s+u)])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  -12*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u)])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u)])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 1, 1])
  -12*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1])
  -12*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-u), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-u), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1, 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u), 1])
)
+(1/12/(mh2-s)/(mh2-s-u))*(
  +1*Pi^2*ln(mV2/(mV2-s))^2
  -4*ln(mV2/(mV2-mh2+s))^3
  -2*Pi^2*Hlog(1,[0, -(mV2-s)/s])
  +12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  -12*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2])*ln(mV2/(mV2-mh2))
  -4*Pi^2*ln(mV2/(mV2-mh2+s))
  -6*ln(2)*ln(mV2/(mV2-mh2+s))^2
  -6*ln(mV2/(mV2-mh2+s))^2*ln(-(mh2-s)/s)
  +12*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  -12*Hlog(1,[2*mV2/(-r+mh2), s/mh2])*ln(-mV2/s)
  -12*Hlog(1,[2*mV2/(r+mh2), s/mh2])*ln(-mV2/s)
  +12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  +12*ln(2)*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +12*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)*ln(-(mh2-s)/s)
  +24*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  +24*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  -12*Hlog(1,[mV2/mh2, 0, s/mh2])
  -12*Hlog(1,[mV2/mh2, mV2/(mh2-s), s/mh2])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), s/mh2])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), s/mh2])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2])
  +12*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), s/mh2])
  -12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/mh2])
  +12*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2])
  +12*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), s/mh2])
  -12*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/mh2])
  -12*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), s/mh2])
  +12*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
  -12*Hlog(1,[mV2/s, 0, 0, 1])
  -12*Hlog(1,[mV2/s, 0, 1, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, 0, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 1, 0, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 0, 0, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 1, 0, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 0, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 0, 1])
)
+(1/12/(mh2-s-u)/s)*(
  +12*Hlog(1,[0, s/(s+u)])*Hlog(1,[0, -1/u*(mV2-u)])
  +12*Hlog(1,[0, u/(mV2+u)])*Hlog(1,[0, 2*mV2/(-r+mh2)])
  +12*Hlog(1,[0, u/(mV2+u)])*Hlog(1,[0, 2*mV2/(r+mh2)])
  -12*Hlog(1,[0, u/(mV2+u)])*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[0, u/(mV2+u)])*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, u/(mV2+u)])*ln((2*mV2-mh2-r)/mV2)^2
  -6*Hlog(1,[0, u/(mV2+u)])*ln((2*mV2-mh2+r)/mV2)^2
  +6*Hlog(1,[0, u/(mV2+u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  +6*Hlog(1,[0, u/(mV2+u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  +12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*Hlog(1,[0, -1/u*(mV2-u)])
  +12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
  -12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  -6*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))^2
  -12*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*Hlog(1,[0, 2*mV2/(-r+mh2)])
  -12*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*Hlog(1,[0, 2*mV2/(r+mh2)])
  +12*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2-r)/mV2)^2
  +6*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2+r)/mV2)^2
  -6*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  -6*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  -12*Hlog(1,[0, (mh2-u)/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  -12*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[0, -1/u*(mV2-u)])
  +12*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  -12*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -1/u*(mV2-u)])
  +12*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  -4*Pi^2*Hlog(1,[0, -1/u*(mV2-u)])
  +12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[0, -1/u*(mV2-u)])
  +12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[0, -1/u*(mV2-u)])
  +6*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)^2
  +6*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)^2
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/s)^2
  +2*Pi^2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, s/mh2])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)^2
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)^2
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  -12*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])
  -12*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])
  +12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])
  +12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])
  +6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((2*mV2-mh2-r)/mV2)^2
  +6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((2*mV2-mh2+r)/mV2)^2
  -6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  -6*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  -2*Pi^2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +12*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +12*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  -12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  -12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)^2
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)^2
  +6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  +6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(-u/(mh2-s-u))^2
  -2*Pi^2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
  +12*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])
  +12*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])
  -12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])
  -12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2-r)/mV2)^2
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2+r)/mV2)^2
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  +2*Pi^2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  -12*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  -12*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)^2
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)^2
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  -12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  -12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)^2
  -6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)^2
  +6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  +6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  -2*Pi^2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[0, s/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)^2
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)^2
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  +12*Hlog(1,[0, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, (mh2-u)/mh2, 1])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[0, (mh2-u)/mh2, 1])*ln(mV2/(mV2-u))
  +24*Hlog(1,[0, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[0, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-mh2))
  +24*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-s))
  +24*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 1])*ln(-mV2/s)
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])*ln(-mV2/s)
  -12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1])*ln(-mV2/s)
  +12*Hlog(1,[mV2/(mh2-s), 0, 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[mV2/(mh2-s), 0, 1])*ln(-mV2/s)
  +12*Hlog(1,[mV2/(mh2-s), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[mV2/(mh2-s), 2*mV2/(r+mh2), 1])*ln(-mV2/s)
  -12*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(-mV2/s)
  -12*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(-mV2/s)
  +12*Hlog(1,[s/(s+u), (mh2-u)/mh2, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2+rt), 0, 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(mh2+rt), 0, 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[2*mV2/(mh2+rt), 0, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(r+mh2), 0, 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 1])*ln(-mV2/s)
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(-mV2/s)
  -12*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, s/mh2, 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[mV2/(mh2-s), s/mh2, 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[mV2/(mh2-s), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[2*mV2/(mh2-rt), 0, 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln(mV2/(mV2-mh2))
  -12*Zeta(3)*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[(mh2-s-u)/(mh2-u), 0, 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[2*mV2/(mh2-rt), 0, 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-s))
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-s))
  -12*Hlog(1,[0, 0, s/(s+u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, 0, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -24*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[s/(s+u), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[s/(s+u), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[1/(mh2-s)*(mh2-s-u), 0, 1])*ln(mV2/(mV2-u))
  -24*Hlog(1,[1/(mh2-s)*(mh2-s-u), 0, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  -24*Hlog(1,[1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-u))
  -24*Hlog(1,[1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-u))
  -24*Hlog(1,[(mh2-u)/mh2, 0, 1])*ln(mV2/(mV2-u))
  +24*Hlog(1,[(mh2-u)/mh2, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, s/(s+u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2-rt), 0, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(-r+mh2), s/(s+u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(r+mh2), s/(s+u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(mV2/(mV2-u))
  +2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^3
  +2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^3
  -2*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))^3
  -2*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))^3
  +2*ln(mV2/(mV2-u))*ln(-u/s)^3
  +2*Pi^2*ln(mV2/(mV2-u))^2
  -6*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))^2
  +6*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))^2
  +6*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))^2
  -6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))^2
  -6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))^2
  -3*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(mV2/(mV2-u))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  +3*ln(mV2/(mV2-u))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  +3*ln(mV2/(mV2-u))^2*ln(-u/s)^2
  -1*Pi^2*ln(mV2/(mV2-mh2+s))^2
  +6*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))^2
  -6*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2+s))^2
  -6*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2+s))^2
  +6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2+s))^2
  +6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2+s))^2
  +3*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(mV2/(mV2-mh2+s))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2
  -3*ln(mV2/(mV2-mh2+s))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2
  -3*ln(mV2/(mV2-mh2+s))^2*ln(-(mh2-s)/s)^2
  +12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 1])*ln(-mV2/s)
  -12*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])*ln(-mV2/s)
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(-mV2/s)
  +12*Hlog(1,[mV2/(mh2-s), s/mh2, 1])*ln(-mV2/s)
  -12*Hlog(1,[mV2/(mh2-s), 2*mV2/(-r+mh2), 1])*ln(-mV2/s)
  -12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])*ln(-mV2/s)
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])*ln(-mV2/s)
  -12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln(-mV2/s)
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1])*ln(-mV2/s)
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(-mV2/u)^2
  -6*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(-mV2/u)^2
  +6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/u)^2
  +6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/u)^2
  +3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/u)^2
  +3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/u)^2
  -3*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/u)^2
  -3*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/u)^2
  +6*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(-mV2/(mh2-s))^2
  +6*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(-mV2/(mh2-s))^2
  -6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/(mh2-s))^2
  -6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/(mh2-s))^2
  -3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/(mh2-s))^2
  -3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/(mh2-s))^2
  +3*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/(mh2-s))^2
  +3*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/(mh2-s))^2
  +6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(-u/(mh2-u))^2
  -6*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^3
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))^2
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln(-u/(mh2-s-u))^2
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(-u/(mh2-s-u))^2
  -6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))^2
  +3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-s-u))^2
  +6*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))^3
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)^2
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)^2
  +12*Hlog(1,[0, u/(mV2+u)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +12*Hlog(1,[0, u/(mV2+u)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -12*Hlog(1,[0, u/(mV2+u)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[0, u/(mV2+u)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -12*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +12*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -12*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +12*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -12*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +12*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +12*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -12*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +12*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +12*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +12*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Pi^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +2*Pi^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -2*Pi^2*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  -2*Pi^2*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  -6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  -6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  +6*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))^2
  +6*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))^2
  +6*ln(2)^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -6*ln(2)^2*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  -6*ln(2)^2*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  +6*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  +6*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  -6*ln(mV2/(mV2-u))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/s)
  -6*ln(mV2/(mV2-u))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/s)
  +2*Pi^2*ln(mV2/(mV2-u))*ln(-u/s)
  +6*ln(2)*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  -6*ln(2)*ln(mV2/(mV2-u))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -6*ln(2)*ln(mV2/(mV2-u))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -6*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  -6*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  +6*ln(mV2/(mV2-mh2+s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/s)
  +6*ln(mV2/(mV2-mh2+s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/s)
  +6*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)*ln(-(mh2-s)/s)^2
  -6*ln(2)*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  -6*ln(2)*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2+s))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2+s))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  +12*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))*ln(-mV2/s)
  -12*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  -12*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  +12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  +12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  -12*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +12*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +12*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  +6*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  +6*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  -12*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  -12*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  +12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  +12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  +6*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/(mh2-s))
  +6*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/(mh2-s))
  -6*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/(mh2-s))
  -6*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2/(mh2-s))
  +6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))^2
  +6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))^2
  -6*ln(2)*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -6*ln(2)*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
  -2*Pi^2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -6*ln(mV2/(mV2-u))*ln(-mV2/s)*ln(-u/(mh2-u))^2
  +2*Pi^2*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))
  +6*ln(mV2/(mV2-s))*ln(-s/(mh2-s))*ln(-u/(mh2-s-u))^2
  +6*ln(mV2/(mV2-u))*ln(-mV2/s)*ln(-u/(mh2-s-u))^2
  -6*ln(mV2/(mV2-s))*ln(-u/(mh2-s-u))^2*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -2*Pi^2*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +12*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +12*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +12*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -12*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -12*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -6*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -6*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +6*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +6*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)^2*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -12*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -12*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +12*ln(2)*ln(mV2/(mV2-u))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +12*ln(2)*ln(mV2/(mV2-u))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +12*ln(2)*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +12*ln(2)*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -12*ln(2)*ln(mV2/(mV2-mh2+s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  -12*ln(2)*ln(mV2/(mV2-mh2+s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  -12*ln(2)*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))
  -12*ln(2)*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))
  +12*ln(2)*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  +12*ln(2)*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  +12*ln(2)*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +12*ln(2)*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -12*ln(2)*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -12*ln(2)*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/mh2, 0, 0, 1])
  -12*Hlog(1,[mV2/mh2, 0, s/mh2, 1])
  -12*Hlog(1,[mV2/mh2, 0, 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[mV2/mh2, 0, (mh2-u)/mh2, 1])
  -24*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2), 1])
  -24*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2), 1])
  +24*Hlog(1,[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +24*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[mV2/mh2, mV2/u, 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[mV2/mh2, mV2/u, (mh2-u)/mh2, 1])
  -12*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, 1])
  -12*Hlog(1,[mV2/mh2, mV2/(mh2-s), s/mh2, 1])
  +12*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 0, 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 0, 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), s/mh2, 1])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  +12*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), s/mh2, 1])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), (mh2-u)/mh2, 1])
  +12*Hlog(1,[mV2/s, 0, 1/(mh2-s)*(mh2-s-u), 1])
  -24*Hlog(1,[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -24*Hlog(1,[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[mV2/s, (mh2-s)/mh2, 0, 1])
  -12*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 0, 1])
  +12*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 0, 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 0, 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 0, 1])
  -12*Hlog(1,[mV2/s, 2*mV2/(r+mh2), 0, 1])
  +12*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[mV2/u, 0, 0, 1])
  -12*Hlog(1,[mV2/u, 0, 1, 1])
  +12*Hlog(1,[mV2/u, 0, s/(s+u), 1])
  -12*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 1])
  +12*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/u, s/(s+u), 1, 1])
  +12*Hlog(1,[mV2/u, s/(s+u), (mh2-u)/mh2, 1])
  -12*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 0, 1])
  +12*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 1, 1])
  +24*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2), 1])
  -24*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -24*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, 1, 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u), 1])
  -24*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 0, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 0, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 1, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), s/(s+u), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1])
  -12*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1])
  -12*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 1, s/(s+u), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 0, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), s/mh2, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/(s+u), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u), 1])
  +24*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 0, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 1, s/(s+u), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), mV2/u, 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 0, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), s/mh2, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/mh2, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(s+u), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), s/mh2, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, 0, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 1, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, s/(s+u), 1])
  +24*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 0, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 1, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-s)/s, 1, 0, 1])
  -12*Hlog(1,[-(mV2-s)/s, 1, s/(s+u), 1])
  -12*Hlog(1,[-(mV2-s)/s, 1, 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-s)/s, 1, (mh2-u)/mh2, 1])
  -12*Hlog(1,[-(mV2-s)/s, mV2/u, 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-s)/s, mV2/u, (mh2-u)/mh2, 1])
  -12*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 1])
  -12*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), s/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-s)/s, s/mh2, 1, 1])
  +12*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, 1])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u), 1])
  +12*Hlog(1,[-(mV2-s)/s, s/mh2, (mh2-u)/mh2, 1])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[-(mV2-s)/s, s/(s+u), 1, 1])
  -12*Hlog(1,[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 0, 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 1, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 0, 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 0, 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1, 1])
  -24*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2), 1])
  +24*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +24*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 0, 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 0, 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 0, 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1, 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 0, 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1, 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 1/(mh2-s)*(mh2-s-u), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1, 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1, 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1/(mh2-s)*(mh2-s-u), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s), 1])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s), 1])
)
+(1/12*(rtu-1)/s/u)*(
  +1*Pi^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  +6*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-s/(mh2-s))
  -6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -12*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(1/4*(rtu-1)/s/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -4*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +4*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -1*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -2*ln(mV2/(mV2-mh2+s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +2*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  -4*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +4*Hlog(1,[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(1/12*(rtu+1)/s/u)*(
  -1*Pi^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -6*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-s/(mh2-s))
  +6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(1/4*(rtu+1)/s/(mh2-s-u))*(
  +1*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +4*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -4*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -1*ln(mV2/(mV2-mh2+s))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +2*ln(mV2/(mV2-mh2+s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  -2*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  +4*Hlog(1,[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -4*Hlog(1,[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(1/2*mh2/(mh2-s)/s/u)*(
  +2*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(-mV2/s)
  -2*ln(2)^2*ln(-mV2/s)
  -1*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  -1*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
)
+(1/6*(mh2-2*s)/(mh2-s)/s/u)*(
  -1*ln(2)^3
  -1*Pi^2*ln(2)
  -6*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2/(mV2-s))
  -1*Pi^2*ln(mV2/(mV2-mh2))
  -3*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s))^2
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 1])
)
+(1/2*(mh2-s)/(mh2-s-u)/s/u)*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))^2
)
+(-1/6*(mh2+s)/(mh2-s-u)/s/u)*(
  -1*Pi^2*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
)
+(1/6*(mh2-u)/(mh2-s-u)/s/u)*(
  +1*Pi^2*ln(mV2/(mV2-s))
  +2*ln(mV2/(mV2-u))^3
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[s/(s+u), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +3*ln(2)*ln(mV2/(mV2-u))^2
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(-u/(mh2-u))
  -6*ln(mV2/(mV2-u))*ln(-mV2/s)*ln(-u/(mh2-u))
  -12*Hlog(1,[0, 0, -1/u*(mV2-u)])
  -12*Hlog(1,[0, -1/u*(mV2-u), 1])
  +6*Hlog(1,[mV2/mh2, 0, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, s/(s+u), (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), s/mh2, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(r+mh2), s/mh2, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 1, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), (mh2-u)/mh2])
)
+(1/2*(-r+mh2)/mh2/s/u)*(
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(r+mh2)])
)
+(-1/4*(-r+mh2)/mh2/s/(mh2-s-u))*(
  +1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +4*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
)
+(-1/2*(-r+mh2)/s/u/(mh2-s))*(
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[(mh2-s)/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2)])*ln(-mV2/s)
  -1*Hlog(1,[0, 1, 2*mV2/(r+mh2)])
  -1*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), 1, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(r+mh2)])
)
+(-1/2*(-r+mh2)/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2)])*ln(-mV2/s)
  -1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])*ln(-mV2/s)
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2)])
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 2*mV2/(r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(r+mh2)])
)
+(-1/4*(-r+mh2)/(mh2-s-u)/(mh2-s)/s)*(
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(r+mh2)])*ln(-mV2/s)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  +2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2)])
)
+(1/2*(r+mh2)/mh2/s/u)*(
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
)
+(-1/4*(r+mh2)/mh2/s/(mh2-s-u))*(
  +1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +4*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
)
+(-1/2*(r+mh2)/s/u/(mh2-s))*(
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[(mh2-s)/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -1*Hlog(1,[0, 1, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
)
+(-1/2*(r+mh2)/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
)
+(-1/4*(r+mh2)/(mh2-s-u)/(mh2-s)/s)*(
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(-r+mh2)])*ln(-mV2/s)
  +2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2)])
)
+(-1/12*(mh2-r-2*s)/(mh2-s)/s/u)*(
  -1*ln((2*mV2-mh2-r)/mV2)^3
  +3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  +6*Hlog(1,[0, 2*mV2/(r+mh2), 1])
)
+(-1/12*(mh2+r-2*s)/(mh2-s)/s/u)*(
  -1*ln((2*mV2-mh2+r)/mV2)^3
  +3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 1])
)
+(-(mh2-s-r)/(mh2-s)/s/u)*(
  +1*Hlog(1,[0, 0, 2*mV2/(r+mh2)])
)
+(1/2*(mh2-s-2*u)/(mh2-s-u)/s/u)*(
  +1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))^2
  +1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))^2
  +2*Hlog(1,[0, 1/(mh2-s)*(mh2-s-u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  -1*ln(mV2/(mV2-u))*ln(-u/s)^2
  +2*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +2*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -2*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  -2*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  +2*Hlog(1,[mV2/u, 0, 1])
  -2*Hlog(1,[mV2/u, s/(s+u), 1])
  -2*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 1])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])
  -2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1])
  -2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 1])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])
  -2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  +2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])
  -2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 1])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  +2*Hlog(1,[-(mV2-s)/s, s/(s+u), 1])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 1])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
)
+(-(2*mh2-s-3*u)/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
)
+(-(r-s+mh2)/(mh2-s)/s/u)*(
  +1*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])
)
+(1/4*(rtu-1)*(mh2-s)/(mh2-s-u)/s/u)*(
  +1*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(mV2+u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +4*Hlog(1,[1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  +2*ln(mV2/(mV2-u))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  -2*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -2*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +4*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -4*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(1/4*(rtu+1)*(mh2-s)/(mh2-s-u)/s/u)*(
  +1*ln(mV2/(mV2-u))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, u/(mV2+u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -4*Hlog(1,[1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -1*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-u))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +2*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -4*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(-r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +4*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(-1/6*(mh2*s-mh2*u-s^2)/s/u/(mh2-s-u)/(mh2-s))*(
  +1*Pi^2*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
  +1*Pi^2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +6*Hlog(1,[(mh2-s)/mh2, 0, 1])*ln(mV2/(mV2-s))
)
+(1/12*(2*mh2^2-2*mh2*r-3*mh2*s+r*s)/mh2/(mh2-s)/s/u)*(
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
)
+(1/12*(2*mh2^2+2*mh2*r-3*mh2*s-r*s)/mh2/(mh2-s)/s/u)*(
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
)
+(1/2*(2*mh2^2-2*mh2*s-3*mh2*u-r*u)/mh2/s/u/(mh2-s-u))*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
)
+(1/2*(2*mh2^2-2*mh2*s-3*mh2*u+r*u)/mh2/s/u/(mh2-s-u))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
)
+(-1/2*(mh2^2-3*mh2*s-mh2*u+2*s^2+3*s*u)/u/(mh2-s-u)/s/(mh2-s))*(
  -1*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
)
+(-(mh2^2-2*mh2*s-mh2*u+s^2+2*s*u)/u/(mh2-s-u)/s/(mh2-s))*(
  +1*Hlog(1,[mV2/s, 0, 1])
)
+(-1/2*(mh2^2-mh2*r-3*mh2*s-3*mh2*u+r*s+r*u+2*s^2+2*s*u)/u/(mh2-s-u)/s/(mh2-s))*(
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 1])
)
+(-1/2*(mh2^2+mh2*r-3*mh2*s-3*mh2*u-r*s-r*u+2*s^2+2*s*u)/u/(mh2-s-u)/s/(mh2-s))*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
)
+(-1/2*(2*mh2-s)*(-r+mh2)/mh2/u/(mh2-s)/s)*(
  +1*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(r+mh2)])
)
+(1/2*(2*mh2-s)*(-r+mh2)/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(r+mh2)])
)
+(-1/2*(2*mh2-s)*(r+mh2)/mh2/u/(mh2-s)/s)*(
  +1*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(-r+mh2)])
)
+(1/2*(2*mh2-s)*(r+mh2)/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2)])
)
+(-1/4*(-r+mh2)*(mh2-s)/mh2/s/u/(mh2-s-u))*(
  +2*Hlog(1,[0, u/(mV2+u)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((2*mV2-mh2-r)/mV2)
  -1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(r+mh2)])
)
+(-1/2*(-r+mh2)*(mh2-u)/(mh2-s-u)/mh2/s/u)*(
  +1*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2)])
)
+(-1/2*(-r+mh2)*(s+u)/(mh2-s-u)/mh2/s/u)*(
  +1*Hlog(1,[s/(s+u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(r+mh2)])
)
+(1/2*(-r+mh2)*(mh2-s-2*u)/s/u/(mh2-s-u)/(mh2-s))*(
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])
)
+(-1/4*(-r+mh2)*(2*mh2-s-u)/mh2/s/u/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
)
+(-1/4*(r+mh2)*(mh2-s)/mh2/s/u/(mh2-s-u))*(
  +2*Hlog(1,[0, u/(mV2+u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-1/u*(mV2-u), u/(mV2+u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[mV2/u, 1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1/(mh2-s)*(mh2-s-u), 2*mV2/(-r+mh2)])
)
+(-1/2*(r+mh2)*(mh2-u)/(mh2-s-u)/mh2/s/u)*(
  +1*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
)
+(-1/2*(r+mh2)*(s+u)/(mh2-s-u)/mh2/s/u)*(
  +1*Hlog(1,[s/(s+u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(-r+mh2)])
)
+(1/2*(r+mh2)*(mh2-s-2*u)/s/u/(mh2-s-u)/(mh2-s))*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
)
+(-1/4*(r+mh2)*(2*mh2-s-u)/mh2/s/u/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
)
+(-(mh2^2*s+mh2^2*u-mh2*r*u-mh2*s^2-2*mh2*s*u+r*s*u)/u/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
)
+(-(mh2^2*s+mh2^2*u+mh2*r*u-mh2*s^2-2*mh2*s*u-r*s*u)/u/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
)
+(-1/2*(2*mh2^3-4*mh2^2*s-4*mh2^2*u-2*mh2*r*u+2*mh2*s^2+3*mh2*s*u+r*s*u)/u/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
)
+(-1/2*(2*mh2^3-4*mh2^2*s-4*mh2^2*u+2*mh2*r*u+2*mh2*s^2+3*mh2*s*u-r*s*u)/u/(mh2-s-u)/s/mh2/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
)
)
+eps^(1)*missingOrderNP111112100d6
:

NP[[1, 1, 1, 1, 1, 3, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(-1/12/mV2/s/(mh2-s-u))*(
  +6*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -1*Pi^2*ln(mV2/(mV2-u))
  -3*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))^2
  +3*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))^2
  -3*ln(mV2/(mV2-u))*ln(-u/s)^2
  +3*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  -3*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))^2
  +6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -6*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  -6*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  +6*Hlog(1,[mV2/u, 0, 1])
  -6*Hlog(1,[mV2/u, s/(s+u), 1])
  +6*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])
  -6*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 1])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])
  -6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  +6*Hlog(1,[-(mV2-s)/s, s/(s+u), 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
)
+(-1/4/mV2/(mh2-s)/u)*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  +1*ln(mV2/(mV2-s))*ln(-s/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2/(mV2-s))
  -1*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s))^2
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  +2*Hlog(1,[mV2/s, (mh2-s)/mh2, 1])
  -2*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 1])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-s)/mh2, 1])
  +2*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 1])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 1])
  +2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 1])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
)
+(-1/12/mV2/(mh2-s)/(mh2-s-u))*(
  -1*Pi^2*ln(mV2/(mV2-s))
  +6*Hlog(1,[mV2/s, 0, 1])
)
+(-1/12/mh2/s/u)*(
  -1*Pi^2*ln(2)
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)
  +3*ln(2)*ln(mV2/(mV2-u))^2
)
+(-1/4/mh2/(mh2-s)/(mh2-s-u))*(
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln(2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln(2)
  -1*ln(2)*ln(-mV2/(mh2-s))^2
  +2*ln(2)*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
)
+(-1/4/mh2/(mh2-s-u)/u)*(
  +1*ln(2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln(2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln(2)
)
+(-1/12/(mh2-s)/u/s)*(
  -1*ln(2)^3
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln(2)
  +6*ln(2)*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
)
+(-1/4/(mh2-s-u)/mV2/u)*(
  +1*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s+u))^2
  +2*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])*ln(-mV2/s)
  -1*ln(mV2/(mV2-s))*ln(-s/(mh2-s-u))^2
  -1*ln(mV2/(mV2-mh2+s+u))^2*ln(-mV2/s)
  -2*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 1])
  +2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  -2*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 1])
  -2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1])
)
+(-1/4/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s/u)*(
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
)
+(-1/4/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s/u)*(
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
)
+(-1/2*(mh2-u)/u/(mh2-s-u)/mh2/s)*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  -1*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  -1*ln(2)*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
)
+(-1/2*(s+u)/mV2/s/(mh2-s-u)/u)*(
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1])
)
+(-1/24*(-r+4*mV2-mh2)/(4*mV2-mh2)/u/(mh2-s)/s)*(
  +1*ln((2*mV2-mh2+r)/mV2)^3
  -3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  -12*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
)
+(-1/24*(r+4*mV2-mh2)/(4*mV2-mh2)/u/(mh2-s)/s)*(
  +1*ln((2*mV2-mh2-r)/mV2)^3
  -3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  -12*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 1, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
)
+(-1/24*(-mh2*rtu+rtu*s+4*mV2-mh2+s)/(-mh2+4*mV2+s)/s/(mh2-s)/u)*(
  -1*Pi^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -6*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-s/(mh2-s))
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(-1/24*(mh2*rtu-rtu*s+4*mV2-mh2+s)/(-mh2+4*mV2+s)/s/(mh2-s)/u)*(
  -1*Pi^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -6*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-s/(mh2-s))
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +12*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(1/4*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/mV2/(mh2-s)/s/(mh2-s-u)/(4*mV2-mh2))*(
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
)
+(-1/8*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/mh2/(4*mV2-mh2)/s/mV2/(mh2-s-u))*(
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  -4*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))^2
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -4*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2-r)])
)
+(1/4*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/mV2/(mh2-s)/s/(mh2-s-u)/(4*mV2-mh2))*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
)
+(-1/8*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/mh2/(4*mV2-mh2)/s/mV2/(mh2-s-u))*(
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  -4*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))^2
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -4*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2+3*mV2*mh2-3*mV2*r-mh2^2+mh2*r)/mh2/(4*mV2-mh2)/s/mV2/(mh2-s-u))*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
)
+(-1/4*(4*mV2^2+3*mV2*mh2+3*mV2*r-mh2^2-mh2*r)/mh2/(4*mV2-mh2)/s/mV2/(mh2-s-u))*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
)
+(-1/8*(-3*mV2*mh2*rtu+3*mV2*rtu*s+mh2^2*rtu-2*mh2*rtu*s+rtu*s^2+4*mV2^2-5*mV2*mh2+5*mV2*s+mh2^2-2*mh2*s+s^2)/mV2/(mh2-s-u)/s/(mh2-s)/(-mh2+4*mV2+s))*(
  +1*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +4*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -4*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -1*ln(mV2/(mV2-mh2+s))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  +2*ln(mV2/(mV2-mh2+s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +4*Hlog(1,[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -4*Hlog(1,[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(-1/8*(3*mV2*mh2*rtu-3*mV2*rtu*s-mh2^2*rtu+2*mh2*rtu*s-rtu*s^2+4*mV2^2-5*mV2*mh2+5*mV2*s+mh2^2-2*mh2*s+s^2)/mV2/(mh2-s-u)/s/(mh2-s)/(-mh2+4*mV2+s))*(
  +1*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -4*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +4*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -1*ln(mV2/(mV2-mh2+s))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  +2*ln(mV2/(mV2-mh2+s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +4*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -4*Hlog(1,[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(-1/8*(-mV2*mh2*rtu+mV2*rtu*s-2*mV2*rtu*u+mh2*rtu*u-rtu*s*u+4*mV2^2-mV2*mh2+mV2*s-4*mV2*u+mh2*u-s*u)/u/(mh2-s-u)/s/mV2/(-mh2+4*mV2+s))*(
  +1*ln(mV2/(mV2-u))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, u/(u+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -4*Hlog(1,[(mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -1*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-u))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +2*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -4*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +4*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(-1/8*(mV2*mh2*rtu-mV2*rtu*s+2*mV2*rtu*u-mh2*rtu*u+rtu*s*u+4*mV2^2-mV2*mh2+mV2*s-4*mV2*u+mh2*u-s*u)/u/(mh2-s-u)/s/mV2/(-mh2+4*mV2+s))*(
  +1*ln(mV2/(mV2-u))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, u/(u+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -4*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -1*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-u))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +2*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -4*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +4*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(-1/24*(2*mh2-s)*(-r+4*mV2-mh2)/(4*mV2-mh2)/mh2/u/s/(mh2-s))*(
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])
)
+(-1/24*(2*mh2-s)*(r+4*mV2-mh2)/(4*mV2-mh2)/mh2/u/s/(mh2-s))*(
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*s-2*mV2*r*s+mh2^2*s+mh2*r*s)/mV2/(mh2-s)/(4*mV2-mh2)/mh2/s/u)*(
  +1*Hlog(1,[(mh2-s)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-s)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*s+2*mV2*r*s+mh2^2*s-mh2*r*s)/mV2/(mh2-s)/(4*mV2-mh2)/mh2/s/u)*(
  +1*Hlog(1,[(mh2-s)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-s)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-mV2*mh2*s-5*mV2*mh2*u-mV2*r*s-3*mV2*r*u+mh2^2*u+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  -1*Hlog(1,[s/(s+u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-mV2*mh2*s-5*mV2*mh2*u+mV2*r*s+3*mV2*r*u+mh2^2*u-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  -1*Hlog(1,[s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
)
+(-1/8*(4*mV2^2*mh2-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*s+2*mV2*r*s+mh2^3+mh2^2*r-mh2^2*s-mh2*r*s)/mh2/s/(mh2-s)/(4*mV2-mh2)/mV2/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
)
+(-1/8*(4*mV2^2*mh2-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*s-2*mV2*r*s+mh2^3-mh2^2*r-mh2^2*s+mh2*r*s)/mh2/s/(mh2-s)/(4*mV2-mh2)/mV2/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*u-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*s+mV2*mh2*u-2*mV2*r*s+mV2*r*u+mh2^2*s+mh2*r*s)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  -1*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*u-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*s+mV2*mh2*u+2*mV2*r*s-mV2*r*u+mh2^2*s-mh2*r*s)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  -1*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
)
+(-1/8*(4*mV2^2*mh2-4*mV2^2*s-mV2*mh2^2-mV2*mh2*r+mV2*mh2*s-4*mV2*mh2*u+mV2*r*s-2*mV2*r*u+mh2^2*u+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2-r)])
)
+(-1/8*(4*mV2^2*mh2-4*mV2^2*s-mV2*mh2^2+mV2*mh2*r+mV2*mh2*s-4*mV2*mh2*u-mV2*r*s+2*mV2*r*u+mh2^2*u-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
)
+(1/4*(4*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-mV2*mh2^2-mV2*mh2*r+mV2*mh2*s+9*mV2*mh2*u+mV2*r*s+mV2*r*u-2*mh2^2*u)/mV2/(mh2-s)/(4*mV2-mh2)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 1])
)
+(1/4*(4*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-mV2*mh2^2+mV2*mh2*r+mV2*mh2*s+9*mV2*mh2*u-mV2*r*s-mV2*r*u-2*mh2^2*u)/mV2/(mh2-s)/(4*mV2-mh2)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 1])
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*r*s-2*mV2*r*u+mh2^2*s+mh2^2*u+mh2*r*s+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])*ln(-mV2/s)
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-s-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*s-4*mV2*mh2*u+2*mV2*r*s+2*mV2*r*u+mh2^2*s+mh2^2*u-mh2*r*s-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*s-8*mV2^2*u-mV2*mh2^2-mV2*mh2*r+mV2*mh2*s+6*mV2*mh2*u+mV2*r*s+4*mV2*r*u-mh2^2*u-mh2*r*u)/mV2/(mh2-s)/(4*mV2-mh2)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*s-8*mV2^2*u-mV2*mh2^2+mV2*mh2*r+mV2*mh2*s+6*mV2*mh2*u-mV2*r*s-4*mV2*r*u-mh2^2*u+mh2*r*u)/mV2/(mh2-s)/(4*mV2-mh2)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
)
+(-1/8*(8*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-2*mV2*mh2^2-2*mV2*mh2*r+mV2*mh2*s-3*mV2*mh2*u+mV2*r*s-mV2*r*u+mh2^2*u+mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
)
+(-1/8*(8*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-2*mV2*mh2^2+2*mV2*mh2*r+mV2*mh2*s-3*mV2*mh2*u-mV2*r*s+mV2*r*u+mh2^2*u-mh2*r*u)/(mh2-s-u)/u/mh2/(4*mV2-mh2)/mV2/s)*(
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
)
+(-1/4*(2*mh2-s)*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/mh2/s/(mh2-s)/(4*mV2-mh2)/mV2/(mh2-s-u))*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2-r)])
)
+(-1/4*(2*mh2-s)*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/mh2/s/(mh2-s)/(4*mV2-mh2)/mV2/(mh2-s-u))*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+r)])
)
)
+eps^(1)*missingOrderNP111113100d6
:

NP[[1, 1, 1, 2, 0, 1, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(mV2/(mh2-s-u)/(mh2-s))*(
  -1*Hlog(1,[0, mV2/s])
  +1*ln(mV2/(mV2-s))
  +1*ln((mV2-s)/mV2)
)
+(mV2/(mh2-s-u)/(mh2-u))*(
  -1*Hlog(1,[0, mV2/u])
  +1*ln(mV2/(mV2-u))
  +1*ln((mV2-u)/mV2)
)
+((mV2+mh2)/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2)])
  -1*Hlog(1,[0, mV2/s, (mh2-s)/mh2])
  -1*Hlog(1,[0, mV2/s, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[0, mV2/s, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  -1*Hlog(1,[0, mV2/u, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[0, mV2/u, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[0, 2*mV2/(-r+mh2), 1])
  -1*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  -1*Hlog(1,[0, 2*mV2/(r+mh2), 1])
  -1*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-s-u)/mh2])
  -1*Hlog(1,[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-s)])
  -1*Hlog(1,[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(r+mh2)])
  -1*Hlog(1,[mV2/s, 0, (mh2-s)/mh2])
  -1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
  -1*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, 1])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s-u)/mh2])
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, (mh2-s-u)/(mh2-s)])
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[0, mV2/s, (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[0, mV2/s, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[0, mV2/s, 2*mV2/(r+mh2)])
  +1*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s)])
  +1*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[0, mV2/u, 2*mV2/(r+mh2)])
  +1*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s)/mh2])
  +1*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  +1*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-s)/mh2])
  +1*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2])
  +1*Hlog(1,[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 1])
  +1*Hlog(1,[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/mh2])
  +1*Hlog(1,[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2-rt)])
  +1*Hlog(1,[0, -1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2+rt)])
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2])
  +1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 1])
  +1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, (mh2-s-u)/mh2])
  +1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 0, 2*mV2/(mh2+rt)])
)
+(-1/12/(mh2-s))*(
  +1*Pi^2
  +6*ln(2)*ln(mV2/(mV2-u))
)
+(-1/4/(mh2-u))*(
  +1*ln(mV2/(mV2-s))^2
  +2*ln(2)*ln(mV2/(mV2-s))
  -2*Hlog(1,[0, -(mV2-s)/s])
)
+(1/12/(mh2-s-u))*(
  +2*ln(-mV2/u)^3
  -6*ln(-mV2/(mh2-s))^2
  -2*ln(-mV2/(mh2-s))^3
  +6*Hlog(1,[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +12*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  +3*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))^2
  +2*Pi^2*ln(-mV2/u)
  -2*Pi^2*ln(-mV2/(mh2-s))
  -3*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))^2
  +12*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])
  -12*Hlog(1,[0, 0, u/(u+mV2)])
  +12*Hlog(1,[0, 0, (mh2-s)/(mh2-s+mV2)])
  -6*Hlog(1,[0, u/(u+mV2), 1])
  +6*Hlog(1,[0, (mh2-s)/(mh2-s+mV2), 1])
  -12*Hlog(1,[0, -1/u*(mV2-u), 1])
  +6*Hlog(1,[0, -1/u*(mV2-u), u/(u+mV2)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])
  -12*Hlog(1,[-1/u*(mV2-u), 0, 1])
  +6*Hlog(1,[-1/u*(mV2-u), 0, u/(u+mV2)])
  -12*Hlog(1,[-1/u*(mV2-u), 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2), 1])
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  +6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-s)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, (mh2-s)/(mh2-s+mV2)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])
)
+(-1/2*(mh2-u+s)/(mh2-u)^2)*(
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[mV2/s, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 1, (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
)
+(-1/12*(mh2+u-s)/(mh2-s)^2)*(
  +6*Hlog(1,[0, u/(u+mV2)])*ln(-u/(mh2-s-u))
  -6*Hlog(1,[(mh2-u)/mh2, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln(-u/(mh2-s-u))
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -1*Pi^2*ln(-u/(mh2-s-u))
  -6*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))
  +3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-s-u))
  -3*ln(-mV2/u)^2*ln(-u/(mh2-s-u))
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 1, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(r+mh2), (mh2-s-u)/(mh2-s)])
)
+(-3/2*mh2/s/u)*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
)
+(-1/4*s^2/(mh2-s-u)/(mh2-u)^2)*(
  +1*ln(mV2/(mV2-s))^2*ln(-s/(mh2-s-u))
  +2*Hlog(1,[(mh2-s)/mh2, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[0, -(mV2-s)/s])*ln(-s/(mh2-s-u))
)
+(-1/4*(mh2+2*mV2)/mh2/(mh2-s-u))*(
  +1*ln(2)*ln(-mV2/(mh2-s))^2
  +2*Hlog(1,[0, u/(u+mV2)])*ln(2)
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln(2)
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln(2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln(2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  -1*ln(2)*ln(-mV2/u)^2
  -2*ln(2)*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  +2*ln(2)*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
)
+(-1/4*(6*mV2+mh2-5*r)/s/u)*(
  +1*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +1*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2)])
)
+(-1/4*(6*mV2+mh2+5*r)/s/u)*(
  +1*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  +1*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2)])
)
+(-1/4*(mh2+6*mV2-5*rt)/s/u)*(
  +1*ln(mV2/(mV2-s))*ln((-mh2+2*mV2-rt)/mV2)
  +1*ln(mV2/(mV2-u))*ln((-mh2+2*mV2-rt)/mV2)
  -1*ln(mV2/(mV2-mh2))*ln((-mh2+2*mV2-rt)/mV2)
  -1*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2+rt)])
  +1*Hlog(1,[mV2/s, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[mV2/u, 2*mV2/(mh2+rt)])
)
+(-1/4*(mh2+6*mV2+5*rt)/s/u)*(
  +1*ln(mV2/(mV2-s))*ln((-mh2+2*mV2+rt)/mV2)
  +1*ln(mV2/(mV2-u))*ln((-mh2+2*mV2+rt)/mV2)
  -1*ln(mV2/(mV2-mh2))*ln((-mh2+2*mV2+rt)/mV2)
  -1*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2-rt)])
  +1*Hlog(1,[mV2/s, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[mV2/u, 2*mV2/(mh2-rt)])
)
+(-1/4*(mh2+u-s)/(mh2-s-u)/(mh2-s))*(
  -1*ln(-mV2/u)^2
  +2*Hlog(1,[0, u/(u+mV2)])
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
)
+(-1/8*(-r+mh2+2*mV2)/mh2/(mh2-s-u))*(
  +1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))^2
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-u), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2-rt), 2*mV2/(r+mh2)])
  +2*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2+rt), 2*mV2/(r+mh2)])
)
+(-1/8*(r+mh2+2*mV2)/mh2/(mh2-s-u))*(
  +1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))^2
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
)
+(-1/4*(3*mh2^2-3*mh2*s+s*u)/s/u/(mh2-s))*(
  -1*ln(mV2/(mV2-u))^2
  +2*Hlog(1,[0, -1/u*(mV2-u)])
)
+(-1/2*(3*mh2^2-3*mh2*s-3*mh2*u+2*s*u)/(mh2-s-u)/s/u)*(
  +1*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -1*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +1*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
)
+(1/2*(2*mV2*mh2-2*mV2*u+2*mh2^2-mh2*s-3*mh2*u-s^2+3*s*u)/u/(mh2-s)/(mh2-u))*(
  +1*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
)
+(-1/2*(2*mV2*mh2-2*mV2*s-2*mV2*u+2*mh2^2-2*mh2*s-2*mh2*u+s*u)/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
)
+(1/2*(2*mV2*mh2^2-4*mV2*mh2*u+2*mV2*u^2+2*mh2^3-4*mh2^2*u+mh2*s*u+2*mh2*u^2+s^2*u-s*u^2)/s/u/(mh2-u)^2)*(
  +1*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-u)])
)
+(1/2*(2*mV2*mh2^2-4*mV2*mh2*s+2*mV2*s^2+2*mh2^3-4*mh2^2*s+2*mh2*s^2+mh2*s*u-s^2*u+s*u^2)/s/(mh2-s)^2/u)*(
  +1*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s)])
)
+(-mV2*(2*mh2-s-u)/(mh2-s)/(mh2-s-u)/(mh2-u))*(
  -2*ln(2)
  +1*ln((2*mV2-mh2-r)/mV2)
  +1*ln((2*mV2-mh2+r)/mV2)
)
+(-1/4*(3*mh2^3-3*mh2^2*s-3*mh2^2*u+5*mh2*s*u-s^2*u-s*u^2)/s/u/(mh2-s)/(mh2-u))*(
  +1*ln((2*mV2-mh2-r)/mV2)^2
  +1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)^2
  -1*ln(mV2/(-mh2+mV2+s+u))^2
  -2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[0, -1/(mh2-s-u)*(-mh2+mV2+s+u)])
)
+(1/4*(6*mV2*mh2^2-6*mV2*mh2*u+mh2^3-5*mh2^2*r-mh2^2*u+5*mh2*r*u+mh2*s*u-r*s*u)/(mh2-u)/s/u/mh2)*(
  +1*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)
  +1*Hlog(1,[mV2/s, 2*mV2/(r+mh2)])
)
+(1/4*(6*mV2*mh2^2-6*mV2*mh2*u+mh2^3+5*mh2^2*r-mh2^2*u-5*mh2*r*u+mh2*s*u+r*s*u)/(mh2-u)/s/u/mh2)*(
  +1*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)
  +1*Hlog(1,[mV2/s, 2*mV2/(-r+mh2)])
)
+(1/4*(6*mV2*mh2^2-6*mV2*mh2*s+mh2^3-5*mh2^2*r-mh2^2*s+5*mh2*r*s+mh2*s*u-r*s*u)/s/u/(mh2-s)/mh2)*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])
)
+(1/4*(6*mV2*mh2^2-6*mV2*mh2*s+mh2^3+5*mh2^2*r-mh2^2*s-5*mh2*r*s+mh2*s*u+r*s*u)/s/u/(mh2-s)/mh2)*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  +1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])
)
+(-1/2*(2*mV2*mh2*u-2*mV2*s*u-3*mh2^3+3*mh2^2*s+5*mh2^2*u-6*mh2*s*u-mh2*u^2+3*s*u^2-u^3)/(mh2-s)/s/u/(mh2-u))*(
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])
)
+(-1/2*(2*mV2*mh2*s-2*mV2*s*u-3*mh2^3+5*mh2^2*s+3*mh2^2*u-mh2*s^2-6*mh2*s*u-s^3+3*s^2*u)/s/u/(mh2-s)/(mh2-u))*(
  -1*Hlog(1,[mV2/s, (mh2-s)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-s)/mh2])
)
+(-1/2*(2*mV2*mh2^2-2*mV2*mh2*s-2*mV2*mh2*u-2*mV2*s*u+2*mh2^3-2*mh2^2*s-2*mh2^2*u-mh2*s*u-r*s*u)/mh2/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2)])
)
+(-1/2*(2*mV2*mh2^2-2*mV2*mh2*s-2*mV2*mh2*u-2*mV2*s*u+2*mh2^3-2*mh2^2*s-2*mh2^2*u-mh2*s*u+r*s*u)/mh2/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2)])
)
+(1/4*(4*mV2*mh2^2-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*s*u+4*mh2^3-4*mh2^2*s-4*mh2^2*u-mh2*s*u-r*s*u)/mh2/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])
)
+(1/4*(4*mV2*mh2^2-4*mV2*mh2*s-4*mV2*mh2*u-2*mV2*s*u+4*mh2^3-4*mh2^2*s-4*mh2^2*u-mh2*s*u+r*s*u)/mh2/(mh2-s-u)/s/u)*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2)])
)
+(-1/2*(2*mV2*mh2*u-2*mV2*s*u-3*mh2^3+6*mh2^2*s+5*mh2^2*u-3*mh2*s^2-7*mh2*s*u-mh2*u^2+2*s^2*u+s*u^2-u^3)/(mh2-s)/u/(mh2-s-u)/s)*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-s)])
  +1*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s)])
)
+(-1/2*(2*mV2*mh2*s-2*mV2*s*u-3*mh2^3+5*mh2^2*s+6*mh2^2*u-mh2*s^2-7*mh2*s*u-3*mh2*u^2-s^3+s^2*u+2*s*u^2)/s/(mh2-s-u)/u/(mh2-u))*(
  +1*ln(mV2/(mV2-s))*ln(-s/(mh2-s-u))
  -1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u)])
)
+(1/2*(4*mV2*mh2*s*u-2*mV2*s^2*u-2*mV2*s*u^2+3*mh2^4-6*mh2^3*s-6*mh2^3*u+3*mh2^2*s^2+11*mh2^2*s*u+3*mh2^2*u^2-6*mh2*s^2*u-6*mh2*s*u^2+s^3*u+2*s^2*u^2+s*u^3)/u/s/(mh2-s-u)/(mh2-s)/(mh2-u))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])
)
+(-1/4*(6*mV2*mh2^3-6*mV2*mh2^2*s-6*mV2*mh2^2*u+6*mV2*mh2*s*u+mh2^4-5*mh2^3*r-mh2^3*s-mh2^3*u+5*mh2^2*r*s+5*mh2^2*r*u+3*mh2^2*s*u-7*mh2*r*s*u-mh2*s^2*u-mh2*s*u^2+r*s^2*u+r*s*u^2)/(mh2-u)/(mh2-s)/u/s/mh2)*(
  +1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(r+mh2)])
)
+(-1/4*(6*mV2*mh2^3-6*mV2*mh2^2*s-6*mV2*mh2^2*u+6*mV2*mh2*s*u+mh2^4+5*mh2^3*r-mh2^3*s-mh2^3*u-5*mh2^2*r*s-5*mh2^2*r*u+3*mh2^2*s*u+7*mh2*r*s*u-mh2*s^2*u-mh2*s*u^2-r*s^2*u-r*s*u^2)/(mh2-u)/(mh2-s)/u/s/mh2)*(
  +1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), 2*mV2/(-r+mh2)])
)
+(-1/2*(2*mV2*mh2^2*s+2*mV2*mh2^2*u-2*mV2*mh2*s^2-4*mV2*mh2*s*u-2*mV2*mh2*u^2+2*mV2*s^2*u+2*mV2*s*u^2-3*mh2^4+8*mh2^3*s+8*mh2^3*u-6*mh2^2*s^2-17*mh2^2*s*u-6*mh2^2*u^2+10*mh2*s^2*u+10*mh2*s*u^2+s^4-s^3*u-4*s^2*u^2-s*u^3+u^4)/u/s/(mh2-s-u)/(mh2-s)/(mh2-u))*(
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  -1*Hlog(1,[2*mV2/(r+mh2), (mh2-s-u)/mh2])
  +1*Hlog(1,[-1/(mh2-s-u)*(-mh2+mV2+s+u), (mh2-s-u)/mh2])
)
)
+eps^(1)*missingOrderNP111201100d6
:

NP[[1, 1, 1, 2, 0, 2, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+((mh2-s)/mh2/s/u)*(
  -1*ln(mV2/(mV2-s))*ln(-s/(mh2-s-u))
  -1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2])
  +1*Hlog(1,[mV2/s, (mh2-s)/mh2])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u)])
)
+((mh2-u)/mh2/u/s)*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*ln(mV2/(mV2-u))*ln(-1/(mh2-s-u)*u)
  -1*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
)
+((mh2-s-u)/mh2/u/s)*(
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2])
)
+((mh2-u)*(mh2-s)/s/u/(mh2-s-u)/mh2)*(
  +1*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -1*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +1*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
)
+((4*mV2*mh2^3-4*mV2*mh2^2*s-4*mV2*mh2^2*u-2*mV2*r*s*u-mh2^4+mh2^3*s+mh2^3*u)/u/s/(mh2-s-u)/mh2^2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r)])
)
+((4*mV2*mh2^3-4*mV2*mh2^2*s-4*mV2*mh2^2*u+2*mV2*r*s*u-mh2^4+mh2^3*s+mh2^3*u)/u/s/(mh2-s-u)/mh2^2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2)])
)
+(-1/mh2/u)*(
  +1*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
)
+(1/2/mh2/(mh2-s-u))*(
  +1*ln(-mV2/(mh2-s))^2
  -1*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
  +2*Hlog(1,[0, u/(u+mV2)])
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])
)
+(1/2/u/s)*(
  +1*ln((-mh2+2*mV2-r)/mV2)^2
  +1*ln((-mh2+2*mV2+r)/mV2)^2
  +2*ln(2)^2
  -1*ln(mV2/(mV2-u))^2
  -1*ln(mV2/(mV2-mh2+s+u))^2
  +2*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-u))
  -2*ln(2)*ln((-mh2+2*mV2-r)/mV2)
  -2*ln(2)*ln((-mh2+2*mV2+r)/mV2)
  -2*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[0, -1/u*(mV2-u)])
  +2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
  +2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-rt)])
  -2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+rt)])
  +2*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[0, mV2/s, (mh2-s)/mh2])
  -2*Hlog(1,[0, mV2/s, (mh2-s-u)/(mh2-u)])
  -2*Hlog(1,[0, mV2/s, 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, mV2/s, 2*mV2/(mh2-rt)])
  +2*Hlog(1,[0, mV2/s, 2*mV2/(mh2+rt)])
  -2*Hlog(1,[0, mV2/s, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s)])
  -2*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, mV2/u, 2*mV2/(mh2-rt)])
  +2*Hlog(1,[0, mV2/u, 2*mV2/(mh2+rt)])
  -2*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s)/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +2*Hlog(1,[0, 2*mV2/(-r+mh2), 1])
  -2*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s)/mh2])
  -2*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  +2*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  -2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  -2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u)])
  +2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt)])
  -2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt)])
  +2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-rt)])
  -2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+rt)])
  +2*Hlog(1,[mV2/s, 0, (mh2-s)/mh2])
  -2*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-u)])
  +2*Hlog(1,[mV2/s, 0, 2*mV2/(mh2-rt)])
  +2*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+rt)])
  +2*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s)])
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-rt)])
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+rt)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2])
  +2*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s)/mh2])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2)])
)
+(-1/2*(mh2+r)/mh2/s/u)*(
  +1*ln(mV2/(mV2-s))*ln((-mh2+2*mV2+r)/mV2)
  +1*ln(mV2/(mV2-u))*ln((-mh2+2*mV2+r)/mV2)
  -1*ln(mV2/(mV2-mh2))*ln((-mh2+2*mV2+r)/mV2)
  -1*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/s, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])
)
+(-1/2*(mh2-rt)/mh2/s/u)*(
  +1*ln(mV2/(mV2-mh2))*ln((-mh2+2*mV2-rt)/mV2)
  -1*ln(mV2/(mV2-s))*ln((-mh2+2*mV2-rt)/mV2)
  -1*ln(mV2/(mV2-u))*ln((-mh2+2*mV2-rt)/mV2)
  -1*Hlog(1,[mV2/s, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt)])
)
+(-1/2*(mh2+rt)/mh2/s/u)*(
  +1*ln(mV2/(mV2-mh2))*ln((-mh2+2*mV2+rt)/mV2)
  -1*ln(mV2/(mV2-s))*ln((-mh2+2*mV2+rt)/mV2)
  -1*ln(mV2/(mV2-u))*ln((-mh2+2*mV2+rt)/mV2)
  -1*Hlog(1,[mV2/s, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt)])
)
+(-1/2*(-r+mh2)/mh2/u/s)*(
  +1*ln(mV2/(mV2-s))*ln((-mh2+2*mV2-r)/mV2)
  +1*ln(mV2/(mV2-u))*ln((-mh2+2*mV2-r)/mV2)
  -1*ln(mV2/(mV2-mh2))*ln((-mh2+2*mV2-r)/mV2)
  -1*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/s, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])
)
+(1/2*mV2*r/mh2^2/(4*mV2-mh2)/(mh2-s-u))*(
  +1*ln((-mh2+2*mV2-r)/mV2)*ln(-mV2/u)^2
  +1*ln((-mh2+2*mV2+r)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((-mh2+2*mV2-r)/mV2)
  +2*Hlog(1,[0, u/(u+mV2)])*ln((-mh2+2*mV2+r)/mV2)
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((-mh2+2*mV2-r)/mV2)
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((-mh2+2*mV2+r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((-mh2+2*mV2-r)/mV2)
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((-mh2+2*mV2+r)/mV2)
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2+2*mV2-r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2+2*mV2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((-mh2+2*mV2-r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((-mh2+2*mV2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2+2*mV2-r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2+2*mV2+r)/mV2)
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*ln((-mh2+2*mV2+r)/mV2)*ln(-mV2/u)^2
  -1*ln((-mh2+2*mV2-r)/mV2)*ln(-mV2/(mh2-s))^2
  +2*ln(mV2/(mV2-s))*ln((-mh2+2*mV2-r)/mV2)*ln(-mV2/(mh2-s))
  -2*ln(mV2/(mV2-s))*ln((-mh2+2*mV2+r)/mV2)*ln(-mV2/(mh2-s))
  -2*ln(mV2/(mV2-s))*ln((-mh2+2*mV2-r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*ln(mV2/(mV2-s))*ln((-mh2+2*mV2+r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
)
+(-(4*mV2*mh2^3-4*mV2*mh2^2*s-4*mV2*mh2^2*u-mV2*r*s*u-mh2^4+mh2^3*s+mh2^3*u)/u/s/(mh2-s-u)/mh2^2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
)
+(-(4*mV2*mh2^3-4*mV2*mh2^2*s-4*mV2*mh2^2*u+mV2*r*s*u-mh2^4+mh2^3*s+mh2^3*u)/u/s/(mh2-s-u)/mh2^2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])
)
)
+eps^(1)*missingOrderNP111202100d6
:

NP[[1, 1, 1, 2, 1, 1, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/(mh2-s-u)/s)*(
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 1])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 1])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 1])
)
+((2*mh2-s)/u/s/(mh2-s))*(
  +1*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(-r+mh2)])
)
+((s+u)/s/(mh2-s-u)/u)*(
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 1])
)
+((mh2-s+r)/(mh2-s)/s/u)*(
  +1*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])
)
+((2*mh2-s-3*u)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
)
+((-r-s+mh2)/(mh2-s)/s/u)*(
  +1*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
)
+((mh2^2-2*mh2*s-mh2*u+s^2+2*s*u)/(mh2-s)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[mV2/s, 0, 1])
)
+((mh2^2*s+mh2^2*u-mh2*r*u-mh2*s^2-2*mh2*s*u+r*s*u)/mh2/s/(mh2-s-u)/u/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
)
+((mh2^2*s+mh2^2*u+mh2*r*u-mh2*s^2-2*mh2*s*u-r*s*u)/mh2/s/(mh2-s-u)/u/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
)
+(1/6/s/u)*(
  +1*ln(mV2/(mV2-mh2))^3
  +1*Pi^2*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +1*Pi^2*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -1*ln(mV2/(mV2-mh2+s+u))^3
  +6*Hlog(1,[0, u/(u+mV2)])*Hlog(1,[0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, u/(u+mV2)])*Hlog(1,[0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, u/(u+mV2)])*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, u/(u+mV2)])*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, (mh2-s)/mh2])*Hlog(1,[0, -(mV2-s)/s])
  +3*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))^2
  +6*Hlog(1,[0, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*Hlog(1,[0, -1/u*(mV2-u)])
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  -3*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))^2
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*Hlog(1,[0, -(mV2-s)/s])
  -3*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))^2
  -6*Hlog(1,[0, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(mV2/(mV2-s))
  -1*Pi^2*Hlog(1,[0, 2*mV2/(mh2+r)])
  -3*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(-mV2/u)^2
  -1*Pi^2*Hlog(1,[0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[0, -1/u*(mV2-u)])
  -6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
  +6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  -6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  +6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[0, -1/u*(mV2-u)])
  -6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  -6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  -3*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))^2
  +6*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[(mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
  +6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
  +6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])
  -6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  -6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])
  +6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln(2)
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +12*Hlog(1,[0, 0, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +12*Hlog(1,[0, 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[0, 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, (mh2-s)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[(mh2-s)/mh2, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[(mh2-s-u)/(mh2-u), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, 1])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 1])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[(mh2-s)/mh2, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[(mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, (mh2-s)/mh2, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, (mh2-s)/mh2, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, (mh2-s)/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[(mh2-s)/mh2, 0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[(mh2-s)/mh2, 0, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[(mh2-s)/mh2, 0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[(mh2-s)/mh2, 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[(mh2-s-u)/(mh2-u), 0, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[(mh2-s-u)/(mh2-u), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 1])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -12*Zeta(3)*ln(mV2/(mV2-s))
  -6*ln(2)^2*ln(mV2/(mV2-s))
  -3*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)^2
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, s/(s+u), 1])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-u)/mh2, 1])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-s), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[s/(s+u), 0, 1])*ln(mV2/(mV2-u))
  -6*Hlog(1,[(mh2-u)/mh2, 0, 1])*ln(mV2/(mV2-u))
  +6*Hlog(1,[(mh2-s-u)/(mh2-s), 0, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[(mh2-s-u)/(mh2-s), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[(mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[(mh2-s-u)/(mh2-s), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-s-u)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +12*Zeta(3)*ln(mV2/(mV2-u))
  -3*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))^2
  -1*Pi^2*ln(mV2/(mV2-mh2+s+u))
  -6*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s)])*ln(-mV2/s)
  +6*Hlog(1,[0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])*ln(-mV2/s)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])*ln(-mV2/s)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])*ln(-mV2/s)
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s)])*ln(-mV2/s)
  +6*Hlog(1,[mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 1])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2)])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -3*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(-mV2/u)^2
  +3*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/u)^2
  +3*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/u)^2
  +6*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))
  +6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(-u/(mh2-s-u))
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln(-u/(mh2-s-u))
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(-u/(mh2-s-u))
  +6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(-u/(mh2-s-u))
  -3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-s-u))
  +3*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))^2
  -6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))*ln(-1/(mh2-s)*s)
  +6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +6*ln(2)*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  +6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  -6*ln(mV2/(mV2-u))*ln(-mV2/s)*ln(-u/(mh2-s-u))
  +6*ln(mV2/(mV2-s))*ln(-u/(mh2-s-u))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))*ln(-1/(mh2-s)*s)
  +6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))*ln(-1/(mh2-s)*s)
  -6*ln(2)*ln(mV2/(mV2-s))*ln(-1/(mh2-s)*s)
  -6*ln(mV2/(mV2-s))*ln(-u/(mh2-s-u))*ln(-1/(mh2-s)*s)
  -6*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -6*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +6*ln(2)*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -6*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
  +6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +6*Hlog(1,[mV2/mh2, 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/mh2, mV2/u, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/s, 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s)/mh2])
  +6*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  -12*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +12*Hlog(1,[-1/u*(mV2-u), 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  -6*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-s)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 1, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, mV2/u, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-u)])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, 0, mV2/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 0, mV2/mh2, 2*mV2/(mh2-rt)])
  +6*Hlog(1,[0, 0, mV2/mh2, 2*mV2/(mh2+rt)])
  -6*Hlog(1,[0, 0, mV2/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, 0, mV2/s, (mh2-s)/mh2])
  +6*Hlog(1,[0, 0, mV2/s, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[0, 0, mV2/s, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 0, mV2/s, 2*mV2/(mh2-rt)])
  -6*Hlog(1,[0, 0, mV2/s, 2*mV2/(mh2+rt)])
  +6*Hlog(1,[0, 0, mV2/s, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 0, mV2/u, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, 0, mV2/u, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 0, mV2/u, 2*mV2/(mh2-rt)])
  -6*Hlog(1,[0, 0, mV2/u, 2*mV2/(mh2+rt)])
  +6*Hlog(1,[0, 0, mV2/u, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r), (mh2-s)/mh2])
  -6*Hlog(1,[0, 0, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, 0, 2*mV2/(-r+mh2), (mh2-s)/mh2])
  -6*Hlog(1,[0, 0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt)])
  +6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt)])
  -6*Hlog(1,[0, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, mV2/mh2, 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, mV2/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/mh2, 0, 2*mV2/(mh2-rt)])
  +6*Hlog(1,[0, mV2/mh2, 0, 2*mV2/(mh2+rt)])
  -6*Hlog(1,[0, mV2/mh2, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, mV2/mh2, mV2/u, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, mV2/s, 0, 1])
  -6*Hlog(1,[0, mV2/s, 0, (mh2-s)/mh2])
  +6*Hlog(1,[0, mV2/s, 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[0, mV2/s, 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, mV2/s, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/s, 0, 2*mV2/(mh2-rt)])
  -6*Hlog(1,[0, mV2/s, 0, 2*mV2/(mh2+rt)])
  +6*Hlog(1,[0, mV2/s, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, mV2/s, (mh2-s)/mh2, (mh2-s)/mh2])
  +6*Hlog(1,[0, mV2/s, (mh2-s)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[0, mV2/s, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[0, mV2/s, (mh2-s)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/s, (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, mV2/s, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, mV2/s, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[0, mV2/s, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, mV2/s, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[0, mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, mV2/s, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, mV2/s, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, mV2/s, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[0, mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, mV2/s, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[0, mV2/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, mV2/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, mV2/s, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[0, mV2/s, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  +6*Hlog(1,[0, mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, mV2/u, 0, 1])
  +6*Hlog(1,[0, mV2/u, 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, mV2/u, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/u, 0, 2*mV2/(mh2-rt)])
  -6*Hlog(1,[0, mV2/u, 0, 2*mV2/(mh2+rt)])
  +6*Hlog(1,[0, mV2/u, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, mV2/u, s/(s+u), 1])
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 1])
  +6*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s), 1])
  -12*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  +12*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 0, (mh2-s)/mh2])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 1, (mh2-s)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, 1])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  +12*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 0, (mh2-s)/mh2])
  -12*Hlog(1,[0, 2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 1, (mh2-s)/mh2])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), 1, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/u, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), s/mh2, 1])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  +12*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 1, 1])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 1, (mh2-s)/mh2])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 1, (mh2-s-u)/mh2])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 1, (mh2-s-u)/(mh2-s)])
  -12*Hlog(1,[0, -(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r)])
  -12*Hlog(1,[0, -(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2)])
  +12*Hlog(1,[0, -(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[0, -(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-s)/mh2])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s)/mh2])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-s)/s, 1, (mh2-s-u)/(mh2-s)])
  -12*Hlog(1,[0, -(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-s)/s, mV2/u, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-s)/s, s/mh2, 1])
  -6*Hlog(1,[0, -(mV2-s)/s, s/(s+u), 1])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 1])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 1])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/mh2])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2)])
  -12*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1])
  +12*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -12*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +12*Hlog(1,[mV2/mh2, 0, 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/mh2, 0, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/mh2, 0, 0, 2*mV2/(mh2-rt)])
  +6*Hlog(1,[mV2/mh2, 0, 0, 2*mV2/(mh2+rt)])
  -6*Hlog(1,[mV2/mh2, 0, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/mh2, 0, mV2/u, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/mh2, 0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/mh2, 0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/mh2, mV2/u, 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/mh2, mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/mh2, mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +12*Hlog(1,[mV2/s, 0, 0, 1])
  -6*Hlog(1,[mV2/s, 0, 0, (mh2-s)/mh2])
  +12*Hlog(1,[mV2/s, 0, 0, (mh2-s-u)/mh2])
  -12*Hlog(1,[mV2/s, 0, 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/s, 0, 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, 0, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/s, 0, 0, 2*mV2/(mh2-rt)])
  -6*Hlog(1,[mV2/s, 0, 0, 2*mV2/(mh2+rt)])
  +6*Hlog(1,[mV2/s, 0, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/s, 0, (mh2-s)/mh2, (mh2-s)/mh2])
  +6*Hlog(1,[mV2/s, 0, (mh2-s)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, 0, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[mV2/s, 0, (mh2-s)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/s, 0, (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  +6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, (mh2-s)/mh2, 0, (mh2-s)/mh2])
  +6*Hlog(1,[mV2/s, (mh2-s)/mh2, 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, (mh2-s)/mh2, 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[mV2/s, (mh2-s)/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/s, (mh2-s)/mh2, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 0, 1])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 0, 1])
  -6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, 1])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -12*Hlog(1,[mV2/u, 0, 0, 1])
  +6*Hlog(1,[mV2/u, 0, 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 0, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, 0, 0, 2*mV2/(mh2-rt)])
  -6*Hlog(1,[mV2/u, 0, 0, 2*mV2/(mh2+rt)])
  +6*Hlog(1,[mV2/u, 0, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/u, 0, s/(s+u), 1])
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 1])
  +6*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s), 1])
  -12*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  +12*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/u, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/u, s/(s+u), 0, 1])
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 1])
  +6*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 0, 1])
  -12*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 0, 2*mV2/(-r+mh2)])
  +12*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, 1])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 0, 1])
  -6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 0, (mh2-s)/mh2])
  -18*Hlog(1,[2*mV2/(mh2+r), 0, 0, (mh2-s-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 1, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, 0, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 1, 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 0, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 0, (mh2-s)/mh2])
  -18*Hlog(1,[2*mV2/(-r+mh2), 0, 0, (mh2-s-u)/mh2])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 1, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, 1, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/u, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2, 1])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 1, 0, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 1, 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 0, 1])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, 1])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, (mh2-s)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, (mh2-s-u)/(mh2-s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, 2*mV2/(mh2+r)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, 2*mV2/(-r+mh2)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2+r), (mh2-s)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*mV2/(-r+mh2), (mh2-s)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), (mh2-s)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, (mh2-s)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, (mh2-s-u)/(mh2-s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 2*mV2/(mh2+r)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 2*mV2/(-r+mh2)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, (mh2-s)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 0, (mh2-s)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, (mh2-s)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 1, (mh2-s-u)/(mh2-s)])
  -12*Hlog(1,[-(mV2-s)/s, 0, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 0, mV2/u, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-s)/s, 0, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, s/(s+u), 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(-r+mh2), 1])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 1, 0, (mh2-s-u)/(mh2-s)])
  -12*Hlog(1,[-(mV2-s)/s, 1, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, mV2/u, 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-s)/s, mV2/u, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 1])
  -6*Hlog(1,[-(mV2-s)/s, s/(s+u), 0, 1])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 0, 1])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 0, 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 1])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 2*mV2/(mh2-rt)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 2*mV2/(mh2+rt)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1, 2*mV2/(-r+mh2)])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u), (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 0, 2*mV2/(-r+mh2)])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, (mh2-s-u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, 1])
  +12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, 2*mV2/(-r+mh2)])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 0, (mh2-s-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 0, (mh2-s-u)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, (mh2-s-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, (mh2-s-u)/(mh2-u)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 1])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, (mh2-s-u)/(mh2-s)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(1/6/u/(mh2-s))*(
  -1*ln(mV2/(mV2-s))^3
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, 1])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(mV2/(mV2-mh2))
  -12*Zeta(3)*ln(mV2/(mV2-mh2))
  -6*ln(2)^2*ln(mV2/(mV2-mh2))
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(mV2/(mV2-s))*ln(-1/(mh2-s)*s)^2
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  +6*Hlog(1,[0, 0, -(mV2-s)/s])
  +6*Hlog(1,[0, -(mV2-s)/s, 1])
  +6*Hlog(1,[mV2/mh2, 0, 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 1])
  +6*Hlog(1,[mV2/s, (mh2-s)/mh2, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 1])
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 1])
  +6*Hlog(1,[0, 0, -(mV2-s)/s, 1])
  +6*Hlog(1,[0, mV2/mh2, 0, 1])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2), 1])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 1, 1])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 1, 1])
  +6*Hlog(1,[0, -(mV2-s)/s, 0, 1])
  -6*Hlog(1,[0, -(mV2-s)/s, 1, 1])
  +12*Hlog(1,[mV2/mh2, 0, 0, 1])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 0, 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 1, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, 0, 1])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 1, 1])
  +6*Hlog(1,[2*mV2/(-r+mh2), 1, 0, 1])
  +6*Hlog(1,[-(mV2-s)/s, 0, 0, 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, 1, 1])
  -6*Hlog(1,[-(mV2-s)/s, 1, 0, 1])
)
+(1/6/(mh2-s)/(mh2-s-u))*(
  +2*ln(mV2/(mV2-mh2+s))^3
  -6*Hlog(1,[0, s/mh2])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +6*Hlog(1,[0, s/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +3*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))^2
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -3*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2+s))^2
  +6*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  +6*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(-r+mh2), s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[0, 0, s/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), s/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Pi^2*ln(mV2/(mV2-mh2+s))
  -3*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2+s))^2
  +3*ln(2)*ln(mV2/(mV2-mh2+s))^2
  -6*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(-r+mh2), s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +6*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(-r+mh2)])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), s/mh2])*ln(-mV2/s)
  -6*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +6*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(-r+mh2)])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  +3*ln(mV2/(mV2-mh2+s))^2*ln(-(mh2-s)/s)
  -6*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -6*ln(2)*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -6*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)*ln(-(mh2-s)/s)
  -12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[mV2/mh2, 0, s/mh2])
  +6*Hlog(1,[mV2/mh2, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), s/mh2])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/mh2])
  +6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
  -6*Hlog(1,[0, 0, mV2/mh2, mV2/(mh2-s)])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r), mV2/(mh2-s)])
  -6*Hlog(1,[0, 0, 2*mV2/(mh2+r), s/mh2])
  +6*Hlog(1,[0, 0, 2*mV2/(-r+mh2), mV2/(mh2-s)])
  -6*Hlog(1,[0, 0, 2*mV2/(-r+mh2), s/mh2])
  -6*Hlog(1,[0, 0, -(mV2-s)/s, mV2/(mh2-s)])
  +6*Hlog(1,[0, 0, -(mV2-s)/s, s/mh2])
  -6*Hlog(1,[0, mV2/mh2, 0, mV2/(mh2-s)])
  +6*Hlog(1,[0, mV2/mh2, 0, s/mh2])
  +6*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r), s/mh2])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2), s/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 0, mV2/(mh2-s)])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 0, s/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, s/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 0, mV2/(mh2-s)])
  -12*Hlog(1,[0, 2*mV2/(-r+mh2), 0, s/mh2])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), s/mh2, s/mh2])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, -(mV2-s)/s, 0, mV2/(mh2-s)])
  +6*Hlog(1,[0, -(mV2-s)/s, 0, s/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, -(mV2-s)/s, s/mh2, s/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/mh2, 0, 0, mV2/(mh2-s)])
  +12*Hlog(1,[mV2/mh2, 0, 0, s/mh2])
  +6*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r), s/mh2])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2), s/mh2])
  +6*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, s/mh2])
  -6*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 0, s/mh2])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 0, mV2/(mh2-s)])
  -18*Hlog(1,[2*mV2/(mh2+r), 0, 0, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 0, mV2/(mh2-s)])
  -18*Hlog(1,[2*mV2/(-r+mh2), 0, 0, s/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2, s/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 0, s/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-s)/s, 0, 0, mV2/(mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 0, s/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, s/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2])
  -6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, s/mh2])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(-r+mh2)])
)
+(1/2/(mh2-s-u)/u)*(
  +1*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s+u))^2
  +1*ln(mV2/(mV2-u))^2*ln(-mV2/s)
  +2*Hlog(1,[0, s/(s+u)])*Hlog(1,[0, -1/u*(mV2-u)])
  -2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u)])*ln(-mV2/s)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(2)
  +2*Hlog(1,[0, 0, mV2/u])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, 0, s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, s/(s+u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-s))*ln(-s/(mh2-s-u))^2
  -2*Hlog(1,[(mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(-r+mh2), s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, (mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*mV2/(mh2+r), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*mV2/(-r+mh2), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[s/(s+u), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[s/(s+u), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-u)/mh2, 0, s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(-r+mh2), 0, s/(s+u)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))^2
  -1*ln(mV2/(mV2-u))^2*ln(-u/s)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln(-mV2/s)
  -2*Hlog(1,[0, 0, mV2/u])*ln(-mV2/s)
  -1*ln(mV2/(mV2-mh2+s+u))^2*ln(-mV2/s)
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln(-u/s)
  +2*ln(2)*ln(mV2/(mV2-u))*ln(-mV2/s)
  -2*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 1])
  +2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  -2*Hlog(1,[mV2/u, 0, s/(s+u)])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/(s+u)])
  +2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +2*Hlog(1,[2*mV2/(-r+mh2), 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 1])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u), 1])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +2*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 1])
  +2*Hlog(1,[0, 0, mV2/mh2, mV2/u])
  +2*Hlog(1,[0, 0, mV2/u, s/(s+u)])
  -2*Hlog(1,[0, 0, 2*mV2/(mh2+r), mV2/u])
  -2*Hlog(1,[0, 0, 2*mV2/(-r+mh2), mV2/u])
  +2*Hlog(1,[0, 0, -(mV2-s)/s, mV2/u])
  -2*Hlog(1,[0, 0, -(mV2-s)/s, s/(s+u)])
  +2*Hlog(1,[0, mV2/mh2, 0, mV2/u])
  +2*Hlog(1,[0, mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, mV2/u, s/(s+u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[0, mV2/u, (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), s/(s+u)])
  +2*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2), s/(s+u)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 0, mV2/u])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 0, s/(s+u)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 1, s/(s+u)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, s/(s+u)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[0, 2*mV2/(-r+mh2), 0, mV2/u])
  +2*Hlog(1,[0, 2*mV2/(-r+mh2), 0, s/(s+u)])
  -2*Hlog(1,[0, 2*mV2/(-r+mh2), 1, s/(s+u)])
  -2*Hlog(1,[0, 2*mV2/(-r+mh2), s/mh2, s/(s+u)])
  +2*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[0, -(mV2-s)/s, 0, mV2/u])
  -2*Hlog(1,[0, -(mV2-s)/s, 0, s/(s+u)])
  +2*Hlog(1,[0, -(mV2-s)/s, 1, s/(s+u)])
  +2*Hlog(1,[0, -(mV2-s)/s, s/mh2, s/(s+u)])
  -2*Hlog(1,[0, -(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, -(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u)])
  -2*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u)])
  +2*Hlog(1,[mV2/mh2, 0, 0, mV2/u])
  -2*Hlog(1,[mV2/u, 0, 0, s/(s+u)])
  +2*Hlog(1,[mV2/u, 0, s/(s+u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, 0, s/(s+u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), s/(s+u)])
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2), s/(s+u)])
  +2*Hlog(1,[mV2/u, s/(s+u), 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, s/(s+u), 0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, s/(s+u)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, s/(s+u)])
  +2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 0, mV2/u])
  +4*Hlog(1,[2*mV2/(mh2+r), 0, 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, 0, mV2/u])
  +4*Hlog(1,[2*mV2/(-r+mh2), 0, 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 1, 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 0, 0, mV2/u])
  -2*Hlog(1,[-(mV2-s)/s, 0, 0, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 0, 1, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 0, s/(s+u), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, s/(s+u), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2+r), s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(-r+mh2), s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 1, 0, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), 0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 0, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 0, s/(s+u)])
)
+(1/12*(rtu-1)/s/u)*(
  -1*Pi^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -6*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-1/(mh2-s)*s)
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +12*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(1/4*(rtu-1)/(mh2-s-u)/s)*(
  +1*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +4*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -4*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -1*ln(mV2/(mV2-mh2+s))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  +2*ln(mV2/(mV2-mh2+s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  -2*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  +4*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -4*Hlog(1,[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(1/12*(rtu+1)/s/u)*(
  +1*Pi^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +6*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-1/(mh2-s)*s)
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(1/4*(rtu+1)/(mh2-s-u)/s)*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -4*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +4*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -1*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -2*ln(mV2/(mV2-mh2+s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +2*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  -4*Hlog(1,[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +4*Hlog(1,[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(1/2*mh2/u/s/(mh2-s))*(
  +1*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  +1*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(-r+mh2), 1])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(-r+mh2), 0, 1])*ln(-mV2/s)
  +2*ln(2)^2*ln(-mV2/s)
  -2*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -2*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[0, 0, 2*mV2/(mh2+r), 1])
  -2*Hlog(1,[0, 0, 2*mV2/(-r+mh2), 1])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 1, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[0, 2*mV2/(-r+mh2), 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, 2*mV2/(-r+mh2), 1, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, 1, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 1, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 1, 0, 2*mV2/(-r+mh2)])
)
+(-1/2*(mh2+r)/mh2/s/u)*(
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(-r+mh2)])
)
+(-1/4*(mh2+r)/s/(mh2-s)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2)])
)
+(-1/2*(mh2+r)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])*ln(-mV2/s)
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -1*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2)])
)
+(-1/2*(mh2+r)/u/(mh2-s)/s)*(
  +1*Hlog(1,[(mh2-s)/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[0, 1, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(-r+mh2)])
)
+(1/4*(mh2+r)/(mh2-s-u)/mh2/s)*(
  +1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +4*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(-r+mh2)])
)
+(1/6*(mh2-2*s)/s/u/(mh2-s))*(
  +1*ln(2)^3
  +1*Pi^2*ln(2)
  +1*Pi^2*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2/(mV2-s))
  +3*ln(mV2/(mV2-s))*ln(mV2/(mV2-mh2+s))^2
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 1])
)
+(-1/2*(mh2-s)/(mh2-s-u)/s/u)*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-s-u))^2
)
+(-(mh2+s)/s/(mh2-s)/u)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r), 0, 1])
  +1*Hlog(1,[0, 2*mV2/(-r+mh2), 0, 1])
)
+(-1/6*(mh2+s)/s/(mh2-s-u)/u)*(
  +1*Pi^2*ln(mV2/(mV2-u))
  -3*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
)
+(-(mh2+2*s)/(mh2-s)/s/u)*(
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 0, 1])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 0, 1])
)
+(-(mh2-2*u)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
)
+(1/6*(mh2-u)/(mh2-s-u)/s/u)*(
  -2*ln(mV2/(mV2-u))^3
  -6*Hlog(1,[0, (mh2-u)/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  -6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])
  +6*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[0, 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -1*Pi^2*ln(mV2/(mV2-s))
  -6*Hlog(1,[s/(s+u), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, s/(s+u), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[s/(s+u), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -3*ln(2)*ln(mV2/(mV2-u))^2
  +6*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])*ln(-mV2/s)
  -6*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(-u/(mh2-u))
  +6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  +6*ln(mV2/(mV2-u))*ln(-mV2/s)*ln(-u/(mh2-u))
  +12*Hlog(1,[0, 0, -1/u*(mV2-u)])
  +12*Hlog(1,[0, -1/u*(mV2-u), 1])
  -6*Hlog(1,[mV2/mh2, 0, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/mh2, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, s/(s+u), (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), s/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 1, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[0, 0, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[0, 0, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[0, mV2/mh2, 0, (mh2-u)/mh2])
  -6*Hlog(1,[0, mV2/mh2, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[0, mV2/mh2, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/mh2, mV2/u, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[0, mV2/u, s/(s+u), (mh2-u)/mh2])
  +12*Hlog(1,[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 1, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 0, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 1, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), s/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, -(mV2-s)/s, 1, (mh2-u)/mh2])
  -6*Hlog(1,[0, -(mV2-s)/s, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-s)/s, mV2/u, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, -(mV2-s)/s, s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, s/(s+u), (mh2-u)/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -12*Hlog(1,[mV2/mh2, 0, 0, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/mh2, 0, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, 0, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/mh2, 0, mV2/u, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/mh2, mV2/u, 0, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, mV2/u, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/mh2, mV2/u, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 0, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, 0, 0, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 0, s/(s+u), (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, s/(s+u), 0, (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/u, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/u, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 1, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 0, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 0, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 0, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-s)/s, 0, 1, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 0, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 0, mV2/u, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, s/(s+u), (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 1, 0, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, mV2/u, 0, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, mV2/u, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, s/(s+u), 0, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 0, (mh2-u)/mh2])
)
+(-1/2*(-r+mh2)/mh2/s/u)*(
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
)
+(-1/4*(-r+mh2)/s/(mh2-s)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(-r+mh2), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
)
+(-1/2*(-r+mh2)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -1*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
)
+(-1/2*(-r+mh2)/u/(mh2-s)/s)*(
  +1*Hlog(1,[(mh2-s)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-s)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, 1, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 1, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
)
+(1/4*(-r+mh2)/(mh2-s-u)/mh2/s)*(
  +1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mV2+mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +4*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
)
+(-1/12*(mh2-r-2*s)/(mh2-s)/s/u)*(
  +1*ln((2*mV2-mh2-r)/mV2)^3
  -3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1])
)
+(-1/12*(mh2+r-2*s)/(mh2-s)/s/u)*(
  +1*ln((2*mV2-mh2+r)/mV2)^3
  -3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[0, 2*mV2/(-r+mh2), 1])
)
+(1/2*(mh2-s-2*u)/s/(mh2-s-u)/u)*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  +1*ln(mV2/(mV2-u))*ln(-u/s)^2
  -2*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))^2
  -1*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))^2
  -2*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -2*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  +2*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2-ru)/(mV2*u+mh2*s-s^2-s*u))
  +2*ln(2)*ln(mV2/(mV2-u))*ln(u*(2*mV2-mh2+ru)/(mV2*u+mh2*s-s^2-s*u))
  -2*Hlog(1,[mV2/u, 0, 1])
  +2*Hlog(1,[mV2/u, s/(s+u), 1])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 1])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 1])
  +2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  -2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])
  +2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), 1])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 1])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 1])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 1])
)
+(-1/2*(2*mh2-2*u-s)/(mh2-s-u)/s/u)*(
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[0, -1/u*(mV2-u)])
  -1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))^2
  +2*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[0, -1/u*(mV2-u)])
  -1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))^2
)
+(-(-2*s-u+mh2)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
)
+(1/4*(rtu-1)*(mh2-s)/s/(mh2-s-u)/u)*(
  +1*ln(mV2/(mV2-u))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, u/(u+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -4*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -1*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-u))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +2*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -4*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +4*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(1/4*(rtu+1)*(mh2-s)/s/(mh2-s-u)/u)*(
  +1*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +4*Hlog(1,[(mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +2*ln(mV2/(mV2-u))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  -2*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  -2*Hlog(1,[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +4*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(-r+mh2), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -4*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(-r+mh2), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(-1/12*(2*mh2^2-2*mh2*r-3*mh2*s+r*s)/(mh2-s)/mh2/s/u)*(
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
)
+(-1/12*(2*mh2^2+2*mh2*r-3*mh2*s-r*s)/(mh2-s)/mh2/s/u)*(
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
)
+(-1/2*(2*mh2^2-2*mh2*s-3*mh2*u-r*u)/mh2/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
)
+(-1/2*(2*mh2^2-2*mh2*s-3*mh2*u+r*u)/mh2/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
)
+(1/2*(mh2^2-3*mh2*s-mh2*u+2*s^2+3*s*u)/(mh2-s)/s/(mh2-s-u)/u)*(
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -1*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
)
+(1/2*(mh2^2-mh2*r-3*mh2*s-3*mh2*u+r*s+r*u+2*s^2+2*s*u)/(mh2-s)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 1])
)
+(1/2*(mh2^2+mh2*r-3*mh2*s-3*mh2*u-r*s-r*u+2*s^2+2*s*u)/(mh2-s)/s/(mh2-s-u)/u)*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
)
+(-1/4*(mh2+r)*(mh2-s)/mh2/s/(mh2-s-u)/u)*(
  +1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(-r+mh2)])
)
+(1/2*(mh2+r)*(2*mh2-s)/(mh2-s)/mh2/s/u)*(
  +1*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(-r+mh2)])
)
+(-1/2*(mh2+r)*(s+u)/mh2/s/(mh2-s-u)/u)*(
  -1*Hlog(1,[s/(s+u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2)])
)
+(-1/2*(mh2+r)*(mh2-s-2*u)/s/(mh2-s-u)/(mh2-s)/u)*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
)
+(-1/4*(mh2+r)*(2*mh2-s-u)/mh2/s/(mh2-s-u)/u)*(
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
)
+(-1/2*(mh2-u)*(mh2+r)/mh2/s/(mh2-s-u)/u)*(
  -1*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(-r+mh2)])
)
+(-1/2*(mh2-u)*(-r+mh2)/mh2/s/(mh2-s-u)/u)*(
  -1*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
)
+(-1/2*(2*mh2-s)*(mh2+r)/(mh2-s-u)/(mh2-s)/s/mh2)*(
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(-r+mh2)])
)
+(-1/4*(-r+mh2)*(mh2-s)/mh2/s/(mh2-s-u)/u)*(
  +1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
)
+(1/2*(-r+mh2)*(2*mh2-s)/(mh2-s)/mh2/s/u)*(
  +1*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])
)
+(-1/2*(-r+mh2)*(2*mh2-s)/(mh2-s-u)/(mh2-s)/s/mh2)*(
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+r)])
)
+(-1/2*(-r+mh2)*(s+u)/mh2/s/(mh2-s-u)/u)*(
  -1*Hlog(1,[s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
)
+(-1/2*(-r+mh2)*(mh2-s-2*u)/s/(mh2-s-u)/(mh2-s)/u)*(
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
)
+(-1/4*(-r+mh2)*(2*mh2-s-u)/mh2/s/(mh2-s-u)/u)*(
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
)
+(1/2*(2*mh2^3-4*mh2^2*s-4*mh2^2*u-2*mh2*r*u+2*mh2*s^2+3*mh2*s*u+r*s*u)/mh2/s/(mh2-s-u)/u/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-s))
)
+(1/2*(2*mh2^3-4*mh2^2*s-4*mh2^2*u+2*mh2*r*u+2*mh2*s^2+3*mh2*s*u-r*s*u)/mh2/s/(mh2-s-u)/u/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
)
)
+eps^(1)*missingOrderNP111211100d6
:

NP[[1, 1, 1, 3, 0, 0, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(-1/12/(mh2-s-u))*(
  +6
  -1*Pi^2
  -3*ln(mV2/(mh2-s-u))^2
  -2*ln(mV2/(mh2-s-u))^3
  -2*Pi^2*ln(mV2/(mh2-s-u))
  +6*ln(mV2/(mh2-s-u))*ln(mV2/(mV2-mh2+s+u))
  +3*ln(mV2/(mh2-s-u))^2*ln(mV2/(mV2-mh2+s+u))
  +6*Hlog(1,[0, -(mh2-s-u)/(mV2-mh2+s+u)])
  +12*Hlog(1,[0, 0, -(mh2-s-u)/(mV2-mh2+s+u)])
  +6*Hlog(1,[0, -(mh2-s-u)/(mV2-mh2+s+u), 1])
  +6*Zeta(3)
)
+(1/2*(mV2-mh2+s+u)/(mh2-s-u)^2)*(
  +1*ln(mV2/(mV2-mh2+s+u))
)
)
+eps^(1)*missingOrderNP111300100d6
:

NP[[1, 1, 1, 3, 1, 1, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(-1/2/mV2/s/u)*(
  +1*Hlog(1,[0, (mh2-s-u)/(mh2-s)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[0, (mh2-s-u)/(mh2-u)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, (mh2-s)/mh2])*ln(mV2/(mV2-s))
  -1*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[0, 2*mV2/(mh2+rt)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[0, 2*mV2/(mh2-rt)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[0, mV2/s, (mh2-s)/mh2])
  -1*Hlog(1,[0, mV2/s, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[0, mV2/s, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[0, mV2/u, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[0, mV2/u, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-s-u)/mh2])
  -1*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s-u)/mh2])
  -1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s)])
  -1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[mV2/s, 0, (mh2-s)/mh2])
  -1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-rt)])
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+rt)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-s-u)/mh2])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s-u)/mh2])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-s)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/(mh2-u)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[0, mV2/s, (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[0, mV2/s, 2*mV2/(mh2-r)])
  +1*Hlog(1,[0, mV2/s, 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, mV2/u, (mh2-s-u)/(mh2-s)])
  +1*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])
  +1*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-s)/mh2])
  +1*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-s)/mh2])
  +1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 1])
  +1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2])
  +1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt)])
  +1*Hlog(1,[0, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt)])
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+rt)])
  +1*Hlog(1,[mV2/s, 0, (mh2-s-u)/(mh2-u)])
  +1*Hlog(1,[mV2/u, 0, (mh2-s-u)/(mh2-s)])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-s)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-s)/mh2])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 1])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, (mh2-s-u)/mh2])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2-rt)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 0, 2*mV2/(mh2+rt)])
)
+(-1/4/mh2/(mh2-s)/(mh2-s-u))*(
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln(2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln(2)
  -1*ln(2)*ln(-mV2/(mh2-s))^2
  +2*ln(2)*ln(mV2/(mV2-s))*ln(-mV2/(mh2-s))
)
+(-1/4/mh2/(mh2-s-u)/u)*(
  +1*ln(2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln(2)
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln(2)
)
+(-1/2/(mh2-s)/mV2/u)*(
  +1*Hlog(1,[0, -(mV2-s)/s, 1])
  +1*Hlog(1,[-(mV2-s)/s, 0, 1])
)
+(-1/4/(mh2-s)/(mh2-s-u)/mV2)*(
  +1*ln(2)*ln(mV2/(mV2-mh2+s))^2
  -2*Hlog(1,[0, mV2/(mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, mV2/(mh2-s)])*ln(-mV2/s)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  -2*ln(2)*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])
  -2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s)])
  +2*Hlog(1,[0, -(mV2-s)/s, s/mh2])
  -2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/mh2])
)
+(-1/2/(mh2-s-u)/mV2/u)*(
  +1*Hlog(1,[0, mV2/u])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
  +1*ln(2)*ln(mV2/(mV2-u))*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln(2)
  -1*Hlog(1,[0, mV2/u])*ln(-mV2/s)
  -1*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u])
  -1*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u])
  -1*Hlog(1,[0, -(mV2-s)/s, s/(s+u)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u])
  -1*Hlog(1,[-(mV2-s)/s, 0, s/(s+u)])
  +1*Hlog(1,[0, mV2/mh2, mV2/u])
  +1*Hlog(1,[0, mV2/u, s/(s+u)])
  +1*Hlog(1,[0, -(mV2-s)/s, mV2/u])
  +1*Hlog(1,[mV2/mh2, 0, mV2/u])
  +1*Hlog(1,[mV2/u, 0, s/(s+u)])
  +1*Hlog(1,[-(mV2-s)/s, 0, mV2/u])
)
+(1/12*(mV2-mh2)/mV2/s/(mh2-s)/u)*(
  +1*ln(2)^3
)
+(-1/2*(mh2-u)/mV2/u/(mh2-s-u)/s)*(
  -1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  -1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  +1*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +1*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])
)
+(-1/2*(mV2-mh2+s)/mV2/s/(mh2-s)/u)*(
  +1*ln(2)*ln(mV2/(mV2-s))*ln(-s/(mh2-s))
  -1*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln(2)
)
+(-1/8*(-r+4*mV2-mh2)/mh2/(4*mV2-mh2)/s/(mh2-s-u))*(
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2-r)/mV2)
  -1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))^2
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/(mh2-s))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2+r)])
)
+(1/4*(-r+4*mV2-mh2)/(4*mV2-mh2)/(mh2-s)/(mh2-s-u)/s)*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
)
+(-1/8*(r+4*mV2-mh2)/mh2/(4*mV2-mh2)/s/(mh2-s-u))*(
  +2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((2*mV2-mh2+r)/mV2)
  -1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))^2
  +2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/(mh2-s))
  -2*ln(mV2/(mV2-s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2-r)])
)
+(1/4*(r+4*mV2-mh2)/(4*mV2-mh2)/(mh2-s)/(mh2-s-u)/s)*(
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
)
+(-1/8*(-mh2*rtu+rtu*s+4*mV2-mh2+s)/(mh2-s-u)/(mh2-s)/s/(-mh2+4*mV2+s))*(
  +1*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +4*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -4*Hlog(1,[0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -1*ln(mV2/(mV2-mh2+s))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*ln(mV2/(mV2-mh2+s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  -2*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  +4*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -4*Hlog(1,[mV2/s, 0, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(-1/8*(mh2*rtu-rtu*s+4*mV2-mh2+s)/(mh2-s-u)/(mh2-s)/s/(-mh2+4*mV2+s))*(
  +1*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))^2
  -2*Hlog(1,[0, (mh2-s)/(mh2-s+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +4*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -4*Hlog(1,[0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/(mh2-s+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -1*ln(mV2/(mV2-mh2+s))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*ln(mV2/(mV2-mh2+s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  -2*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/(mh2-s))
  +4*Hlog(1,[mV2/mh2, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -4*Hlog(1,[mV2/s, 0, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(-1/4/mV2/mh2*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/(4*mV2-mh2)/s/u)*(
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2+r)])
)
+(-1/4/mV2/mh2*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/(4*mV2-mh2)/s/u)*(
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 1, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2-r)])
)
+(1/12*(mV2*mh2-mV2*s-mh2^2)/(mh2-s)/mV2/mh2/s/u)*(
  +1*Pi^2*ln(2)
)
+(-1/24*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/mV2/s/(4*mV2-mh2)/(mh2-s)/u)*(
  +1*ln((2*mV2-mh2-r)/mV2)^3
  -3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  -12*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 1, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
)
+(-1/24*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/mV2/s/(4*mV2-mh2)/(mh2-s)/u)*(
  +1*ln((2*mV2-mh2+r)/mV2)^3
  -3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  -12*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 1, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
)
+(1/4*(4*mV2^2+3*mV2*mh2-3*mV2*r-mh2^2+mh2*r)/mV2/s/(4*mV2-mh2)/(mh2-s)/u)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 1])
)
+(1/4*(4*mV2^2+3*mV2*mh2+3*mV2*r-mh2^2-mh2*r)/mV2/s/(4*mV2-mh2)/(mh2-s)/u)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 1])
)
+(-1/2*(mV2*mh2-mV2*u-mh2^2+mh2*s+mh2*u)/(mh2-s-u)/mV2/mh2/s/u)*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  -1*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln(2)
  -1*ln(2)*ln(mV2/(mV2-s))*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
)
+(-1/4*(mV2*mh2-mV2*s-mV2*u-mh2^2+mh2*u)/(mh2-s-u)/mV2/mh2/s/u)*(
  +1*ln(2)*ln(mV2/(mV2-u))^2
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln(2)
)
+(-1/24*(-3*mV2*mh2*rtu+3*mV2*rtu*s+mh2^2*rtu-2*mh2*rtu*s+rtu*s^2+4*mV2^2-5*mV2*mh2+5*mV2*s+mh2^2-2*mh2*s+s^2)/u/mV2/s/(mh2-s)/(-mh2+4*mV2+s))*(
  -1*Pi^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -6*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-s/(mh2-s))
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +12*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(-1/24*(3*mV2*mh2*rtu-3*mV2*rtu*s-mh2^2*rtu+2*mh2*rtu*s-rtu*s^2+4*mV2^2-5*mV2*mh2+5*mV2*s+mh2^2-2*mh2*s+s^2)/u/mV2/s/(mh2-s)/(-mh2+4*mV2+s))*(
  -1*Pi^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +6*Hlog(1,[-(mV2-mh2)/mh2, (mh2-s)/mh2])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  -6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -6*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-s/(mh2-s))
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[mV2/s, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +12*Hlog(1,[-(mV2-s)/s, 1, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(-1/8*(-3*mV2*mh2*rtu+3*mV2*rtu*s+2*mV2*rtu*u+mh2^2*rtu-2*mh2*rtu*s-mh2*rtu*u+rtu*s^2+rtu*s*u+4*mV2^2-5*mV2*mh2+5*mV2*s+4*mV2*u+mh2^2-2*mh2*s-mh2*u+s^2+s*u)/s/u/(mh2-s-u)/(-mh2+4*mV2+s)/mV2)*(
  +1*ln(mV2/(mV2-u))^2*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, u/(u+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  -4*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(-mV2/s)
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-s))
  -2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])*ln(mV2/(mV2-u))
  -1*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-u))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +2*ln(mV2/(mV2-s))*ln((-mh2*rtu+rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -4*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +4*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), 2*mV2/(mh2*rtu-rtu*s+mh2-s)])
)
+(-1/8*(3*mV2*mh2*rtu-3*mV2*rtu*s-2*mV2*rtu*u-mh2^2*rtu+2*mh2*rtu*s+mh2*rtu*u-rtu*s^2-rtu*s*u+4*mV2^2-5*mV2*mh2+5*mV2*s+4*mV2*u+mh2^2-2*mh2*s-mh2*u+s^2+s*u)/s/u/(mh2-s-u)/(-mh2+4*mV2+s)/mV2)*(
  +1*ln(mV2/(mV2-u))^2*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[0, u/(u+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[0, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  -4*Hlog(1,[(mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-1/u*(mV2-u), (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, (mV2*mh2-mV2*s-mV2*u+s*u)/(mV2*mh2-mV2*u+s*u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-s))
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])*ln(-mV2/s)
  -1*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/u)^2
  -2*ln(mV2/(mV2-u))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2/s)
  +2*ln(mV2/(mV2-s))*ln((mh2*rtu-rtu*s+2*mV2-mh2+s)/mV2)*ln(-mV2*s/(mV2*mh2-mV2*s-mV2*u+s*u))
  +2*Hlog(1,[mV2/mh2, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/s, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -4*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[mV2/u, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +4*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  +2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+rt), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u-ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*(mV2*u+mh2*s-s^2-s*u)/(2*mh2*s+mh2*u+ru*u-2*s^2-2*s*u), -2*mV2/(mh2*rtu-rtu*s-mh2+s)])
)
+(-1/8*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*s-2*mV2*r*s+mh2^2*s+mh2*r*s)/mV2/(4*mV2-mh2)/mh2/s/(mh2-s)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
)
+(-1/8*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*s+2*mV2*r*s+mh2^2*s-mh2*r*s)/mV2/(4*mV2-mh2)/mh2/s/(mh2-s)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
)
+(1/2*(4*mV2^2*u+4*mV2*mh2^2-4*mV2*mh2*s-5*mV2*mh2*u-mV2*r*u-mh2^3+mh2^2*s+mh2^2*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r)])
)
+(1/2*(4*mV2^2*u+4*mV2*mh2^2-4*mV2*mh2*s-5*mV2*mh2*u+mV2*r*u-mh2^3+mh2^2*s+mh2^2*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*u+8*mV2*mh2^2-8*mV2*mh2*s-9*mV2*mh2*u-mV2*r*u-2*mh2^3+2*mh2^2*s+2*mh2^2*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*u+8*mV2*mh2^2-8*mV2*mh2*s-9*mV2*mh2*u+mV2*r*u-2*mh2^3+2*mh2^2*s+2*mh2^2*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-5*mV2*mh2*s-mV2*mh2*u-3*mV2*r*s-mV2*r*u+mh2^2*s+mh2*r*s)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  -1*Hlog(1,[s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-5*mV2*mh2*s-mV2*mh2*u+3*mV2*r*s+mV2*r*u+mh2^2*s-mh2*r*s)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  -1*Hlog(1,[s/(s+u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*s+2*mV2*r*s+mh2^3+mh2^2*r-mh2^2*s-mh2*r*s)/s/(4*mV2-mh2)/mh2/(mh2-s)/mV2/u)*(
  +1*Hlog(1,[(mh2-s)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-s)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*s-2*mV2*r*s+mh2^3-mh2^2*r-mh2^2*s+mh2*r*s)/s/(4*mV2-mh2)/mh2/(mh2-s)/mV2/u)*(
  +1*Hlog(1,[(mh2-s)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  -1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-s)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-s)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/s, (mh2-s)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s)/(mh2-s), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*u+2*mV2*r*u+mh2^3+mh2^2*r-mh2^2*u-mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*u-2*mV2*r*u+mh2^3-mh2^2*r-mh2^2*u+mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[-(mV2-mh2)/mh2, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*s+4*mV2*mh2*u+2*mV2*r*s+2*mV2*r*u+mh2^3+mh2^2*r-mh2^2*s-mh2^2*u-mh2*r*s-mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*s+4*mV2*mh2*u-2*mV2*r*s-2*mV2*r*u+mh2^3-mh2^2*r-mh2^2*s-mh2^2*u+mh2*r*s+mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])*ln(-mV2/s)
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/s, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-s-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-s-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s+u)/(mh2-s-u), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*u-5*mV2*mh2^2-3*mV2*mh2*r+4*mV2*mh2*s+5*mV2*mh2*u+2*mV2*r*s+3*mV2*r*u+mh2^3+mh2^2*r-mh2^2*s-mh2^2*u-mh2*r*s-mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  -1*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*u-5*mV2*mh2^2+3*mV2*mh2*r+4*mV2*mh2*s+5*mV2*mh2*u-2*mV2*r*s-3*mV2*r*u+mh2^3-mh2^2*r-mh2^2*s-mh2^2*u+mh2*r*s+mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  -1*Hlog(1,[(mh2-s-u)/(mh2-u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  -1*Hlog(1,[mV2/s, (mh2-s-u)/(mh2-u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-u), 2*mV2/(mh2-r)])
)
+(-1/8*(4*mV2^2*mh2-4*mV2^2*s-5*mV2*mh2^2-3*mV2*mh2*r+5*mV2*mh2*s+4*mV2*mh2*u+3*mV2*r*s+2*mV2*r*u+mh2^3+mh2^2*r-mh2^2*s-mh2^2*u-mh2*r*s-mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2+r)])
)
+(-1/8*(4*mV2^2*mh2-4*mV2^2*s-5*mV2*mh2^2+3*mV2*mh2*r+5*mV2*mh2*s+4*mV2*mh2*u-3*mV2*r*s-2*mV2*r*u+mh2^3-mh2^2*r-mh2^2*s-mh2^2*u+mh2*r*s+mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -2*Hlog(1,[0, u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[(mh2-s-u)/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-1/u*(mV2-u), u/(u+mV2)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/u, (mh2-s-u)/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-mh2+s+u)/(mh2-s-u), (mh2-s-u)/(mh2-s), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*s-8*mV2^2*u-5*mV2*mh2^2-3*mV2*mh2*r+5*mV2*mh2*s+6*mV2*mh2*u+3*mV2*r*s+4*mV2*r*u+mh2^3+mh2^2*r-mh2^2*s-mh2^2*u-mh2*r*s-mh2*r*u)/mV2/(mh2-s)/u/(4*mV2-mh2)/s/(mh2-s-u))*(
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-4*mV2^2*s-8*mV2^2*u-5*mV2*mh2^2+3*mV2*mh2*r+5*mV2*mh2*s+6*mV2*mh2*u-3*mV2*r*s-4*mV2*r*u+mh2^3-mh2^2*r-mh2^2*s-mh2^2*u+mh2*r*s+mh2*r*u)/mV2/(mh2-s)/u/(4*mV2-mh2)/s/(mh2-s-u))*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
)
+(-1/8*(8*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-10*mV2*mh2^2-6*mV2*mh2*r+5*mV2*mh2*s+9*mV2*mh2*u+3*mV2*r*s+5*mV2*r*u+2*mh2^3+2*mh2^2*r-mh2^2*s-2*mh2^2*u-mh2*r*s-2*mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2-r)/mV2)
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
)
+(-1/8*(8*mV2^2*mh2-4*mV2^2*s-4*mV2^2*u-10*mV2*mh2^2+6*mV2*mh2*r+5*mV2*mh2*s+9*mV2*mh2*u-3*mV2*r*s-5*mV2*r*u+2*mh2^3-2*mh2^2*r-mh2^2*s-2*mh2^2*u+mh2*r*s+2*mh2*r*u)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +2*Hlog(1,[0, -1/u*(mV2-u)])*ln((2*mV2-mh2+r)/mV2)
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
)
+(-1/24*(2*mh2-s)*(4*mV2^2-5*mV2*mh2-3*mV2*r+mh2^2+mh2*r)/(4*mV2-mh2)/mh2/mV2/s/(mh2-s)/u)*(
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])
)
+(-1/24*(2*mh2-s)*(4*mV2^2-5*mV2*mh2+3*mV2*r+mh2^2-mh2*r)/(4*mV2-mh2)/mh2/mV2/s/(mh2-s)/u)*(
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])
)
+(-1/4*(8*mV2^2*mh2*u-4*mV2^2*s*u+8*mV2*mh2^3-16*mV2*mh2^2*s-10*mV2*mh2^2*u-2*mV2*mh2*r*u+8*mV2*mh2*s^2+9*mV2*mh2*s*u+mV2*r*s*u-2*mh2^4+4*mh2^3*s+2*mh2^3*u-2*mh2^2*s^2-2*mh2^2*s*u)/(mh2-s)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2+r)])
)
+(-1/4*(8*mV2^2*mh2*u-4*mV2^2*s*u+8*mV2*mh2^3-16*mV2*mh2^2*s-10*mV2*mh2^2*u+2*mV2*mh2*r*u+8*mV2*mh2*s^2+9*mV2*mh2*s*u-mV2*r*s*u-2*mh2^4+4*mh2^3*s+2*mh2^3*u-2*mh2^2*s^2-2*mh2^2*s*u)/(mh2-s)/mh2/mV2/u/(mh2-s-u)/(4*mV2-mh2)/s)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-s))
  +1*Hlog(1,[mV2/s, 0, 2*mV2/(mh2-r)])
)
)
+eps^(1)*missingOrderNP111311100d6
:

PL[[0, 0, 1, 2, 0, 0, 2, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/u)*(
  +1*ln(mV2/(mV2-u))
)
)
+eps^(0)*( 
+(1/2/u)*(
  +3*ln(mV2/(mV2-u))^2
  -4*ln(mV2)*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, -(mV2-u)/u])
)
)
+eps^(1)*( 
+(-1/6/u)*(
  +1*Pi^2*ln(mV2/(mV2-u))
  -7*ln(mV2/(mV2-u))^3
  +12*Hlog(1,[0, -(mV2-u)/u])*ln(mV2)
  +18*ln(mV2)*ln(mV2/(mV2-u))^2
  -12*ln(mV2)^2*ln(mV2/(mV2-u))
  -36*Hlog(1,[0, 0, -(mV2-u)/u])
  +18*Hlog(1,[0, 1, -(mV2-u)/u])
  -12*Hlog(1,[0, -(mV2-u)/u, 1])
  -18*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])
  -12*Hlog(1,[-(mV2-u)/u, 0, 1])
)
)
+eps^(2)*( 
+(1/24/u)*(
  +15*ln(mV2/(mV2-u))^4
  +4*Pi^2*Hlog(1,[0, -(mV2-u)/u])
  -6*Pi^2*ln(mV2/(mV2-u))^2
  +48*Hlog(1,[0, -(mV2-u)/u])*ln(mV2)^2
  -336*Zeta(3)*ln(mV2/(mV2-u))
  -288*Hlog(1,[0, 0, -(mV2-u)/u])*ln(mV2)
  +144*Hlog(1,[0, 1, -(mV2-u)/u])*ln(mV2)
  -96*Hlog(1,[0, -(mV2-u)/u, 1])*ln(mV2)
  -144*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])*ln(mV2)
  -96*Hlog(1,[-(mV2-u)/u, 0, 1])*ln(mV2)
  -56*ln(mV2)*ln(mV2/(mV2-u))^3
  +72*ln(mV2)^2*ln(mV2/(mV2-u))^2
  -32*ln(mV2)^3*ln(mV2/(mV2-u))
  +8*Pi^2*ln(mV2)*ln(mV2/(mV2-u))
  +168*Hlog(1,[0, 0, 0, -(mV2-u)/u])
  -288*Hlog(1,[0, 0, 1, -(mV2-u)/u])
  -144*Hlog(1,[0, 0, -(mV2-u)/u, 1])
  +432*Hlog(1,[0, 0, -(mV2-u)/u, -(mV2-u)/u])
  -72*Hlog(1,[0, 1, 0, -(mV2-u)/u])
  +72*Hlog(1,[0, 1, 1, -(mV2-u)/u])
  -216*Hlog(1,[0, 1, -(mV2-u)/u, -(mV2-u)/u])
  -168*Hlog(1,[0, -(mV2-u)/u, 0, 1])
  +216*Hlog(1,[0, -(mV2-u)/u, 0, -(mV2-u)/u])
  +24*Hlog(1,[0, -(mV2-u)/u, 1, 1])
  -72*Hlog(1,[0, -(mV2-u)/u, 1, -(mV2-u)/u])
  +144*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u, 1])
  +216*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u, -(mV2-u)/u])
  -96*Hlog(1,[-(mV2-u)/u, 0, 0, 1])
  +144*Hlog(1,[-(mV2-u)/u, 0, 0, -(mV2-u)/u])
  +144*Hlog(1,[-(mV2-u)/u, 0, -(mV2-u)/u, 1])
  -48*Hlog(1,[-(mV2-u)/u, 1, 0, 1])
  +144*Hlog(1,[-(mV2-u)/u, -(mV2-u)/u, 0, 1])
)
)
+eps^(3)*missingOrderPL001200200d4
:

PL[[0, 0, 2, 2, 0, 0, 1, 0, 0], 4-2*eps] :=
+eps^(-2)*( 
+(-1/(mV2-u))*(
  +1
)
)
+eps^(-1)*( 
+(2/(mV2-u))*(
  +1*ln(mV2)
)
+(-2/u*(mV2+u)/(mV2-u))*(
  +1*ln(mV2/(mV2-u))
)
)
+eps^(0)*( 
+(-1/3/(mV2-u))*(
  +1*Pi^2
  +6*ln(mV2)^2
)
+(4*(mV2+u)/u/(mV2-u))*(
  +1*ln(mV2)*ln(mV2/(mV2-u))
)
+(-2*(mV2+2*u)/(mV2-u)/u)*(
  +1*Hlog(1,[0, -(mV2-u)/u])
)
+(-(3*mV2+2*u)/(mV2-u)/u)*(
  +1*ln(mV2/(mV2-u))^2
)
)
+eps^(1)*( 
+(-4/u)*(
  +1*Hlog(1,[0, -(mV2-u)/u, 1])
  +1*Hlog(1,[-(mV2-u)/u, 0, 1])
)
+(-2/3/(mV2-u))*(
  -2*ln(mV2)^3
  -1*Pi^2*ln(mV2)
  +9*Hlog(1,[-(mV2-u)/u, 0, -(mV2-u)/u])
  -3*Zeta(3)
)
+(-6/u*(2*mV2+u)/(mV2-u))*(
  +1*Hlog(1,[0, 0, -(mV2-u)/u])
)
+(-1/3*(mV2+u)/u/(mV2-u))*(
  -1*Pi^2*ln(mV2/(mV2-u))
  +12*ln(mV2)^2*ln(mV2/(mV2-u))
  -18*Hlog(1,[0, 1, -(mV2-u)/u])
)
+(-2*(mV2+2*u)/u/(mV2-u))*(
  -2*Hlog(1,[0, -(mV2-u)/u])*ln(mV2)
  +3*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])
)
+(2*(3*mV2+2*u)/u/(mV2-u))*(
  +1*ln(mV2)*ln(mV2/(mV2-u))^2
)
+(-1/3*(7*mV2+4*u)/u/(mV2-u))*(
  +1*ln(mV2/(mV2-u))^3
)
)
+eps^(2)*( 
+(-4/u)*(
  -2*Hlog(1,[0, -(mV2-u)/u, 1])*ln(mV2)
  -2*Hlog(1,[-(mV2-u)/u, 0, 1])*ln(mV2)
  +3*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u, 1])
  -1*Hlog(1,[-(mV2-u)/u, 1, 0, 1])
  +3*Hlog(1,[-(mV2-u)/u, -(mV2-u)/u, 0, 1])
)
+(-1/30/(mV2-u))*(
  +3*Pi^4
  +20*ln(mV2)^4
  +20*Pi^2*ln(mV2)^2
  +120*Zeta(3)*ln(mV2)
  -360*Hlog(1,[-(mV2-u)/u, 0, -(mV2-u)/u])*ln(mV2)
  +180*Hlog(1,[0, 1, -(mV2-u)/u, 1])
  -180*Hlog(1,[-(mV2-u)/u, 0, 1, -(mV2-u)/u])
  +540*Hlog(1,[-(mV2-u)/u, 0, -(mV2-u)/u, -(mV2-u)/u])
  -180*Hlog(1,[-(mV2-u)/u, 1, 0, -(mV2-u)/u])
  +540*Hlog(1,[-(mV2-u)/u, -(mV2-u)/u, 0, -(mV2-u)/u])
)
+(6*mV2/(mV2-u)/u)*(
  +1*Hlog(1,[0, 1, 0, -(mV2-u)/u])
)
+(-2/3/u*(mV2+u)/(mV2-u))*(
  +1*Pi^2*ln(mV2)*ln(mV2/(mV2-u))
  +18*Hlog(1,[0, 1, -(mV2-u)/u])*ln(mV2)
  -4*ln(mV2)^3*ln(mV2/(mV2-u))
  +9*Hlog(1,[0, 1, 1, -(mV2-u)/u])
  -27*Hlog(1,[0, 1, -(mV2-u)/u, -(mV2-u)/u])
)
+(-1/3*(mV2+2*u)/(mV2-u)/u)*(
  +1*Pi^2*Hlog(1,[0, -(mV2-u)/u])
  +12*Hlog(1,[0, -(mV2-u)/u])*ln(mV2)^2
  -36*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])*ln(mV2)
  +6*Hlog(1,[0, -(mV2-u)/u, 1, 1])
  -18*Hlog(1,[0, -(mV2-u)/u, 1, -(mV2-u)/u])
  +54*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u, -(mV2-u)/u])
)
+(-6*(2*mV2-u)/(mV2-u)/u)*(
  +1*Hlog(1,[-(mV2-u)/u, 0, -(mV2-u)/u, 1])
)
+(-2*(2*mV2+u)/u/(mV2-u))*(
  -6*Hlog(1,[0, 0, -(mV2-u)/u])*ln(mV2)
  -6*Hlog(1,[0, 0, 1, -(mV2-u)/u])
  -3*Hlog(1,[0, 0, -(mV2-u)/u, 1])
  +9*Hlog(1,[0, 0, -(mV2-u)/u, -(mV2-u)/u])
  -2*Hlog(1,[-(mV2-u)/u, 0, 0, 1])
  +3*Hlog(1,[-(mV2-u)/u, 0, 0, -(mV2-u)/u])
)
+(-6*(3*mV2+u)/(mV2-u)/u)*(
  +1*Hlog(1,[0, -(mV2-u)/u, 0, -(mV2-u)/u])
)
+(-1/6*(3*mV2+2*u)/(mV2-u)/u)*(
  -1*Pi^2*ln(mV2/(mV2-u))^2
  +12*ln(mV2)^2*ln(mV2/(mV2-u))^2
)
+(2*(7*mV2+2*u)/(mV2-u)/u)*(
  +1*Hlog(1,[0, -(mV2-u)/u, 0, 1])
)
+(2/3*(7*mV2+4*u)/(mV2-u)/u)*(
  +1*ln(mV2)*ln(mV2/(mV2-u))^3
  +6*Zeta(3)*ln(mV2/(mV2-u))
)
+(-2*(7*mV2+5*u)/(mV2-u)/u)*(
  +1*Hlog(1,[0, 0, 0, -(mV2-u)/u])
)
+(-1/12*(15*mV2+8*u)/(mV2-u)/u)*(
  +1*ln(mV2/(mV2-u))^4
)
)
+eps^(3)*missingOrderPL002200100d4
:

PL[[0, 1, 1, 0, 1, 1, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/6/(mh2-s))*(
  +2*ln(2)^3
  +2*ln(mV2/(mV2-mh2))^3
  -1*ln(mV2/(mV2-s))^3
  -1*ln((2*mV2-mh2-r)/mV2)^3
  -1*ln((2*mV2-mh2+r)/mV2)^3
  +2*Pi^2*ln(2)
  -1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  +3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  +2*Pi^2*ln(mV2/(mV2-mh2))
  -1*Pi^2*ln(mV2/(mV2-s))
  +6*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  -12*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
  +6*Hlog(1,[0, 0, -(mV2-s)/s])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  +6*Hlog(1,[0, -(mV2-s)/s, 1])
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])
)
)
+eps^(0)*missingOrderPL011011100d4
:

PL[[0, 1, 1, 1, 0, 1, 1, 0, 0], 4-2*eps] :=
+eps^(0)*( 
+(1/12/(mh2-u))*(
  -12*Hlog(1,[0, (mh2-u)/mh2])*Hlog(1,[0, -(mV2-u)/u])
  +2*Pi^2*Hlog(1,[0, -(mV2-u)/u])
  -12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[(mh2-u)/mh2, 0, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  +2*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))^3
  -1*Pi^2*ln(mV2/(mV2-u))^2
  +6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  -2*ln(mV2/(mV2-mh2+u))^3*ln(-mV2/u)
  +12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  +12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(-mV2/u)
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(-mV2/u)
  +12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 1])*ln(-mV2/u)
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(-mV2/u)
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])*ln(-mV2/u)
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])*ln(-mV2/u)
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])*ln(-mV2/u)
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])*ln(-mV2/u)
  +6*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))^2
  -3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))^2
  -4*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^3
  +2*Pi^2*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))
  -2*Pi^2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  -2*Pi^2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  +12*Hlog(1,[mV2/u, 0, 0, 1])
  +12*Hlog(1,[mV2/u, 0, 1, 1])
  -12*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, 1, 1])
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1])
  +12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  -12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 1, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 0, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 1, 0, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 0, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
)
)
+eps^(1)*missingOrderPL011101100d4
:

PL[[0, 1, 2, 0, 0, 2, 0, 0, 0], 4-2*eps] :=
+eps^(-2)*( 
+(-1/(mV2-mh2))*(
  +1
)
)
+eps^(-1)*( 
+(2/(mV2-mh2))*(
  +1*ln(mV2)
)
+(-2/mh2*(mV2+mh2)/(mV2-mh2))*(
  +1*ln(mV2/(mV2-mh2))
)
)
+eps^(0)*( 
+(-1/3/(mV2-mh2))*(
  +1*Pi^2
  +6*ln(mV2)^2
)
+(4*(mV2+mh2)/mh2/(mV2-mh2))*(
  +1*ln(mV2)*ln(mV2/(mV2-mh2))
)
+(-2*(mV2+2*mh2)/mh2/(mV2-mh2))*(
  +1*Hlog(1,[0, -1/mh2*(mV2-mh2)])
)
+(-(3*mV2+2*mh2)/(mV2-mh2)/mh2)*(
  +1*ln(mV2/(mV2-mh2))^2
)
)
+eps^(1)*( 
+(-4/mh2)*(
  +1*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])
)
+(-2/3/(mV2-mh2))*(
  -2*ln(mV2)^3
  -1*Pi^2*ln(mV2)
  +9*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])
  -3*Zeta(3)
)
+(-6/mh2*(2*mV2+mh2)/(mV2-mh2))*(
  +1*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
)
+(-1/3*(mV2+mh2)/mh2/(mV2-mh2))*(
  -1*Pi^2*ln(mV2/(mV2-mh2))
  +12*ln(mV2)^2*ln(mV2/(mV2-mh2))
  -18*Hlog(1,[0, 1, -(mV2-mh2)/mh2])
)
+(-2*(mV2+2*mh2)/mh2/(mV2-mh2))*(
  -2*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)
  +3*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
)
+(2*(3*mV2+2*mh2)/(mV2-mh2)/mh2)*(
  +1*ln(mV2)*ln(mV2/(mV2-mh2))^2
)
+(-1/3*(7*mV2+4*mh2)/(mV2-mh2)/mh2)*(
  +1*ln(mV2/(mV2-mh2))^3
)
)
+eps^(2)*( 
+(-4/mh2)*(
  -2*Hlog(1,[0, -1/mh2*(mV2-mh2), 1])*ln(mV2)
  -2*Hlog(1,[-1/mh2*(mV2-mh2), 0, 1])*ln(mV2)
  +3*Hlog(1,[0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 1])
  -1*Hlog(1,[-1/mh2*(mV2-mh2), 1, 0, 1])
  +3*Hlog(1,[-1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 0, 1])
)
+(-1/30/(mV2-mh2))*(
  +3*Pi^4
  +20*ln(mV2)^4
  +20*Pi^2*ln(mV2)^2
  +120*Zeta(3)*ln(mV2)
  -360*Hlog(1,[-1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2)])*ln(mV2)
  +180*Hlog(1,[0, 1, -1/mh2*(mV2-mh2), 1])
  -180*Hlog(1,[-1/mh2*(mV2-mh2), 0, 1, -1/mh2*(mV2-mh2)])
  +540*Hlog(1,[-1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2)])
  -180*Hlog(1,[-1/mh2*(mV2-mh2), 1, 0, -1/mh2*(mV2-mh2)])
  +540*Hlog(1,[-1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2)])
)
+(6*mV2/(mV2-mh2)/mh2)*(
  +1*Hlog(1,[0, 1, 0, -1/mh2*(mV2-mh2)])
)
+(-2/3*(mV2+mh2)/mh2/(mV2-mh2))*(
  +1*Pi^2*ln(mV2)*ln(mV2/(mV2-mh2))
  +18*Hlog(1,[0, 1, -1/mh2*(mV2-mh2)])*ln(mV2)
  -4*ln(mV2)^3*ln(mV2/(mV2-mh2))
  +9*Hlog(1,[0, 1, 1, -1/mh2*(mV2-mh2)])
  -27*Hlog(1,[0, 1, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2)])
)
+(-1/3*(mV2+2*mh2)/(mV2-mh2)/mh2)*(
  +1*Pi^2*Hlog(1,[0, -1/mh2*(mV2-mh2)])
  -36*Hlog(1,[0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2)])*ln(mV2)
  +12*Hlog(1,[0, -1/mh2*(mV2-mh2)])*ln(mV2)^2
  +6*Hlog(1,[0, -1/mh2*(mV2-mh2), 1, 1])
  -18*Hlog(1,[0, -1/mh2*(mV2-mh2), 1, -1/mh2*(mV2-mh2)])
  +54*Hlog(1,[0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2)])
)
+(-6*(2*mV2-mh2)/(mV2-mh2)/mh2)*(
  +1*Hlog(1,[-1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2), 1])
)
+(-2*(2*mV2+mh2)/mh2/(mV2-mh2))*(
  -6*Hlog(1,[0, 0, -1/mh2*(mV2-mh2)])*ln(mV2)
  -6*Hlog(1,[0, 0, 1, -1/mh2*(mV2-mh2)])
  -3*Hlog(1,[0, 0, -1/mh2*(mV2-mh2), 1])
  +9*Hlog(1,[0, 0, -1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2)])
  -2*Hlog(1,[-1/mh2*(mV2-mh2), 0, 0, 1])
  +3*Hlog(1,[-1/mh2*(mV2-mh2), 0, 0, -1/mh2*(mV2-mh2)])
)
+(-6*(3*mV2+mh2)/(mV2-mh2)/mh2)*(
  +1*Hlog(1,[0, -1/mh2*(mV2-mh2), 0, -1/mh2*(mV2-mh2)])
)
+(-1/6*(3*mV2+2*mh2)/(mV2-mh2)/mh2)*(
  -1*Pi^2*ln(mV2/(mV2-mh2))^2
  +12*ln(mV2)^2*ln(mV2/(mV2-mh2))^2
)
+(2*(7*mV2+2*mh2)/(mV2-mh2)/mh2)*(
  +1*Hlog(1,[0, -1/mh2*(mV2-mh2), 0, 1])
)
+(2/3*(7*mV2+4*mh2)/(mV2-mh2)/mh2)*(
  +1*ln(mV2)*ln(mV2/(mV2-mh2))^3
  +6*Zeta(3)*ln(mV2/(mV2-mh2))
)
+(-2*(7*mV2+5*mh2)/(mV2-mh2)/mh2)*(
  +1*Hlog(1,[0, 0, 0, -1/mh2*(mV2-mh2)])
)
+(-1/12*(15*mV2+8*mh2)/(mV2-mh2)/mh2)*(
  +1*ln(mV2/(mV2-mh2))^4
)
)
+eps^(3)*missingOrderPL012002000d4
:

PL[[0, 1, 2, 0, 1, 0, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/2/(mh2-s))*(
  +1*ln(mV2/(mV2-s))^2
  -2*ln(2)^2
  -1*ln((2*mV2-mh2-r)/mV2)^2
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, -(mV2-s)/s])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2])
)
)
+eps^(0)*( 
+(1/6/(mh2-s))*(
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  +3*ln(mV2/(mV2-s))^3
  -2*Pi^2*ln(2)
  -12*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2)
  -12*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2)
  +12*Hlog(1,[0, -(mV2-s)/s])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(mV2)
  +12*Hlog(1,[-(mV2-s)/s, s/mh2])*ln(mV2)
  +12*ln(2)^2*ln(mV2)
  -6*ln(mV2)*ln(mV2/(mV2-s))^2
  +6*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2
  +6*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2
  -1*Pi^2*ln(mV2/(mV2-s))
  -12*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  -12*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  -12*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  +30*Hlog(1,[0, 0, -(mV2-s)/s])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +30*Hlog(1,[0, -(mV2-s)/s, 1])
  -24*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 1, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])
  -6*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2])
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 1, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 0, 1])
  -24*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s])
  +6*Hlog(1,[-(mV2-s)/s, 1, s/mh2])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])
  -24*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2])
)
)
+eps^(1)*( 
+(1/24/(mh2-s))*(
  -8*ln(2)^4
  +7*ln(mV2/(mV2-s))^4
  -4*ln((2*mV2-mh2-r)/mV2)^4
  -4*ln((2*mV2-mh2+r)/mV2)^4
  +8*Pi^2*Hlog(1,[0, 2*mV2/(mh2-r)])
  +8*Pi^2*Hlog(1,[0, 2*mV2/(mh2+r)])
  -8*Pi^2*Hlog(1,[0, -(mV2-s)/s])
  +8*Pi^2*Hlog(1,[2*mV2/(mh2-r), s/mh2])
  +8*Pi^2*Hlog(1,[2*mV2/(mh2+r), s/mh2])
  -8*Pi^2*Hlog(1,[-(mV2-s)/s, s/mh2])
  -24*Pi^2*ln(2)^2
  -6*Pi^2*ln(mV2/(mV2-s))^2
  -12*Pi^2*ln((2*mV2-mh2-r)/mV2)^2
  -12*Pi^2*ln((2*mV2-mh2+r)/mV2)^2
  +336*Zeta(3)*ln(2)
  -168*Zeta(3)*ln((2*mV2-mh2-r)/mV2)
  -168*Zeta(3)*ln((2*mV2-mh2+r)/mV2)
  +16*ln(2)*ln((2*mV2-mh2-r)/mV2)^3
  +16*ln(2)*ln((2*mV2-mh2+r)/mV2)^3
  -24*ln(2)^2*ln((2*mV2-mh2-r)/mV2)^2
  -24*ln(2)^2*ln((2*mV2-mh2+r)/mV2)^2
  +16*ln(2)^3*ln((2*mV2-mh2-r)/mV2)
  +16*ln(2)^3*ln((2*mV2-mh2+r)/mV2)
  +96*Hlog(1,[0, 0, 2*mV2/(mh2-r)])*ln(mV2)
  +96*Hlog(1,[0, 0, 2*mV2/(mh2+r)])*ln(mV2)
  -240*Hlog(1,[0, 0, -(mV2-s)/s])*ln(mV2)
  +96*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(mV2)
  -48*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2)
  +96*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2)
  -48*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2)
  -240*Hlog(1,[0, -(mV2-s)/s, 1])*ln(mV2)
  +192*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), 1, s/mh2])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2])*ln(mV2)
  +96*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1])*ln(mV2)
  -96*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), 1, s/mh2])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2])*ln(mV2)
  +96*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1])*ln(mV2)
  -96*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])*ln(mV2)
  -192*Hlog(1,[-(mV2-s)/s, 0, 1])*ln(mV2)
  +192*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s])*ln(mV2)
  -48*Hlog(1,[-(mV2-s)/s, 1, s/mh2])*ln(mV2)
  +48*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(mV2)
  -48*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])*ln(mV2)
  +48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*ln(mV2)
  -48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])*ln(mV2)
  +48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])*ln(mV2)
  -48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])*ln(mV2)
  +192*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2])*ln(mV2)
  -24*ln(mV2)*ln(mV2/(mV2-s))^3
  +48*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2)^2
  +48*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2)^2
  -48*Hlog(1,[0, -(mV2-s)/s])*ln(mV2)^2
  +48*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(mV2)^2
  +48*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(mV2)^2
  -48*Hlog(1,[-(mV2-s)/s, s/mh2])*ln(mV2)^2
  -48*ln(2)^2*ln(mV2)^2
  +24*ln(mV2)^2*ln(mV2/(mV2-s))^2
  -24*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)^2
  -24*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)^2
  -192*Zeta(3)*ln(mV2/(mV2-s))
  +24*Pi^2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +24*Pi^2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +16*Pi^2*ln(2)*ln(mV2)
  -8*Pi^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  -8*Pi^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +8*Pi^2*ln(mV2)*ln(mV2/(mV2-s))
  +48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)
  +48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)
  +384*Hlog(1,[0, 0, 0, 2*mV2/(mh2-r)])
  +384*Hlog(1,[0, 0, 0, 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, 0, 0, -(mV2-s)/s])
  -144*Hlog(1,[0, 0, 1, 2*mV2/(mh2-r)])
  -144*Hlog(1,[0, 0, 1, 2*mV2/(mh2+r)])
  -288*Hlog(1,[0, 0, 1, -(mV2-s)/s])
  +240*Hlog(1,[0, 0, 2*mV2/(mh2-r), 1])
  -48*Hlog(1,[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +240*Hlog(1,[0, 0, 2*mV2/(mh2+r), 1])
  -48*Hlog(1,[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -312*Hlog(1,[0, 0, -(mV2-s)/s, 1])
  +480*Hlog(1,[0, 0, -(mV2-s)/s, -(mV2-s)/s])
  -72*Hlog(1,[0, 1, 0, 2*mV2/(mh2-r)])
  -72*Hlog(1,[0, 1, 0, 2*mV2/(mh2+r)])
  -144*Hlog(1,[0, 1, 0, -(mV2-s)/s])
  -72*Hlog(1,[0, 1, 2*mV2/(mh2-r), 1])
  -72*Hlog(1,[0, 1, 2*mV2/(mh2+r), 1])
  -144*Hlog(1,[0, 1, -(mV2-s)/s, 1])
  +120*Hlog(1,[0, 2*mV2/(mh2-r), 0, 1])
  -120*Hlog(1,[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  +48*Hlog(1,[0, 2*mV2/(mh2-r), 1, 1])
  +72*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r)])
  -48*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1])
  +24*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +120*Hlog(1,[0, 2*mV2/(mh2+r), 0, 1])
  -120*Hlog(1,[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +48*Hlog(1,[0, 2*mV2/(mh2+r), 1, 1])
  +72*Hlog(1,[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r)])
  -48*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1])
  +24*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -336*Hlog(1,[0, -(mV2-s)/s, 0, 1])
  +336*Hlog(1,[0, -(mV2-s)/s, 0, -(mV2-s)/s])
  -120*Hlog(1,[0, -(mV2-s)/s, 1, 1])
  +144*Hlog(1,[0, -(mV2-s)/s, 1, -(mV2-s)/s])
  +480*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s, 1])
  -384*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s])
  +192*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])
  -192*Hlog(1,[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])
  +72*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r)])
  -120*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1])
  +24*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -72*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])
  +72*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 1, 1, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), 1, s/mh2, 1])
  +24*Hlog(1,[2*mV2/(mh2-r), 1, s/mh2, s/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), s/mh2])
  -72*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 1])
  +72*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), s/mh2])
  +144*Hlog(1,[2*mV2/(mh2-r), 1, -(mV2-s)/s, 1])
  -144*Hlog(1,[2*mV2/(mh2-r), 1, -(mV2-s)/s, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, 1])
  +24*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2, 1])
  +24*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1])
  +72*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), s/mh2])
  -72*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1])
  +72*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), s/mh2])
  +144*Hlog(1,[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 1])
  -144*Hlog(1,[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 1])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, s/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 1])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, s/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2])
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 1])
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 1])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, s/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 1])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2])
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 1])
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])
  +48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1, 1])
  -48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1, s/mh2])
  +48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1])
  -48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, s/mh2])
  +48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1])
  -48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])
  +48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1])
  -48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])
  -192*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 1])
  +192*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, s/mh2])
  +192*Hlog(1,[2*mV2/(mh2+r), 0, 0, 1])
  -192*Hlog(1,[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2+r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 0, 1, 1])
  +72*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r)])
  -120*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1])
  +24*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -72*Hlog(1,[2*mV2/(mh2+r), 1, 0, 1])
  +72*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 1, 1, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), 1, s/mh2, 1])
  +24*Hlog(1,[2*mV2/(mh2+r), 1, s/mh2, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 1])
  +72*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), s/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), s/mh2])
  +144*Hlog(1,[2*mV2/(mh2+r), 1, -(mV2-s)/s, 1])
  -144*Hlog(1,[2*mV2/(mh2+r), 1, -(mV2-s)/s, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1, 1])
  +24*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2, 1])
  +24*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1])
  +72*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), s/mh2])
  -72*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1])
  +72*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), s/mh2])
  +144*Hlog(1,[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 1])
  -144*Hlog(1,[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, s/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 1])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, s/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 1])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2])
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 1])
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 1])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, s/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 1])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, s/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2])
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 1])
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])
  +48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1, 1])
  -48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1, s/mh2])
  +48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1])
  -48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, s/mh2])
  +48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1])
  -48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])
  +48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1])
  -48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])
  -192*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 1])
  +192*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, s/mh2])
  -192*Hlog(1,[-(mV2-s)/s, 0, 0, 1])
  +192*Hlog(1,[-(mV2-s)/s, 0, 0, -(mV2-s)/s])
  -96*Hlog(1,[-(mV2-s)/s, 0, 1, 1])
  +144*Hlog(1,[-(mV2-s)/s, 0, 1, -(mV2-s)/s])
  +336*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s, 1])
  -384*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s, -(mV2-s)/s])
  -144*Hlog(1,[-(mV2-s)/s, 1, 0, 1])
  +144*Hlog(1,[-(mV2-s)/s, 1, 0, -(mV2-s)/s])
  -24*Hlog(1,[-(mV2-s)/s, 1, 1, s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 1, s/mh2, 1])
  -24*Hlog(1,[-(mV2-s)/s, 1, s/mh2, s/mh2])
  +72*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 1])
  -72*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r), s/mh2])
  +72*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 1])
  -72*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r), s/mh2])
  +144*Hlog(1,[-(mV2-s)/s, 1, -(mV2-s)/s, s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, s/mh2, 1, 1])
  -24*Hlog(1,[-(mV2-s)/s, s/mh2, 1, s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, 1])
  -24*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, s/mh2])
  +72*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1])
  -72*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), s/mh2])
  +72*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1])
  -72*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), s/mh2])
  -144*Hlog(1,[-(mV2-s)/s, s/mh2, -(mV2-s)/s, 1])
  +144*Hlog(1,[-(mV2-s)/s, s/mh2, -(mV2-s)/s, s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 1])
  -24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1, s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1])
  -24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, s/mh2])
  -24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2])
  -24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 1])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2])
  -48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 1])
  +48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 1])
  -24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1, s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1])
  -24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, s/mh2])
  -24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 1])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2])
  -24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2])
  -48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 1])
  +48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])
  +384*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 0, 1])
  -384*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 0, -(mV2-s)/s])
  +96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 1, s/mh2])
  -96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 1])
  +96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2, s/mh2])
  -96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 1])
  +96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])
  -96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 1])
  +96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])
  -384*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, s/mh2])
)
)
+eps^(2)*missingOrderPL012010100d4
:

PL[[0, 1, 2, 0, 2, 0, 0, 0, 0], 4-2*eps] :=
+eps^(-2)*( 
+(-1/(mV2-s))*(
  +1
)
)
+eps^(-1)*( 
+(2/(mV2-s))*(
  +1*ln(mV2)
)
+(-2/s*(mV2+s)/(mV2-s))*(
  +1*ln(mV2/(mV2-s))
)
)
+eps^(0)*( 
+(-1/3/(mV2-s))*(
  +1*Pi^2
  +6*ln(mV2)^2
)
+(4*(mV2+s)/s/(mV2-s))*(
  +1*ln(mV2)*ln(mV2/(mV2-s))
)
+(-2*(mV2+2*s)/s/(mV2-s))*(
  +1*Hlog(1,[0, -1/s*(mV2-s)])
)
+(-(3*mV2+2*s)/(mV2-s)/s)*(
  +1*ln(mV2/(mV2-s))^2
)
)
+eps^(1)*( 
+(-4/s)*(
  +1*Hlog(1,[0, -(mV2-s)/s, 1])
  +1*Hlog(1,[-(mV2-s)/s, 0, 1])
)
+(-2/3/(mV2-s))*(
  -2*ln(mV2)^3
  -1*Pi^2*ln(mV2)
  +9*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s])
  -3*Zeta(3)
)
+(-2*(mV2+2*s)/s/(mV2-s))*(
  -2*Hlog(1,[0, -(mV2-s)/s])*ln(mV2)
  +3*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s])
)
+(-6*(2*mV2+s)/s/(mV2-s))*(
  +1*Hlog(1,[0, 0, -(mV2-s)/s])
)
+(2*(3*mV2+2*s)/(mV2-s)/s)*(
  +1*ln(mV2)*ln(mV2/(mV2-s))^2
)
+(-1/3*(7*mV2+4*s)/(mV2-s)/s)*(
  +1*ln(mV2/(mV2-s))^3
)
+(-1/3*(s+mV2)/s/(mV2-s))*(
  -1*Pi^2*ln(mV2/(mV2-s))
  +12*ln(mV2)^2*ln(mV2/(mV2-s))
  -18*Hlog(1,[0, 1, -(mV2-s)/s])
)
)
+eps^(2)*( 
+(-4/s)*(
  -2*Hlog(1,[0, -1/s*(mV2-s), 1])*ln(mV2)
  -2*Hlog(1,[-1/s*(mV2-s), 0, 1])*ln(mV2)
  +3*Hlog(1,[0, -1/s*(mV2-s), -1/s*(mV2-s), 1])
  -1*Hlog(1,[-1/s*(mV2-s), 1, 0, 1])
  +3*Hlog(1,[-1/s*(mV2-s), -1/s*(mV2-s), 0, 1])
)
+(-1/30/(mV2-s))*(
  +3*Pi^4
  +20*ln(mV2)^4
  +20*Pi^2*ln(mV2)^2
  +120*Zeta(3)*ln(mV2)
  -360*Hlog(1,[-1/s*(mV2-s), 0, -1/s*(mV2-s)])*ln(mV2)
  +180*Hlog(1,[0, 1, -1/s*(mV2-s), 1])
  -180*Hlog(1,[-1/s*(mV2-s), 0, 1, -1/s*(mV2-s)])
  +540*Hlog(1,[-1/s*(mV2-s), 0, -1/s*(mV2-s), -1/s*(mV2-s)])
  -180*Hlog(1,[-1/s*(mV2-s), 1, 0, -1/s*(mV2-s)])
  +540*Hlog(1,[-1/s*(mV2-s), -1/s*(mV2-s), 0, -1/s*(mV2-s)])
)
+(6*mV2/(mV2-s)/s)*(
  +1*Hlog(1,[0, 1, 0, -1/s*(mV2-s)])
)
+(-2/3/s*(mV2+s)/(mV2-s))*(
  +1*Pi^2*ln(mV2)*ln(mV2/(mV2-s))
  +18*Hlog(1,[0, 1, -1/s*(mV2-s)])*ln(mV2)
  -4*ln(mV2)^3*ln(mV2/(mV2-s))
  +9*Hlog(1,[0, 1, 1, -1/s*(mV2-s)])
  -27*Hlog(1,[0, 1, -1/s*(mV2-s), -1/s*(mV2-s)])
)
+(-1/3*(mV2+2*s)/(mV2-s)/s)*(
  +1*Pi^2*Hlog(1,[0, -1/s*(mV2-s)])
  -36*Hlog(1,[0, -1/s*(mV2-s), -1/s*(mV2-s)])*ln(mV2)
  +12*Hlog(1,[0, -1/s*(mV2-s)])*ln(mV2)^2
  +6*Hlog(1,[0, -1/s*(mV2-s), 1, 1])
  -18*Hlog(1,[0, -1/s*(mV2-s), 1, -1/s*(mV2-s)])
  +54*Hlog(1,[0, -1/s*(mV2-s), -1/s*(mV2-s), -1/s*(mV2-s)])
)
+(-6*(2*mV2-s)/(mV2-s)/s)*(
  +1*Hlog(1,[-1/s*(mV2-s), 0, -1/s*(mV2-s), 1])
)
+(-2*(2*mV2+s)/(mV2-s)/s)*(
  -6*Hlog(1,[0, 0, -1/s*(mV2-s)])*ln(mV2)
  -6*Hlog(1,[0, 0, 1, -1/s*(mV2-s)])
  -3*Hlog(1,[0, 0, -1/s*(mV2-s), 1])
  +9*Hlog(1,[0, 0, -1/s*(mV2-s), -1/s*(mV2-s)])
  -2*Hlog(1,[-1/s*(mV2-s), 0, 0, 1])
  +3*Hlog(1,[-1/s*(mV2-s), 0, 0, -1/s*(mV2-s)])
)
+(-6*(3*mV2+s)/(mV2-s)/s)*(
  +1*Hlog(1,[0, -1/s*(mV2-s), 0, -1/s*(mV2-s)])
)
+(-1/6*(3*mV2+2*s)/(mV2-s)/s)*(
  -1*Pi^2*ln(mV2/(mV2-s))^2
  +12*ln(mV2)^2*ln(mV2/(mV2-s))^2
)
+(2*(7*mV2+2*s)/(mV2-s)/s)*(
  +1*Hlog(1,[0, -1/s*(mV2-s), 0, 1])
)
+(2/3*(7*mV2+4*s)/(mV2-s)/s)*(
  +1*ln(mV2)*ln(mV2/(mV2-s))^3
  +6*Zeta(3)*ln(mV2/(mV2-s))
)
+(-2*(7*mV2+5*s)/(mV2-s)/s)*(
  +1*Hlog(1,[0, 0, 0, -1/s*(mV2-s)])
)
+(-1/12*(15*mV2+8*s)/(mV2-s)/s)*(
  +1*ln(mV2/(mV2-s))^4
)
)
+eps^(3)*missingOrderPL012020000d4
:

PL[[0, 1, 2, 1, 0, 0, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/(mh2-u))*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  +1*Hlog(1,[0, mV2/u])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2])
)
)
+eps^(0)*( 
+(1/2/(mh2-u))*(
  -4*Hlog(1,[0, mV2/u])*ln(mV2)
  +4*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2)
  +4*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2)
  -4*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2)
  +4*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)
  +4*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)
  +8*Hlog(1,[0, mV2/u])*ln(mV2/(mV2-u))
  -4*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +8*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  +2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))
  +3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))
  -4*ln(mV2)*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  +2*Hlog(1,[0, 0, mV2/u])
  -2*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  +8*Hlog(1,[0, mV2/u, mV2/u])
  -2*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])
  -4*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -4*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +8*Hlog(1,[mV2/u, 0, mV2/u])
  -4*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
  +8*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -4*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u])
  +4*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  -4*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  -4*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u])
  +4*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -4*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])
)
)
+eps^(1)*( 
+(1/12/(mh2-u))*(
  +4*Pi^2*Hlog(1,[0, mV2/u])
  -4*Pi^2*Hlog(1,[0, 2*mV2/(mh2-r)])
  -4*Pi^2*Hlog(1,[0, 2*mV2/(mh2+r)])
  +4*Pi^2*Hlog(1,[mV2/u, (mh2-u)/mh2])
  -4*Pi^2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])
  -4*Pi^2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  +72*Hlog(1,[0, mV2/u])*Hlog(1,[0, -(mV2-u)/u])
  -24*Hlog(1,[0, (mh2-u)/mh2])*Hlog(1,[0, -(mV2-u)/u])
  -36*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(mV2-u)/u])
  -36*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[0, -(mV2-u)/u])
  +72*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[mV2/u, (mh2-u)/mh2])
  -36*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])
  -36*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  -6*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))^2
  -24*Hlog(1,[0, 0, mV2/u])*ln(mV2)
  +24*Hlog(1,[0, 0, 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[0, 0, 2*mV2/(mh2+r)])*ln(mV2)
  -96*Hlog(1,[0, mV2/u, mV2/u])*ln(mV2)
  +24*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])*ln(mV2)
  +48*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u])*ln(mV2)
  -24*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  +48*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u])*ln(mV2)
  -24*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2)
  -96*Hlog(1,[mV2/u, 0, mV2/u])*ln(mV2)
  +48*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])*ln(mV2)
  -96*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])*ln(mV2)
  -24*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])*ln(mV2)
  -24*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[0, mV2/u])*ln(mV2)^2
  -24*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2)^2
  -24*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2)^2
  +24*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2)^2
  -24*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)^2
  -24*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)^2
  -96*Hlog(1,[0, 0, mV2/u])*ln(mV2/(mV2-u))
  +24*Hlog(1,[0, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +60*Hlog(1,[0, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +60*Hlog(1,[0, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +192*Hlog(1,[0, mV2/u, mV2/u])*ln(mV2/(mV2-u))
  -120*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -48*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -72*Hlog(1,[0, (mh2-u)/mh2, mV2/u])*ln(mV2/(mV2-u))
  +24*Hlog(1,[0, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +36*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +36*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -24*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u])*ln(mV2/(mV2-u))
  +48*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -24*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u])*ln(mV2/(mV2-u))
  +48*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +192*Hlog(1,[mV2/u, 0, mV2/u])*ln(mV2/(mV2-u))
  -96*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -48*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +192*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -48*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -72*Hlog(1,[(mh2-u)/mh2, 0, mV2/u])*ln(mV2/(mV2-u))
  +24*Hlog(1,[(mh2-u)/mh2, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +36*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +36*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -72*Hlog(1,[(mh2-u)/mh2, mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +36*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +36*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u])*ln(mV2/(mV2-u))
  +24*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u])*ln(mV2/(mV2-u))
  +24*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^3
  +60*Hlog(1,[0, mV2/u])*ln(mV2/(mV2-u))^2
  -36*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  -6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))^2
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))^2
  +60*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  -6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  -6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  +72*Hlog(1,[0, 0, -(mV2-u)/u])*ln(-u/(mh2-u))
  -36*Hlog(1,[0, 1, -(mV2-u)/u])*ln(-u/(mh2-u))
  +24*Hlog(1,[0, -(mV2-u)/u, 1])*ln(-u/(mh2-u))
  +36*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])*ln(-u/(mh2-u))
  +24*Hlog(1,[-(mV2-u)/u, 0, 1])*ln(-u/(mh2-u))
  +14*ln(mV2/(mV2-u))^3*ln(-u/(mh2-u))
  -9*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))^2
  -2*Pi^2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -96*Hlog(1,[0, mV2/u])*ln(mV2)*ln(mV2/(mV2-u))
  +48*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2)*ln(mV2/(mV2-u))
  +24*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2)*ln(mV2/(mV2-u))
  +24*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2)*ln(mV2/(mV2-u))
  -96*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2)*ln(mV2/(mV2-u))
  +24*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)*ln(mV2/(mV2-u))
  +24*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)*ln(mV2/(mV2-u))
  +12*ln(mV2)*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  -24*Hlog(1,[0, -(mV2-u)/u])*ln(mV2)*ln(-u/(mh2-u))
  -36*ln(mV2)*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))
  +24*ln(mV2)^2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  +12*Hlog(1,[0, 0, 0, mV2/u])
  -12*Hlog(1,[0, 0, 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 0, 0, 2*mV2/(mh2+r)])
  +48*Hlog(1,[0, 0, mV2/u, mV2/u])
  -12*Hlog(1,[0, 0, mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[0, 0, mV2/u, 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 0, mV2/u, 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, 0, 2*mV2/(mh2-r), mV2/u])
  +12*Hlog(1,[0, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, 0, 2*mV2/(mh2+r), mV2/u])
  +12*Hlog(1,[0, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -12*Hlog(1,[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, mV2/u, 0, mV2/u])
  +24*Hlog(1,[0, mV2/u, 0, 2*mV2/(mh2-r)])
  +24*Hlog(1,[0, mV2/u, 0, 2*mV2/(mh2+r)])
  +192*Hlog(1,[0, mV2/u, mV2/u, mV2/u])
  -48*Hlog(1,[0, mV2/u, mV2/u, (mh2-u)/mh2])
  -48*Hlog(1,[0, mV2/u, mV2/u, 2*mV2/(mh2-r)])
  -48*Hlog(1,[0, mV2/u, mV2/u, 2*mV2/(mh2+r)])
  -72*Hlog(1,[0, mV2/u, (mh2-u)/mh2, mV2/u])
  +12*Hlog(1,[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  +36*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +36*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), mV2/u])
  +12*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), mV2/u])
  +12*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -12*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +48*Hlog(1,[0, 2*mV2/(mh2-r), 0, mV2/u])
  -48*Hlog(1,[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -48*Hlog(1,[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  -96*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, mV2/u])
  +24*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  +24*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  +24*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  -36*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -36*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u])
  +12*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u])
  +12*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +48*Hlog(1,[0, 2*mV2/(mh2+r), 0, mV2/u])
  -48*Hlog(1,[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  -48*Hlog(1,[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -96*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, mV2/u])
  +24*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  +24*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
  +24*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  -36*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -36*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u])
  +12*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u])
  +12*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -96*Hlog(1,[mV2/u, 0, 0, mV2/u])
  +24*Hlog(1,[mV2/u, 0, 0, (mh2-u)/mh2])
  +60*Hlog(1,[mV2/u, 0, 0, 2*mV2/(mh2-r)])
  +60*Hlog(1,[mV2/u, 0, 0, 2*mV2/(mh2+r)])
  +192*Hlog(1,[mV2/u, 0, mV2/u, mV2/u])
  -120*Hlog(1,[mV2/u, 0, mV2/u, (mh2-u)/mh2])
  -48*Hlog(1,[mV2/u, 0, mV2/u, 2*mV2/(mh2-r)])
  -48*Hlog(1,[mV2/u, 0, mV2/u, 2*mV2/(mh2+r)])
  -72*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, mV2/u])
  +24*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2])
  +36*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +36*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -24*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), mV2/u])
  +48*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), mV2/u])
  +48*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +192*Hlog(1,[mV2/u, mV2/u, 0, mV2/u])
  -96*Hlog(1,[mV2/u, mV2/u, 0, (mh2-u)/mh2])
  -48*Hlog(1,[mV2/u, mV2/u, 0, 2*mV2/(mh2-r)])
  -48*Hlog(1,[mV2/u, mV2/u, 0, 2*mV2/(mh2+r)])
  +192*Hlog(1,[mV2/u, mV2/u, mV2/u, (mh2-u)/mh2])
  -48*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -48*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -48*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -72*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, mV2/u])
  +24*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +36*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  +36*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  -72*Hlog(1,[mV2/u, (mh2-u)/mh2, mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2])
  +36*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +36*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, mV2/u])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  -24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  -24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, mV2/u])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  +120*Hlog(1,[2*mV2/(mh2-r), 0, 0, mV2/u])
  -24*Hlog(1,[2*mV2/(mh2-r), 0, 0, (mh2-u)/mh2])
  -84*Hlog(1,[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2-r)])
  -84*Hlog(1,[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2+r)])
  -96*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, mV2/u])
  +96*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, mV2/u])
  -24*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  -36*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -36*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), mV2/u])
  -24*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), mV2/u])
  -24*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -96*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, mV2/u])
  +48*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2+r)])
  -96*Hlog(1,[2*mV2/(mh2-r), mV2/u, mV2/u, (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, mV2/u])
  -24*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  -36*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  -36*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2])
  -36*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -36*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, mV2/u])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, mV2/u])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  +120*Hlog(1,[2*mV2/(mh2+r), 0, 0, mV2/u])
  -24*Hlog(1,[2*mV2/(mh2+r), 0, 0, (mh2-u)/mh2])
  -84*Hlog(1,[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2-r)])
  -84*Hlog(1,[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2+r)])
  -96*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, mV2/u])
  +96*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, mV2/u])
  -24*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  -36*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -36*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), mV2/u])
  -24*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), mV2/u])
  -24*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -96*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, mV2/u])
  +48*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2+r)])
  -96*Hlog(1,[2*mV2/(mh2+r), mV2/u, mV2/u, (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, mV2/u])
  -24*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  -36*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  -36*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2])
  -36*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -36*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, mV2/u])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, mV2/u])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])
)
)
+eps^(2)*missingOrderPL012100100d4
:

PL[[0, 1, 2, 1, 0, 1, 0, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/2/(mh2-u))*(
  -1*ln(mV2/(mV2-mh2+u))^2
  +2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  +2*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])
  -2*Hlog(1,[-1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u)])
)
)
+eps^(0)*( 
+(1/6/(mh2-u))*(
  -1*ln(mV2/(mV2-mh2+u))^3
  -12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +12*Hlog(1,[-1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +6*ln(mV2)*ln(mV2/(mV2-mh2+u))^2
  -1*Pi^2*ln(mV2/(mV2-mh2+u))
  +3*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)^2
  +18*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -12*ln(mV2)*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  -6*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[0, 1, -(mV2-mh2+u)/(mh2-u)])
  -6*Hlog(1,[0, -1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u)])
  -24*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])
  +12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  -6*Hlog(1,[-1/mh2*(mV2-mh2), 0, -(mV2-mh2+u)/(mh2-u)])
  +12*Hlog(1,[-1/mh2*(mV2-mh2), 1, -(mV2-mh2+u)/(mh2-u)])
  -18*Hlog(1,[-1/mh2*(mV2-mh2), -1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u)])
  +6*Hlog(1,[-1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u), 1])
  -12*Hlog(1,[-1/mh2*(mV2-mh2), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
)
)
+eps^(1)*( 
+(1/12/(mh2-u))*(
  -2*ln(mV2/(mV2-mh2+u))^4
  -10*Pi^2*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])
  -2*Pi^2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  -3*Pi^2*ln(mV2/(mV2-mh2+u))^2
  +24*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +48*Hlog(1,[0, 1, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +24*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +96*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(mV2)
  -48*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +24*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  -48*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +72*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  -24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])*ln(mV2)
  +48*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +24*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)^2
  -24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)^2
  +2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)^3
  -12*ln(mV2)^2*ln(mV2/(mV2-mh2+u))^2
  +4*ln(mV2)*ln(mV2/(mV2-mh2+u))^3
  -12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -36*Hlog(1,[0, 1, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -84*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(-mV2/u)
  +72*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -36*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, 1])*ln(-mV2/u)
  +36*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  +2*ln(mV2/(mV2-mh2+u))^3*ln(-mV2/u)
  +18*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)^2
  -12*ln(mV2)*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)^2
  +4*Pi^2*ln(mV2)*ln(mV2/(mV2-mh2+u))
  -72*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)*ln(-mV2/u)
  +24*ln(mV2)^2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  +36*Hlog(1,[0, 0, 0, -(mV2-mh2+u)/(mh2-u)])
  +24*Hlog(1,[0, 0, 1, -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[0, 0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  +48*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u), 1])
  -24*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +12*Hlog(1,[0, 1, 0, -(mV2-mh2+u)/(mh2-u)])
  +48*Hlog(1,[0, 1, 1, -(mV2-mh2+u)/(mh2-u)])
  +60*Hlog(1,[0, 1, -(mV2-mh2+u)/(mh2-u), 1])
  -48*Hlog(1,[0, 1, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u)])
  +24*Hlog(1,[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u)])
  -36*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  +12*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])
  -24*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 0, 1])
  -12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u)])
  +144*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1, 1])
  -84*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1, -(mV2-mh2+u)/(mh2-u)])
  -96*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1])
  +48*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 0, 0, -(mV2-mh2+u)/(mh2-u)])
  +24*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2+u)/(mh2-u)])
  -36*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1])
  -24*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +24*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 1, -(mV2-mh2+u)/(mh2-u)])
  +36*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  -24*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1])
  +48*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  -36*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u)])
  +72*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u)])
  -108*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  +36*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])
  -72*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 0, 1])
  -24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, -(mV2-mh2+u)/(mh2-u)])
  +24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1])
  -48*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +72*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, 1, 1])
  -36*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, 1, -(mV2-mh2+u)/(mh2-u)])
  -36*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1])
  +36*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 1, 0, 1])
  -36*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 1, 0, -(mV2-mh2+u)/(mh2-u)])
)
)
+eps^(2)*missingOrderPL012101000d4
:

PL[[0, 2, 0, 2, 0, 1, 0, 0, 0], 4-2*eps] :=
+eps^(-2)*( 
+(-1/u)*(
  +1
)
)
+eps^(-1)*( 
+(-1/u)*(
  -2*ln(mV2)
  +1*ln(-mV2/u)
)
)
+eps^(0)*( 
+(-1/6/u)*(
  -1*Pi^2
  +12*ln(mV2)^2
  +3*ln(-mV2/u)^2
  -12*ln(mV2)*ln(-mV2/u)
)
)
+eps^(1)*( 
+(1/6/u)*(
  +1*Pi^2*ln(-mV2/u)
  +8*ln(mV2)^3
  -1*ln(-mV2/u)^3
  -2*Pi^2*ln(mV2)
  +6*ln(mV2)*ln(-mV2/u)^2
  -12*ln(mV2)^2*ln(-mV2/u)
  +12*Zeta(3)
)
)
+eps^(2)*( 
+(-1/120/u)*(
  -3*Pi^4
  +80*ln(mV2)^4
  +5*ln(-mV2/u)^4
  -40*Pi^2*ln(mV2)^2
  -10*Pi^2*ln(-mV2/u)^2
  +480*Zeta(3)*ln(mV2)
  -240*Zeta(3)*ln(-mV2/u)
  -40*ln(mV2)*ln(-mV2/u)^3
  -160*ln(mV2)^3*ln(-mV2/u)
  +120*ln(mV2)^2*ln(-mV2/u)^2
  +40*Pi^2*ln(mV2)*ln(-mV2/u)
)
)
+eps^(3)*missingOrderPL020201000d4
:

PL[[0, 2, 0, 2, 0, 1, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/mh2/u)*(
  +1*ln(2)
)
+(-1/2/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  +1*ln((-r+2*mV2-mh2)/mV2)
)
+(-1/2/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  +1*ln((r+2*mV2-mh2)/mV2)
)
)
+eps^(0)*( 
+(1/2/mh2/u)*(
  -1*ln(2)^2
  -4*ln(2)*ln(mV2)
  +2*ln(2)*ln(-mV2/u)
)
+(1/4/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  -1*ln((2*mV2-mh2-r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +4*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  -2*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)
  -2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])
)
+(1/4/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +4*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  -2*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)
  -2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])
)
)
+eps^(1)*( 
+(1/6/mh2/u)*(
  +1*ln(2)^3
  -1*Pi^2*ln(2)
  +6*ln(2)^2*ln(mV2)
  +12*ln(2)*ln(mV2)^2
  -3*ln(2)^2*ln(-mV2/u)
  +3*ln(2)*ln(-mV2/u)^2
  -12*ln(2)*ln(mV2)*ln(-mV2/u)
)
+(1/12/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -1*ln((2*mV2-mh2-r)/mV2)^3
  +3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  +6*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2
  -12*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(-mV2/u)
  -3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/u)
  -3*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -12*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)
  +12*ln(mV2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
)
+(1/12/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -1*ln((2*mV2-mh2+r)/mV2)^3
  +3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  +6*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2
  -12*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(-mV2/u)
  -3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/u)
  -3*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -12*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)
  +12*ln(mV2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
)
)
+eps^(2)*( 
+(1/24/mh2/u)*(
  -1*ln(2)^4
  +2*Pi^2*ln(2)^2
  -48*Zeta(3)*ln(2)
  -8*ln(2)^3*ln(mV2)
  -24*ln(2)^2*ln(mV2)^2
  -32*ln(2)*ln(mV2)^3
  +4*ln(2)^3*ln(-mV2/u)
  -6*ln(2)^2*ln(-mV2/u)^2
  +4*ln(2)*ln(-mV2/u)^3
  +8*Pi^2*ln(2)*ln(mV2)
  -4*Pi^2*ln(2)*ln(-mV2/u)
  -24*ln(2)*ln(mV2)*ln(-mV2/u)^2
  +24*ln(2)^2*ln(mV2)*ln(-mV2/u)
  +48*ln(2)*ln(mV2)^2*ln(-mV2/u)
)
+(1/48/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  -1*ln((2*mV2-mh2-r)/mV2)^4
  +4*Pi^2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +2*Pi^2*ln((2*mV2-mh2-r)/mV2)^2
  +48*Zeta(3)*ln((2*mV2-mh2-r)/mV2)
  +4*ln(2)*ln((2*mV2-mh2-r)/mV2)^3
  -6*ln(2)^2*ln((2*mV2-mh2-r)/mV2)^2
  +4*ln(2)^3*ln((2*mV2-mh2-r)/mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  +8*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^3
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)^2
  -24*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)^2
  +32*ln(mV2)^3*ln((2*mV2-mh2-r)/mV2)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(-mV2/u)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(-mV2/u)
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(-mV2/u)
  -4*ln((2*mV2-mh2-r)/mV2)^3*ln(-mV2/u)
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(-mV2/u)^2
  -6*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/u)^2
  -4*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^3
  -4*Pi^2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -8*Pi^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +4*Pi^2*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)
  -24*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2
  +24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +24*ln(mV2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  +48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)
  +12*ln(2)*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/u)
  -12*ln(2)^2*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)*ln(-mV2/u)
  +24*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/u)
  -48*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)
  +12*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)^2
  -48*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
)
+(1/48/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/u)*(
  -1*ln((2*mV2-mh2+r)/mV2)^4
  +4*Pi^2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +2*Pi^2*ln((2*mV2-mh2+r)/mV2)^2
  +48*Zeta(3)*ln((2*mV2-mh2+r)/mV2)
  +4*ln(2)*ln((2*mV2-mh2+r)/mV2)^3
  -6*ln(2)^2*ln((2*mV2-mh2+r)/mV2)^2
  +4*ln(2)^3*ln((2*mV2-mh2+r)/mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  +8*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^3
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)^2
  -24*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)^2
  +32*ln(mV2)^3*ln((2*mV2-mh2+r)/mV2)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(-mV2/u)
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(-mV2/u)
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(-mV2/u)
  -4*ln((2*mV2-mh2+r)/mV2)^3*ln(-mV2/u)
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(-mV2/u)^2
  -6*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/u)^2
  -4*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^3
  -4*Pi^2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -8*Pi^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +4*Pi^2*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)
  -24*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2
  +24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +24*ln(mV2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  +48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)
  +12*ln(2)*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/u)
  -12*ln(2)^2*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)*ln(-mV2/u)
  +24*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/u)
  -48*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)
  +12*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)^2
  -48*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
)
)
+eps^(3)*missingOrderPL020201100d4
:

PL[[0, 2, 1, 1, 0, 1, 1, 0, 0], 4-2*eps] :=
+eps^(0)*( 
+(r/mh2/(4*mV2-mh2)/(mh2-u))*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])*ln(-mV2/u)
  -1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])*ln(-mV2/u)
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
)
)
+eps^(1)*missingOrderPL021101100d4
:

PL[[0, 2, 1, 1, 1, 1, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(s/(s+u)/(mh2-s-u))*(
  -1*ln(mV2/(mV2-u))*ln(-u/s)
  -1*Hlog(1,[mV2/u, s/(s+u)])
  -1*Hlog(1,[-(mV2-s)/s, s/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), s/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), s/mh2])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u)])
)
+((mV2-s)/s/(mh2-s-u))*(
  +1*ln(mV2/(mV2-s))*ln(-mV2/u)
  -1*ln(mV2/(mV2-s))*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, -(mV2-s)/s])
  -1*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s])
  +1*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s])
)
+((mh2-u)/(s+u)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u)])
  +1*Hlog(1,[mV2/u, 1/mh2*(mh2-u)])
)
+((mV2-mh2+u)/(mh2-u)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))
  -1*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  -1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u)])
  -1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u)])
  +1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u)])
  +1*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u)])
)
+((2*mV2*s^2+4*mV2*s*u+2*mV2*u^2-2*mh2*s*u-mh2*u^2+s^2*u+s*u^2)/s/(mh2-s-u)/(s+u)^2)*(
  +1*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
)
+(1/2/(s+u))*(
  +1*ln(mV2/(mV2-u))^2
  +1*ln((2*mV2-mh2-r)/mV2)^2
  +1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)^2
  -1*ln(mV2/(mV2-s))^2
  -2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +2*ln(2)*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[0, -(mV2-s)/s])
  -2*Hlog(1,[0, -(mV2-u)/u])
)
+(1/2*s/(s+u)^2)*(
  +1*ln(mV2/(mV2-u))^2*ln(-u/s)
  -2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/s)
  +2*Hlog(1,[1/mh2*(mh2-u), s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(-r+mh2), s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(r+mh2), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[mV2/u, 0, s/(s+u)])
  +2*Hlog(1,[mV2/u, 1/mh2*(mh2-u), s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(-r+mh2), 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), s/(s+u)])
  +2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(r+mh2), 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), s/(s+u)])
  +2*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u)])
)
+(1/12*mV2/(mh2-u)/s)*(
  +1*Pi^2*ln(mV2/(mV2-u))^2
  -2*Pi^2*Hlog(1,[0, -(mV2-u)/u])
  +12*Hlog(1,[0, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, 1])*ln(-mV2/u)
  +12*Hlog(1,[2*mV2/(r+mh2), 0, 1])*ln(-mV2/u)
  -12*Hlog(1,[mV2/u, 0, 0, 1])
  -12*Hlog(1,[mV2/u, 0, 1, 1])
  +12*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, 0, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, 1, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 1, 0, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 0, 0, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 0, 1, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 1, 0, 1])
  +12*Hlog(1,[-(-mh2+mV2)/mh2, 1, 0, 1])
  -12*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(-r+mh2), 0, 1])
  -12*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 0, 1])
)
+(1/12*mV2/(mh2-u)/(mh2-s-u))*(
  -12*Hlog(1,[0, 1/mh2*(mh2-u)])*Hlog(1,[0, -(mV2-u)/u])
  +6*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))^2
  +12*Hlog(1,[0, 1/mh2*(mh2-u), 1/mh2*(mh2-u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[1/mh2*(mh2-u), 0, 1/mh2*(mh2-u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[1/mh2*(mh2-u), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1])*ln(-mV2/u)
  -12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[1/mh2*(mh2-u), 0, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  +2*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))^3
  +6*Hlog(1,[0, 1/mh2*(mh2-u)])*ln(mV2/(mV2-u))^2
  +12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  +12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(-mV2/u)
  +12*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), 1])*ln(-mV2/u)
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1])*ln(-mV2/u)
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])*ln(-mV2/u)
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1])*ln(-mV2/u)
  -2*ln(mV2/(mV2-mh2+u))^3*ln(-mV2/u)
  -3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))^2
  -4*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^3
  +2*Pi^2*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))
  -2*Pi^2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  -2*Pi^2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -12*Hlog(1,[mV2/u, 1/mh2*(mh2-u), 1, 1])
  -12*Hlog(1,[mV2/u, 1/mh2*(mh2-u), 1/mh2*(mh2-u), 1])
  +12*Hlog(1,[mV2/u, 1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/u, 1/mh2*(mh2-u), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1])
  +12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1])
  -12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 1, 1/mh2*(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1/mh2*(mh2-u), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 1, 1/mh2*(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), 1, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), 1/mh2*(mh2-u), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 1, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[-(-mh2+mV2)/mh2, 1, 1/mh2*(mh2-u), 1])
  -12*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1])
  -12*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), 1/mh2*(mh2-u), 1])
  +12*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1])
  +12*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 1/mh2*(mh2-u), 1])
  -12*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2), 1])
)
+(1/12*mV2/(mh2-s-u)/s)*(
  +12*Hlog(1,[0, s/(s+u)])*Hlog(1,[0, -(mV2-u)/u])
  -6*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))^2
  -6*Hlog(1,[0, -(mV2-u)/u])*ln(-u/s)^2
  +12*Hlog(1,[1/mh2*(mh2-u), s/(s+u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[s/(s+u), s/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 0, s/(s+u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, 0, -(mV2-s)/s])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, s/mh2, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, -(mV2-s)/s, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[1/mh2*(mh2-u), s/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[s/(s+u), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[s/(s+u), 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(-r+mh2), s/(s+u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(r+mh2), s/(s+u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-u))
  -2*ln(mV2/(mV2-s))^3*ln(mV2/(mV2-u))
  +2*ln(mV2/(mV2-u))*ln(-u/s)^3
  +3*ln(mV2/(mV2-u))^2*ln(-u/s)^2
  -12*Hlog(1,[0, 0, -(mV2-s)/s])*ln(-mV2/u)
  -12*Hlog(1,[0, -(mV2-s)/s, 1])*ln(-mV2/u)
  -12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])*ln(-mV2/u)
  -12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])*ln(-mV2/u)
  +12*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(-mV2/u)
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 1])*ln(-mV2/u)
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 1])*ln(-mV2/u)
  +2*ln(mV2/(mV2-s))^3*ln(-mV2/u)
  -2*Pi^2*ln(mV2/(mV2-s))*ln(mV2/(mV2-u))
  +2*Pi^2*ln(mV2/(mV2-u))*ln(-u/s)
  +2*Pi^2*ln(mV2/(mV2-s))*ln(-mV2/u)
  -12*Hlog(1,[mV2/u, 0, s/mh2, 1])
  +12*Hlog(1,[mV2/u, 0, s/(s+u), 1])
  -12*Hlog(1,[mV2/u, 1/mh2*(mh2-u), s/mh2, 1])
  +12*Hlog(1,[mV2/u, 1/mh2*(mh2-u), s/(s+u), 1])
  +12*Hlog(1,[mV2/u, s/(s+u), 1, 1])
  +12*Hlog(1,[mV2/u, s/(s+u), s/mh2, 1])
  -12*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), s/mh2, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), s/(s+u), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), s/mh2, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), s/(s+u), 1])
  -12*Hlog(1,[mV2/u, -(mV2-s)/s, 1, 1])
  -12*Hlog(1,[mV2/u, -(mV2-s)/s, s/mh2, 1])
  +12*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 1, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), s/mh2, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), s/(s+u), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1, 1])
  -24*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, 1, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 0, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 1, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), s/mh2, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), s/(s+u), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1, 1])
  -24*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/mh2, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 1, 1])
  +12*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2), 1])
  +12*Hlog(1,[-(mV2-s)/s, 1, s/mh2, 1])
  -12*Hlog(1,[-(mV2-s)/s, 1, s/(s+u), 1])
  +12*Hlog(1,[-(mV2-s)/s, s/mh2, 1, 1])
  +24*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, 1])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u), 1])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[-(mV2-s)/s, s/(s+u), 1, 1])
  -12*Hlog(1,[-(mV2-s)/s, s/(s+u), s/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(s+u), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(s+u), 1])
  -12*Hlog(1,[-(-mh2+mV2)/mh2, 1, s/mh2, 1])
  +12*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(-r+mh2), s/mh2, 1])
  +12*Hlog(1,[-(-mh2+mV2)/mh2, 2*mV2/(r+mh2), s/mh2, 1])
  -12*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 1, 1])
  -12*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, s/mh2, 1])
  +12*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(r+mh2), 1])
)
+(1/6*(2*mV2-mh2)/(mh2-u)/s)*(
  -1*Pi^2*ln(mV2/(mV2-u))
  +6*Hlog(1,[mV2/u, 0, 1])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
  -6*Hlog(1,[2*mV2/(r+mh2), 0, 1])
)
+(1/2*(2*mV2-u)/(mh2-u)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+u))^2*ln(-mV2/u)
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  +2*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -2*Hlog(1,[0, 1/mh2*(mh2-u)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))^2
  +2*Hlog(1,[mV2/u, 1/mh2*(mh2-u), 1])
  -2*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 1])
  -2*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 1])
  +2*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1])
  -2*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), 1])
  +2*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 1])
  -2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])
)
+(-1/2*(-r+mh2)/mh2/(s+u))*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])
)
+(-1/2*(r+mh2)/mh2/(s+u))*(
  +1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])
)
+(-1/2*(2*mV2-mh2-r)/(mh2-u)/s)*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])
)
+(-1/2*(2*mV2-mh2+r)/(mh2-u)/s)*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2)])
)
+(1/2*(2*mV2-mh2+s)/(mh2-s-u)/s)*(
  +1*ln(mV2/(mV2-s))^2*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -(mV2-s)/s])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, -(mV2-s)/s])*ln(-mV2/u)
  -1*ln(mV2/(mV2-u))*ln(-u/s)^2
  -1*ln(mV2/(mV2-s))^2*ln(-mV2/u)
  -2*Hlog(1,[mV2/u, s/(s+u), 1])
  +2*Hlog(1,[mV2/u, -(mV2-s)/s, 1])
  +2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 1])
  -2*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, 1])
  +2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 1])
  -2*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 1])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  +2*Hlog(1,[-(mV2-s)/s, s/(s+u), 1])
  +2*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 1])
)
+(-1/2*(2*mV2*mh2-mh2*u-r*u)/(mh2-u)/mh2/(mh2-s-u))*(
  +1*Hlog(1,[1/mh2*(mh2-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])*ln(-mV2/u)
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, 1/mh2*(mh2-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])
)
+(-1/2*(2*mV2*mh2-mh2*u+r*u)/(mh2-u)/mh2/(mh2-s-u))*(
  +1*Hlog(1,[1/mh2*(mh2-u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2)])*ln(-mV2/u)
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), 1/mh2*(mh2-u), 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1/mh2*(mh2-u), 2*mV2/(r+mh2)])
  -1*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/u, 1/mh2*(mh2-u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(r+mh2)])
)
+(-1/2*(2*mV2*mh2-mh2^2-mh2*r+mh2*s+r*s)/s/(mh2-s-u)/mh2)*(
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[s/(s+u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2)])*ln(-mV2/u)
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(-r+mh2)])
)
+(-1/2*(2*mV2*mh2-mh2^2+mh2*r+mh2*s-r*s)/s/(mh2-s-u)/mh2)*(
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[s/(s+u), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])*ln(-mV2/u)
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2)])
  -1*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(-mh2+mV2)/mh2, -(mV2-s)/s, 2*mV2/(r+mh2)])
)
)
+eps^(1)*missingOrderPL021111100d6
:

PL[[0, 2, 1, 1, 1, 1, 2, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(r*mV2/mh2/(4*mV2-mh2)/(mh2-u)/s)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
)
+(1/2/mh2/(mh2-s-u))*(
  +2*Hlog(1,[s/(s+u), s/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-u)/mh2, s/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(-mV2/u)
  -2*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-(mV2-s)/s, s/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  -1*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(-mV2/u)
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(-mV2/u)
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(-mV2/u)
  +2*Hlog(1,[-(mV2-s)/s, s/mh2])*ln(-mV2/u)
  -2*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])*ln(-mV2/u)
  +2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))
  -2*Hlog(1,[mV2/u, 0, s/mh2])
  +2*Hlog(1,[mV2/u, s/(s+u), s/mh2])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/mh2])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/mh2])
  -2*Hlog(1,[mV2/u, -(mV2-s)/s, s/mh2])
  +2*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 1, (mh2-u)/mh2])
  -4*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-u)/mh2])
  -4*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 1, s/mh2])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), s/mh2])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), s/mh2])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, s/mh2])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 1, s/mh2])
  +4*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])
)
+(1/12/(mh2-u)/s)*(
  +1*Pi^2*ln(mV2/(mV2-u))^2
  -2*Pi^2*Hlog(1,[0, -(mV2-u)/u])
  +12*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(-mV2/u)
  +12*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(-mV2/u)
  -12*Hlog(1,[mV2/u, 0, 0, 1])
  -12*Hlog(1,[mV2/u, 0, 1, 1])
  +12*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, 0, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, 1, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 1, 0, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 0, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, 1])
)
+(1/2/(s+u)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))^2*ln(-u/s)
  +2*Hlog(1,[(mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+r), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/s)
  +2*Hlog(1,[mV2/u, 0, s/(s+u)])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), 1, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u)])
)
+(1/12/(mh2-s-u)/s)*(
  +12*Hlog(1,[0, s/(s+u)])*Hlog(1,[0, -(mV2-u)/u])
  +12*Hlog(1,[0, 0, -(mV2-s)/s])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 0, -(mV2-s)/s])*ln(-mV2/u)
  -12*Hlog(1,[0, -(mV2-s)/s, 1])*ln(-mV2/u)
  +12*Hlog(1,[(mh2-u)/mh2, s/(s+u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])*ln(-mV2/u)
  -12*Hlog(1,[2*mV2/(mh2-r), s/(s+u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(mh2+r), s/(s+u), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])*ln(-mV2/u)
  -2*ln(mV2/(mV2-s))^3*ln(mV2/(mV2-u))
  +2*ln(mV2/(mV2-s))^3*ln(-mV2/u)
  -12*Hlog(1,[0, 0, s/(s+u)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, s/mh2, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, -(mV2-s)/s, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[s/(s+u), s/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[s/(s+u), 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[s/(s+u), 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[(mh2-u)/mh2, s/mh2, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))^2
  -12*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])*ln(-mV2/u)
  +12*Hlog(1,[-(mV2-s)/s, s/mh2, 1])*ln(-mV2/u)
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])*ln(-mV2/u)
  -6*Hlog(1,[0, -(mV2-u)/u])*ln(-u/s)^2
  +3*ln(mV2/(mV2-u))^2*ln(-u/s)^2
  +2*ln(mV2/(mV2-u))*ln(-u/s)^3
  -2*Pi^2*ln(mV2/(mV2-s))*ln(mV2/(mV2-u))
  +2*Pi^2*ln(mV2/(mV2-s))*ln(-mV2/u)
  +2*Pi^2*ln(mV2/(mV2-u))*ln(-u/s)
  -12*Hlog(1,[mV2/u, 0, s/mh2, 1])
  +12*Hlog(1,[mV2/u, 0, s/(s+u), 1])
  +12*Hlog(1,[mV2/u, s/(s+u), 1, 1])
  +12*Hlog(1,[mV2/u, s/(s+u), s/mh2, 1])
  -12*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, s/mh2, 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), s/mh2, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), s/(s+u), 1])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/mh2, 1])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/(s+u), 1])
  -12*Hlog(1,[mV2/u, -(mV2-s)/s, 1, 1])
  -12*Hlog(1,[mV2/u, -(mV2-s)/s, s/mh2, 1])
  +12*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, 1])
  -24*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 1, s/(s+u), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1, 1])
  -24*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, s/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), s/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), s/mh2, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 1, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, s/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[-(mV2-s)/s, 1, s/mh2, 1])
  -12*Hlog(1,[-(mV2-s)/s, 1, s/(s+u), 1])
  +12*Hlog(1,[-(mV2-s)/s, s/mh2, 1, 1])
  +24*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, 1])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u), 1])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[-(mV2-s)/s, s/(s+u), 1, 1])
  -12*Hlog(1,[-(mV2-s)/s, s/(s+u), s/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u), 1])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 1])
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u), 1])
)
+(1/12/(mh2-s-u)/(mh2-u))*(
  -12*Hlog(1,[0, (mh2-u)/mh2])*Hlog(1,[0, -(mV2-u)/u])
  +12*Hlog(1,[(mh2-u)/mh2, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 1])*ln(-mV2/u)
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])*ln(-mV2/u)
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])*ln(-mV2/u)
  -12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[(mh2-u)/mh2, 0, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-u))
  -4*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^3
  +6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  -3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))^2
  +2*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))^3
  -2*ln(mV2/(mV2-mh2+u))^3*ln(-mV2/u)
  +12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  +12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(-mV2/u)
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])*ln(-mV2/u)
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])*ln(-mV2/u)
  +6*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))^2
  -2*Pi^2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  +2*Pi^2*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))
  -2*Pi^2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, 1, 1])
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1])
  +12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  -12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 1, 1])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
)
+(-1/2*(2*mV2*r-4*mV2*s+mh2*s-r*s)/(4*mV2-mh2)/s/mh2/(mh2-s-u))*(
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])*ln(-mV2/u)
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
)
+(-1/2*(2*mV2*r+4*mV2*s-mh2*s-r*s)/(4*mV2-mh2)/s/mh2/(mh2-s-u))*(
  +1*Hlog(1,[s/(s+u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])*ln(-mV2/u)
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
)
+(-1/2*(4*mV2*mh2-2*mV2*r-4*mV2*u-mh2^2+mh2*r+mh2*u-r*u)/mh2/(4*mV2-mh2)/(mh2-s-u)/(mh2-u))*(
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])*ln(-mV2/u)
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
)
+(-1/2*(4*mV2*mh2+2*mV2*r-4*mV2*u-mh2^2-mh2*r+mh2*u+r*u)/mh2/(4*mV2-mh2)/(mh2-s-u)/(mh2-u))*(
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])*ln(-mV2/u)
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
)
)
+eps^(1)*missingOrderPL021111200d6
:

PL[[0, 2, 2, 0, 0, 1, 0, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/mh2)*(
  +1*ln(mV2/(mV2-mh2))
)
)
+eps^(0)*( 
+(1/2/mh2)*(
  +3*ln(mV2/(mV2-mh2))^2
  -4*ln(mV2)*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, -(mV2-mh2)/mh2])
)
)
+eps^(1)*( 
+(-1/6/mh2)*(
  +1*Pi^2*ln(mV2/(mV2-mh2))
  -7*ln(mV2/(mV2-mh2))^3
  +12*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)
  +18*ln(mV2)*ln(mV2/(mV2-mh2))^2
  -12*ln(mV2)^2*ln(mV2/(mV2-mh2))
  -36*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
  +18*Hlog(1,[0, 1, -(mV2-mh2)/mh2])
  -12*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  -18*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])
)
)
+eps^(2)*( 
+(1/24/mh2)*(
  +15*ln(mV2/(mV2-mh2))^4
  +4*Pi^2*Hlog(1,[0, -(mV2-mh2)/mh2])
  -6*Pi^2*ln(mV2/(mV2-mh2))^2
  -336*Zeta(3)*ln(mV2/(mV2-mh2))
  -288*Hlog(1,[0, 0, -(mV2-mh2)/mh2])*ln(mV2)
  +144*Hlog(1,[0, 1, -(mV2-mh2)/mh2])*ln(mV2)
  -96*Hlog(1,[0, -(mV2-mh2)/mh2, 1])*ln(mV2)
  -144*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])*ln(mV2)
  -96*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])*ln(mV2)
  -56*ln(mV2)*ln(mV2/(mV2-mh2))^3
  +48*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)^2
  +72*ln(mV2)^2*ln(mV2/(mV2-mh2))^2
  -32*ln(mV2)^3*ln(mV2/(mV2-mh2))
  +8*Pi^2*ln(mV2)*ln(mV2/(mV2-mh2))
  +168*Hlog(1,[0, 0, 0, -(mV2-mh2)/mh2])
  -288*Hlog(1,[0, 0, 1, -(mV2-mh2)/mh2])
  -144*Hlog(1,[0, 0, -(mV2-mh2)/mh2, 1])
  +432*Hlog(1,[0, 0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  -72*Hlog(1,[0, 1, 0, -(mV2-mh2)/mh2])
  +72*Hlog(1,[0, 1, 1, -(mV2-mh2)/mh2])
  -216*Hlog(1,[0, 1, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  -168*Hlog(1,[0, -(mV2-mh2)/mh2, 0, 1])
  +216*Hlog(1,[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])
  +24*Hlog(1,[0, -(mV2-mh2)/mh2, 1, 1])
  -72*Hlog(1,[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2])
  +144*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1])
  +216*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  -96*Hlog(1,[-(mV2-mh2)/mh2, 0, 0, 1])
  +144*Hlog(1,[-(mV2-mh2)/mh2, 0, 0, -(mV2-mh2)/mh2])
  +144*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1])
  -48*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 1])
  +144*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, 1])
)
)
+eps^(3)*missingOrderPL022001000d4
:

PL[[0, 2, 2, 0, 1, 0, 0, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/s)*(
  +1*ln(mV2/(mV2-s))
)
)
+eps^(0)*( 
+(1/2/s)*(
  +3*ln(mV2/(mV2-s))^2
  -4*ln(mV2)*ln(mV2/(mV2-s))
  +2*Hlog(1,[0, -(mV2-s)/s])
)
)
+eps^(1)*( 
+(-1/6/s)*(
  +1*Pi^2*ln(mV2/(mV2-s))
  -7*ln(mV2/(mV2-s))^3
  +12*Hlog(1,[0, -(mV2-s)/s])*ln(mV2)
  +18*ln(mV2)*ln(mV2/(mV2-s))^2
  -12*ln(mV2)^2*ln(mV2/(mV2-s))
  -36*Hlog(1,[0, 0, -(mV2-s)/s])
  +18*Hlog(1,[0, 1, -(mV2-s)/s])
  -12*Hlog(1,[0, -(mV2-s)/s, 1])
  -18*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s])
  -12*Hlog(1,[-(mV2-s)/s, 0, 1])
)
)
+eps^(2)*( 
+(1/24/s)*(
  +15*ln(mV2/(mV2-s))^4
  +4*Pi^2*Hlog(1,[0, -(mV2-s)/s])
  -6*Pi^2*ln(mV2/(mV2-s))^2
  +48*Hlog(1,[0, -(mV2-s)/s])*ln(mV2)^2
  -336*Zeta(3)*ln(mV2/(mV2-s))
  -288*Hlog(1,[0, 0, -(mV2-s)/s])*ln(mV2)
  +144*Hlog(1,[0, 1, -(mV2-s)/s])*ln(mV2)
  -96*Hlog(1,[0, -(mV2-s)/s, 1])*ln(mV2)
  -144*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s])*ln(mV2)
  -96*Hlog(1,[-(mV2-s)/s, 0, 1])*ln(mV2)
  -56*ln(mV2)*ln(mV2/(mV2-s))^3
  +72*ln(mV2)^2*ln(mV2/(mV2-s))^2
  -32*ln(mV2)^3*ln(mV2/(mV2-s))
  +8*Pi^2*ln(mV2)*ln(mV2/(mV2-s))
  +168*Hlog(1,[0, 0, 0, -(mV2-s)/s])
  -288*Hlog(1,[0, 0, 1, -(mV2-s)/s])
  -144*Hlog(1,[0, 0, -(mV2-s)/s, 1])
  +432*Hlog(1,[0, 0, -(mV2-s)/s, -(mV2-s)/s])
  -72*Hlog(1,[0, 1, 0, -(mV2-s)/s])
  +72*Hlog(1,[0, 1, 1, -(mV2-s)/s])
  -216*Hlog(1,[0, 1, -(mV2-s)/s, -(mV2-s)/s])
  -168*Hlog(1,[0, -(mV2-s)/s, 0, 1])
  +216*Hlog(1,[0, -(mV2-s)/s, 0, -(mV2-s)/s])
  +24*Hlog(1,[0, -(mV2-s)/s, 1, 1])
  -72*Hlog(1,[0, -(mV2-s)/s, 1, -(mV2-s)/s])
  +144*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s, 1])
  +216*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s])
  -96*Hlog(1,[-(mV2-s)/s, 0, 0, 1])
  +144*Hlog(1,[-(mV2-s)/s, 0, 0, -(mV2-s)/s])
  +144*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s, 1])
  -48*Hlog(1,[-(mV2-s)/s, 1, 0, 1])
  +144*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 0, 1])
)
)
+eps^(3)*missingOrderPL022010000d4
:

PL[[0, 2, 2, 0, 1, 0, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(-1/(mV2*mh2-mh2*s+s^2))*(
  +1*ln(2)
  +1*ln(mV2/(mV2-s))
)
+(1/2*(4*mV2*mh2-mh2^2-mh2*r+2*r*s)/(4*mV2-mh2)/mh2/(mV2*mh2-mh2*s+s^2))*(
  +1*ln((-r+2*mV2-mh2)/mV2)
)
+(1/2*(4*mV2*mh2-mh2^2+mh2*r-2*r*s)/(4*mV2-mh2)/mh2/(mV2*mh2-mh2*s+s^2))*(
  +1*ln((r+2*mV2-mh2)/mV2)
)
)
+eps^(0)*( 
+(-1/2/(mV2*mh2-mh2*s+s^2))*(
  -1*ln(2)^2
  +4*ln(mV2/(mV2-s))^2
  -4*ln(2)*ln(mV2)
  -4*ln(mV2)*ln(mV2/(mV2-s))
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2])
  -4*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2])
  -4*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2])
)
+(-1/4*(4*mV2*mh2-mh2^2-mh2*r+2*r*s)/(4*mV2-mh2)/(mV2*mh2-mh2*s+s^2)/mh2)*(
  -1*ln((2*mV2-mh2-r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +4*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2*mh2-mh2^2+mh2*r-2*r*s)/(4*mV2-mh2)/(mV2*mh2-mh2*s+s^2)/mh2)*(
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +4*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])
)
)
+eps^(1)*( 
+(-1/6/(mV2*mh2-mh2*s+s^2))*(
  +4*ln(2)^3
  +10*ln(mV2/(mV2-s))^3
  +5*Pi^2*ln(2)
  -4*Pi^2*ln(mV2/(mV2-s))
  -36*Hlog(1,[2*mV2/(-r+mh2), s/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s])*ln(mV2)
  -36*Hlog(1,[2*mV2/(r+mh2), s/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s])*ln(mV2)
  +36*Hlog(1,[-(mV2-s)/s, s/mh2])*ln(mV2)
  +6*ln(2)^2*ln(mV2)
  -24*ln(mV2)*ln(mV2/(mV2-s))^2
  +12*ln(2)*ln(mV2)^2
  +12*ln(mV2)^2*ln(mV2/(mV2-s))
  +72*Hlog(1,[0, 0, -(mV2-s)/s])
  -36*Hlog(1,[0, 1, -(mV2-s)/s])
  +36*Hlog(1,[0, -(mV2-s)/s, 1])
  -18*Hlog(1,[2*mV2/(-r+mh2), 1, s/mh2])
  +36*Hlog(1,[2*mV2/(-r+mh2), 1, -(mV2-s)/s])
  -18*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/mh2])
  +36*Hlog(1,[2*mV2/(-r+mh2), s/mh2, -(mV2-s)/s])
  +18*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), s/mh2])
  -12*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), -(mV2-s)/s])
  +18*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), s/mh2])
  -12*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, s/mh2])
  -48*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, -(mV2-s)/s])
  -18*Hlog(1,[2*mV2/(r+mh2), 1, s/mh2])
  +36*Hlog(1,[2*mV2/(r+mh2), 1, -(mV2-s)/s])
  -18*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/mh2])
  +36*Hlog(1,[2*mV2/(r+mh2), s/mh2, -(mV2-s)/s])
  +18*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), s/mh2])
  -12*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), -(mV2-s)/s])
  +18*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), s/mh2])
  -12*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, s/mh2])
  -48*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, -(mV2-s)/s])
  +36*Hlog(1,[-(mV2-s)/s, 0, 1])
  -36*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s])
  +18*Hlog(1,[-(mV2-s)/s, 1, s/mh2])
  +18*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
  -36*Hlog(1,[-(mV2-s)/s, s/mh2, -(mV2-s)/s])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/mh2])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), -(mV2-s)/s])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/mh2])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), -(mV2-s)/s])
  -72*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2])
)
+(1/12*(4*mV2*mh2-mh2^2-mh2*r+2*r*s)/(4*mV2-mh2)/mh2/(mV2*mh2-mh2*s+s^2))*(
  +4*ln((-r+2*mV2-mh2)/mV2)^3
  +5*Pi^2*ln((-r+2*mV2-mh2)/mV2)
  -12*ln(2)*ln((-r+2*mV2-mh2)/mV2)^2
  +12*ln(2)^2*ln((-r+2*mV2-mh2)/mV2)
  -12*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2)
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])*ln(mV2)
  -6*ln(mV2)*ln((-r+2*mV2-mh2)/mV2)^2
  +12*ln(mV2)^2*ln((-r+2*mV2-mh2)/mV2)
  +12*ln(2)*ln(mV2)*ln((-r+2*mV2-mh2)/mV2)
  -36*Hlog(1,[0, 0, 2*mV2/(r+mh2)])
  +18*Hlog(1,[0, 1, 2*mV2/(r+mh2)])
  -18*Hlog(1,[0, 2*mV2/(r+mh2), 1])
  +18*Hlog(1,[2*mV2/(-r+mh2), 1, 2*mV2/(r+mh2)])
  +18*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2)])
  -18*Hlog(1,[2*mV2/(r+mh2), 0, 1])
  +18*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])
  +18*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2)])
  +6*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -12*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(r+mh2)])
  -18*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(r+mh2)])
  -18*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +24*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(r+mh2)])
)
+(1/12*(4*mV2*mh2-mh2^2+mh2*r-2*r*s)/(4*mV2-mh2)/mh2/(mV2*mh2-mh2*s+s^2))*(
  +4*ln((r+2*mV2-mh2)/mV2)^3
  +5*Pi^2*ln((r+2*mV2-mh2)/mV2)
  -12*ln(2)*ln((r+2*mV2-mh2)/mV2)^2
  +12*ln(2)^2*ln((r+2*mV2-mh2)/mV2)
  -12*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2)])*ln(mV2)
  -6*ln(mV2)*ln((r+2*mV2-mh2)/mV2)^2
  +12*ln(mV2)^2*ln((r+2*mV2-mh2)/mV2)
  +12*ln(2)*ln(mV2)*ln((r+2*mV2-mh2)/mV2)
  -36*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])
  +18*Hlog(1,[0, 1, 2*mV2/(-r+mh2)])
  -18*Hlog(1,[0, 2*mV2/(-r+mh2), 1])
  -18*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
  +18*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
  +18*Hlog(1,[2*mV2/(-r+mh2), s/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2)])
  +18*Hlog(1,[2*mV2/(r+mh2), 1, 2*mV2/(-r+mh2)])
  +18*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -12*Hlog(1,[2*mV2/(r+mh2), -(mV2-s)/s, 2*mV2/(-r+mh2)])
  -18*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(-r+mh2)])
  -18*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +24*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(-r+mh2)])
)
)
+eps^(2)*( 
+(1/12/(mV2*mh2-mh2*s+s^2))*(
  +2*ln(2)^4
  -11*ln(mV2/(mV2-s))^4
  -12*Pi^2*Hlog(1,[2*mV2/(mh2-r), s/mh2])
  +8*Pi^2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s])
  -12*Pi^2*Hlog(1,[2*mV2/(mh2+r), s/mh2])
  +8*Pi^2*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s])
  +12*Pi^2*Hlog(1,[-(mV2-s)/s, s/mh2])
  +2*Pi^2*ln(2)^2
  +10*Pi^2*ln(mV2/(mV2-s))^2
  -12*Zeta(3)*ln(2)
  +312*Zeta(3)*ln(mV2/(mV2-s))
  +288*Hlog(1,[0, 0, -(mV2-s)/s])*ln(mV2)
  -144*Hlog(1,[0, 1, -(mV2-s)/s])*ln(mV2)
  +144*Hlog(1,[0, -(mV2-s)/s, 1])*ln(mV2)
  -72*Hlog(1,[2*mV2/(mh2-r), 1, s/mh2])*ln(mV2)
  +144*Hlog(1,[2*mV2/(mh2-r), 1, -(mV2-s)/s])*ln(mV2)
  -72*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2])*ln(mV2)
  +144*Hlog(1,[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s])*ln(mV2)
  +72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s])*ln(mV2)
  +72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s])*ln(mV2)
  +144*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])*ln(mV2)
  -192*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s])*ln(mV2)
  -72*Hlog(1,[2*mV2/(mh2+r), 1, s/mh2])*ln(mV2)
  +144*Hlog(1,[2*mV2/(mh2+r), 1, -(mV2-s)/s])*ln(mV2)
  -72*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2])*ln(mV2)
  +144*Hlog(1,[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s])*ln(mV2)
  +72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s])*ln(mV2)
  +72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s])*ln(mV2)
  +144*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])*ln(mV2)
  -192*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s])*ln(mV2)
  +144*Hlog(1,[-(mV2-s)/s, 0, 1])*ln(mV2)
  -144*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s])*ln(mV2)
  +72*Hlog(1,[-(mV2-s)/s, 1, s/mh2])*ln(mV2)
  +72*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])*ln(mV2)
  -144*Hlog(1,[-(mV2-s)/s, s/mh2, -(mV2-s)/s])*ln(mV2)
  +72*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])*ln(mV2)
  -48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s])*ln(mV2)
  +72*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])*ln(mV2)
  -48*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s])*ln(mV2)
  -288*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2])*ln(mV2)
  +16*ln(2)^3*ln(mV2)
  +40*ln(mV2)*ln(mV2/(mV2-s))^3
  -72*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(mV2)^2
  +48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s])*ln(mV2)^2
  -72*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(mV2)^2
  +48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s])*ln(mV2)^2
  +72*Hlog(1,[-(mV2-s)/s, s/mh2])*ln(mV2)^2
  +12*ln(2)^2*ln(mV2)^2
  -48*ln(mV2)^2*ln(mV2/(mV2-s))^2
  +16*ln(2)*ln(mV2)^3
  +16*ln(mV2)^3*ln(mV2/(mV2-s))
  +20*Pi^2*ln(2)*ln(mV2)
  -16*Pi^2*ln(mV2)*ln(mV2/(mV2-s))
  +360*Hlog(1,[0, 0, 1, -(mV2-s)/s])
  +360*Hlog(1,[0, 0, -(mV2-s)/s, 1])
  -576*Hlog(1,[0, 0, -(mV2-s)/s, -(mV2-s)/s])
  +72*Hlog(1,[0, 1, 0, -(mV2-s)/s])
  -72*Hlog(1,[0, 1, 1, -(mV2-s)/s])
  +288*Hlog(1,[0, 1, -(mV2-s)/s, -(mV2-s)/s])
  +288*Hlog(1,[0, -(mV2-s)/s, 0, 1])
  -288*Hlog(1,[0, -(mV2-s)/s, 0, -(mV2-s)/s])
  +72*Hlog(1,[0, -(mV2-s)/s, 1, 1])
  -288*Hlog(1,[0, -(mV2-s)/s, -(mV2-s)/s, 1])
  -36*Hlog(1,[2*mV2/(mh2-r), 1, 1, s/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), 1, 1, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2-r), 1, s/mh2, s/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), 1, s/mh2, -(mV2-s)/s])
  -108*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), s/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), -(mV2-s)/s])
  -108*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), s/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), -(mV2-s)/s])
  +216*Hlog(1,[2*mV2/(mh2-r), 1, -(mV2-s)/s, s/mh2])
  -288*Hlog(1,[2*mV2/(mh2-r), 1, -(mV2-s)/s, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, s/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2, s/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2, -(mV2-s)/s])
  -108*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), s/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), -(mV2-s)/s])
  -108*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), s/mh2])
  +72*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), -(mV2-s)/s])
  +216*Hlog(1,[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, s/mh2])
  -288*Hlog(1,[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s])
  -72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])
  +96*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s])
  -72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])
  +96*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s])
  +72*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1, s/mh2])
  -144*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1, -(mV2-s)/s])
  +72*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, s/mh2])
  -144*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, -(mV2-s)/s])
  +72*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])
  -48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s])
  +72*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])
  -48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s])
  -288*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, s/mh2])
  +384*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2+r), 1, 1, s/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), 1, 1, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2+r), 1, s/mh2, s/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), 1, s/mh2, -(mV2-s)/s])
  -108*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), s/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), -(mV2-s)/s])
  -108*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), s/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), -(mV2-s)/s])
  +216*Hlog(1,[2*mV2/(mh2+r), 1, -(mV2-s)/s, s/mh2])
  -288*Hlog(1,[2*mV2/(mh2+r), 1, -(mV2-s)/s, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1, s/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2, s/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2, -(mV2-s)/s])
  -108*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), s/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), -(mV2-s)/s])
  -108*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), s/mh2])
  +72*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), -(mV2-s)/s])
  +216*Hlog(1,[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, s/mh2])
  -288*Hlog(1,[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s])
  -72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])
  +96*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, -(mV2-s)/s])
  +36*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, s/mh2])
  -72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s])
  -36*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s])
  -72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])
  +96*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s])
  +72*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1, s/mh2])
  -144*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1, -(mV2-s)/s])
  +72*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, s/mh2])
  -144*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, -(mV2-s)/s])
  +72*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])
  -48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s])
  +72*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])
  -48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s])
  -288*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, s/mh2])
  +384*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s])
  +216*Hlog(1,[-(mV2-s)/s, 0, 0, 1])
  -216*Hlog(1,[-(mV2-s)/s, 0, 0, -(mV2-s)/s])
  +72*Hlog(1,[-(mV2-s)/s, 0, 1, 1])
  -72*Hlog(1,[-(mV2-s)/s, 0, 1, -(mV2-s)/s])
  -288*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s, 1])
  +288*Hlog(1,[-(mV2-s)/s, 0, -(mV2-s)/s, -(mV2-s)/s])
  +72*Hlog(1,[-(mV2-s)/s, 1, 0, 1])
  -72*Hlog(1,[-(mV2-s)/s, 1, 0, -(mV2-s)/s])
  +36*Hlog(1,[-(mV2-s)/s, 1, 1, s/mh2])
  +36*Hlog(1,[-(mV2-s)/s, 1, s/mh2, s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, 1, s/mh2, -(mV2-s)/s])
  +108*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r), s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r), -(mV2-s)/s])
  +108*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r), s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r), -(mV2-s)/s])
  -216*Hlog(1,[-(mV2-s)/s, 1, -(mV2-s)/s, s/mh2])
  +36*Hlog(1,[-(mV2-s)/s, s/mh2, 1, s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, s/mh2, 1, -(mV2-s)/s])
  +36*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, -(mV2-s)/s])
  +108*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), -(mV2-s)/s])
  +108*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), -(mV2-s)/s])
  -216*Hlog(1,[-(mV2-s)/s, s/mh2, -(mV2-s)/s, s/mh2])
  +288*Hlog(1,[-(mV2-s)/s, s/mh2, -(mV2-s)/s, -(mV2-s)/s])
  +36*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1, s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1, -(mV2-s)/s])
  +36*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, -(mV2-s)/s])
  -36*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s])
  -36*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s])
  -72*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])
  +96*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s])
  +36*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1, s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1, -(mV2-s)/s])
  +36*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, s/mh2])
  -72*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, -(mV2-s)/s])
  -36*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s])
  -36*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2])
  +24*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s])
  -72*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])
  +96*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s])
  -288*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 0, 1])
  +288*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 0, -(mV2-s)/s])
  -144*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 1, s/mh2])
  -144*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2, s/mh2])
  +288*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2, -(mV2-s)/s])
  -144*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])
  +96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s])
  -144*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])
  +96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s])
  +576*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, s/mh2])
)
+(1/12*(4*mV2*mh2-mh2^2-mh2*r+2*r*s)/(mV2*mh2-mh2*s+s^2)/mh2/(4*mV2-mh2))*(
  +1*ln((2*mV2-mh2-r)/mV2)^4
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)^2
  +2*Pi^2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +2*Pi^2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)^2
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])*ln(mV2)^2
  -36*Hlog(1,[0, 1, 2*mV2/(mh2+r)])*ln(mV2)
  -36*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])*ln(mV2)
  -36*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r)])*ln(mV2)
  -36*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r)])*ln(mV2)
  +36*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])*ln(mV2)
  +36*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])*ln(mV2)
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2)
  -48*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r)])*ln(mV2)
  +6*Zeta(3)*ln((2*mV2-mh2-r)/mV2)
  -4*ln(2)*ln((2*mV2-mh2-r)/mV2)^3
  +6*ln(2)^2*ln((2*mV2-mh2-r)/mV2)^2
  -4*ln(2)^3*ln((2*mV2-mh2-r)/mV2)
  +72*Hlog(1,[0, 0, 2*mV2/(mh2+r)])*ln(mV2)
  +36*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2)
  +36*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(mV2)
  -36*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])*ln(mV2)
  -8*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^3
  +6*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)^2
  -8*ln(mV2)^3*ln((2*mV2-mh2-r)/mV2)
  -2*Pi^2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -10*Pi^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +24*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2
  -24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  -12*ln(2)*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)
  +36*Hlog(1,[0, 0, 1, 2*mV2/(mh2+r)])
  +36*Hlog(1,[0, 0, 2*mV2/(mh2+r), 1])
  -36*Hlog(1,[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +18*Hlog(1,[0, 1, 0, 2*mV2/(mh2+r)])
  -18*Hlog(1,[0, 1, 1, 2*mV2/(mh2+r)])
  +18*Hlog(1,[0, 1, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +18*Hlog(1,[0, 2*mV2/(mh2+r), 0, 1])
  -18*Hlog(1,[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +18*Hlog(1,[0, 2*mV2/(mh2+r), 1, 1])
  -18*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 1])
  -18*Hlog(1,[2*mV2/(mh2-r), 1, 1, 2*mV2/(mh2+r)])
  -18*Hlog(1,[2*mV2/(mh2-r), 1, s/mh2, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +36*Hlog(1,[2*mV2/(mh2-r), 1, -(mV2-s)/s, 2*mV2/(mh2+r)])
  -18*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, 2*mV2/(mh2+r)])
  -18*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +36*Hlog(1,[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  +36*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  +36*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 0, 1, 1])
  -18*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r)])
  -18*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1])
  +18*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 1, 0, 1])
  -18*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r)])
  -18*Hlog(1,[2*mV2/(mh2+r), 1, s/mh2, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +36*Hlog(1,[2*mV2/(mh2+r), 1, -(mV2-s)/s, 2*mV2/(mh2+r)])
  -18*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1, 2*mV2/(mh2+r)])
  -18*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +36*Hlog(1,[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  -18*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 1])
  +18*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  +36*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  +36*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +18*Hlog(1,[-(mV2-s)/s, 1, 1, 2*mV2/(mh2+r)])
  +18*Hlog(1,[-(mV2-s)/s, 1, s/mh2, 2*mV2/(mh2+r)])
  -18*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -18*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -36*Hlog(1,[-(mV2-s)/s, 1, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +18*Hlog(1,[-(mV2-s)/s, s/mh2, 1, 2*mV2/(mh2+r)])
  +18*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, 2*mV2/(mh2+r)])
  -18*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -18*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -36*Hlog(1,[-(mV2-s)/s, s/mh2, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r)])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  -72*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  -72*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
  +24*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +24*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r)])
)
+(1/12*(4*mV2*mh2-mh2^2+mh2*r-2*r*s)/(mV2*mh2-mh2*s+s^2)/mh2/(4*mV2-mh2))*(
  +1*ln((2*mV2-mh2+r)/mV2)^4
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)^2
  +2*Pi^2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +2*Pi^2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)^2
  +12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])*ln(mV2)^2
  -36*Hlog(1,[0, 1, 2*mV2/(mh2-r)])*ln(mV2)
  -36*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r)])*ln(mV2)
  -36*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])*ln(mV2)
  -36*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r)])*ln(mV2)
  +36*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])*ln(mV2)
  +36*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])*ln(mV2)
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2)
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  -48*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r)])*ln(mV2)
  +6*Zeta(3)*ln((2*mV2-mh2+r)/mV2)
  -4*ln(2)*ln((2*mV2-mh2+r)/mV2)^3
  +6*ln(2)^2*ln((2*mV2-mh2+r)/mV2)^2
  -4*ln(2)^3*ln((2*mV2-mh2+r)/mV2)
  +72*Hlog(1,[0, 0, 2*mV2/(mh2-r)])*ln(mV2)
  +36*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(mV2)
  +36*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(mV2)
  -36*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])*ln(mV2)
  -8*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^3
  +6*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)^2
  -8*ln(mV2)^3*ln((2*mV2-mh2+r)/mV2)
  -2*Pi^2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -10*Pi^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +24*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2
  -24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  -12*ln(2)*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)
  +36*Hlog(1,[0, 0, 1, 2*mV2/(mh2-r)])
  +36*Hlog(1,[0, 0, 2*mV2/(mh2-r), 1])
  -36*Hlog(1,[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +18*Hlog(1,[0, 1, 0, 2*mV2/(mh2-r)])
  -18*Hlog(1,[0, 1, 1, 2*mV2/(mh2-r)])
  +18*Hlog(1,[0, 1, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +18*Hlog(1,[0, 2*mV2/(mh2-r), 0, 1])
  -18*Hlog(1,[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  +18*Hlog(1,[0, 2*mV2/(mh2-r), 1, 1])
  -18*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 1])
  +18*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])
  -18*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r)])
  -18*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 1])
  +18*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])
  -18*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r)])
  -18*Hlog(1,[2*mV2/(mh2-r), 1, s/mh2, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +36*Hlog(1,[2*mV2/(mh2-r), 1, -(mV2-s)/s, 2*mV2/(mh2-r)])
  -18*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1, 2*mV2/(mh2-r)])
  -18*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +36*Hlog(1,[2*mV2/(mh2-r), s/mh2, -(mV2-s)/s, 2*mV2/(mh2-r)])
  -18*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 1])
  +18*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  +36*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  +36*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r)])
  -18*Hlog(1,[2*mV2/(mh2+r), 1, 1, 2*mV2/(mh2-r)])
  -18*Hlog(1,[2*mV2/(mh2+r), 1, s/mh2, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +36*Hlog(1,[2*mV2/(mh2+r), 1, -(mV2-s)/s, 2*mV2/(mh2-r)])
  -18*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1, 2*mV2/(mh2-r)])
  -18*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +36*Hlog(1,[2*mV2/(mh2+r), s/mh2, -(mV2-s)/s, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  +18*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  +36*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  +36*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r)])
  +18*Hlog(1,[-(mV2-s)/s, 1, 1, 2*mV2/(mh2-r)])
  +18*Hlog(1,[-(mV2-s)/s, 1, s/mh2, 2*mV2/(mh2-r)])
  -18*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -18*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -36*Hlog(1,[-(mV2-s)/s, 1, -(mV2-s)/s, 2*mV2/(mh2-r)])
  +18*Hlog(1,[-(mV2-s)/s, s/mh2, 1, 2*mV2/(mh2-r)])
  +18*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2, 2*mV2/(mh2-r)])
  -18*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -18*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -36*Hlog(1,[-(mV2-s)/s, s/mh2, -(mV2-s)/s, 2*mV2/(mh2-r)])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r)])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  +18*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -12*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  -72*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  -72*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
  +24*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +24*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +96*Hlog(1,[-(mV2-s)/s, -(mV2-s)/s, -(mV2-s)/s, 2*mV2/(mh2-r)])
)
)
+eps^(3)*missingOrderPL022010100d4
:

PL[[0, 2, 2, 1, 0, 0, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(-(mV2-u)/mV2/(mV2*mh2-mh2*u+u^2))*(
  +1*ln(2)
  +1*ln((mV2-u)/mV2)
)
+(1/2*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  +1*ln((-r+2*mV2-mh2)/mV2)
)
+(1/2*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  +1*ln((r+2*mV2-mh2)/mV2)
)
)
+eps^(0)*( 
+(-3/mV2/(mh2-u))*(
  -1*Hlog(1,[0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, mV2/u])
)
+(-3*u/(mh2-u)/(mV2*mh2-mh2*u+u^2))*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2])
)
+(-1/2*(mV2-u)/mV2/(mV2*mh2-mh2*u+u^2))*(
  -1*ln(2)^2
  +4*ln((mV2-u)/mV2)^2
  -4*ln(2)*ln(mV2)
  -4*ln(mV2)*ln((mV2-u)/mV2)
  +2*ln(2)*ln(mV2/(mV2-u))
  +8*ln(mV2/(mV2-u))*ln((mV2-u)/mV2)
  -4*Hlog(1,[2*mV2/(mh2-r), mV2/u])
  -4*Hlog(1,[2*mV2/(mh2+r), mV2/u])
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  -1*ln((2*mV2-mh2-r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +4*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  -2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +4*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  -2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])
)
)
+eps^(1)*( 
+(-3/mV2/(mh2-u))*(
  -2*Hlog(1,[0, mV2/u])*ln(mV2)
  +2*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2)
  +2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2)
  -1*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[0, 0, 2*mV2/(r+mh2)])
  +4*Hlog(1,[0, mV2/u, mV2/u])
  -1*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  -1*Hlog(1,[0, mV2/u, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[0, mV2/u, 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/u])
  -1*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), mV2/u])
  -1*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +1*Hlog(1,[0, 0, mV2/u])
  +1*Hlog(1,[0, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  +1*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2])
)
+(-3/2*u/(mV2*mh2-mh2*u+u^2)/(mh2-u))*(
  -4*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2)
  +4*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(mV2)
  +4*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])*ln(mV2)
  +8*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  +2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))
  +3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))
  -4*ln(mV2)*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  +8*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2])
  -4*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/u])
  -4*Hlog(1,[2*mV2/(-r+mh2), mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), (mh2-u)/mh2])
  -4*Hlog(1,[2*mV2/(r+mh2), 0, mV2/u])
  -4*Hlog(1,[2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), (mh2-u)/mh2])
)
+(-1/6*(mV2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*ln(2)^3
  +16*ln((mV2-u)/mV2)^3
  +2*Pi^2*ln(2)
  +2*Pi^2*ln((mV2-u)/mV2)
  +18*Hlog(1,[0, -(mV2-u)/u])*ln(2)
  +24*Hlog(1,[2*mV2/(-r+mh2), mV2/u])*ln(mV2)
  +24*Hlog(1,[2*mV2/(r+mh2), mV2/u])*ln(mV2)
  +6*ln(2)^2*ln(mV2)
  -24*ln(mV2)*ln((mV2-u)/mV2)^2
  +12*ln(2)*ln(mV2)^2
  -36*Hlog(1,[(mh2-u)/mh2, mV2/u])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(-r+mh2), mV2/u])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(r+mh2), mV2/u])*ln(mV2/(mV2-u))
  -3*ln(2)^2*ln(mV2/(mV2-u))
  +48*ln(mV2/(mV2-u))*ln((mV2-u)/mV2)^2
  +3*ln(2)*ln(mV2/(mV2-u))^2
  +36*Hlog(1,[0, -(mV2-u)/u])*ln((mV2-u)/mV2)
  +12*ln(mV2)^2*ln((mV2-u)/mV2)
  +30*ln(mV2/(mV2-u))^2*ln((mV2-u)/mV2)
  -12*ln(2)*ln(mV2)*ln(mV2/(mV2-u))
  -48*ln(mV2)*ln(mV2/(mV2-u))*ln((mV2-u)/mV2)
  -36*Hlog(1,[mV2/u, (mh2-u)/mh2, mV2/u])
  -12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), mV2/u])
  -12*Hlog(1,[mV2/u, 2*mV2/(r+mh2), mV2/u])
  -48*Hlog(1,[2*mV2/(-r+mh2), mV2/u, mV2/u])
  +36*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, mV2/u])
  -12*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/u])
  -12*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/u])
  -48*Hlog(1,[2*mV2/(r+mh2), mV2/u, mV2/u])
  +36*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, mV2/u])
  -12*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/u])
  -12*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/u])
)
+(-3*(mV2*mh2+mV2*u-mh2*u+u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +2*Hlog(1,[0, mV2/u])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[mV2/u, 0, mV2/u])
  -1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2])
)
+(1/12*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  +1*ln((-r+2*mV2-mh2)/mV2)^3
  +2*Pi^2*ln((-r+2*mV2-mh2)/mV2)
  +18*Hlog(1,[0, -(mV2-u)/u])*ln((-r+2*mV2-mh2)/mV2)
  -12*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])*ln(mV2)
  +24*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -18*Hlog(1,[(mh2-u)/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2)
  +6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -3*ln(2)*ln((-r+2*mV2-mh2)/mV2)^2
  +3*ln(2)^2*ln((-r+2*mV2-mh2)/mV2)
  -6*ln(mV2)*ln((-r+2*mV2-mh2)/mV2)^2
  +12*ln(mV2)^2*ln((-r+2*mV2-mh2)/mV2)
  +3*ln(mV2/(mV2-u))*ln((-r+2*mV2-mh2)/mV2)^2
  +3*ln(mV2/(mV2-u))^2*ln((-r+2*mV2-mh2)/mV2)
  +12*ln(2)*ln(mV2)*ln((-r+2*mV2-mh2)/mV2)
  -12*ln(mV2)*ln(mV2/(mV2-u))*ln((-r+2*mV2-mh2)/mV2)
  -6*ln(2)*ln(mV2/(mV2-u))*ln((-r+2*mV2-mh2)/mV2)
  +24*Hlog(1,[mV2/u, mV2/u, 2*mV2/(r+mh2)])
  -18*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  +6*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  -12*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(r+mh2)])
  +18*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  -12*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2)])
  +18*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +6*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
)
+(1/12*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2)*(
  +1*ln((r+2*mV2-mh2)/mV2)^3
  +2*Pi^2*ln((r+2*mV2-mh2)/mV2)
  +18*Hlog(1,[0, -(mV2-u)/u])*ln((r+2*mV2-mh2)/mV2)
  -12*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])*ln(mV2)
  +24*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -18*Hlog(1,[(mh2-u)/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -12*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)
  +6*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -3*ln(2)*ln((r+2*mV2-mh2)/mV2)^2
  +3*ln(2)^2*ln((r+2*mV2-mh2)/mV2)
  -6*ln(mV2)*ln((r+2*mV2-mh2)/mV2)^2
  +12*ln(mV2)^2*ln((r+2*mV2-mh2)/mV2)
  +3*ln(mV2/(mV2-u))*ln((r+2*mV2-mh2)/mV2)^2
  +3*ln(mV2/(mV2-u))^2*ln((r+2*mV2-mh2)/mV2)
  +12*ln(2)*ln(mV2)*ln((r+2*mV2-mh2)/mV2)
  -12*ln(mV2)*ln(mV2/(mV2-u))*ln((r+2*mV2-mh2)/mV2)
  -6*ln(2)*ln(mV2/(mV2-u))*ln((r+2*mV2-mh2)/mV2)
  +24*Hlog(1,[mV2/u, mV2/u, 2*mV2/(-r+mh2)])
  -18*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -12*Hlog(1,[2*mV2/(-r+mh2), mV2/u, 2*mV2/(-r+mh2)])
  +18*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -12*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(-r+mh2)])
  +18*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  +6*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
)
+(3/2*(4*mV2^2*mh2^2+4*mV2^2*mh2*u-mV2*mh2^3-mV2*mh2^2*r-5*mV2*mh2^2*u-mV2*mh2*r*u+4*mV2*mh2*u^2+2*mV2*r*u^2+mh2^3*u+mh2^2*r*u-mh2^2*u^2-mh2*r*u^2)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])
)
+(3/2*(4*mV2^2*mh2^2+4*mV2^2*mh2*u-mV2*mh2^3+mV2*mh2^2*r-5*mV2*mh2^2*u+mV2*mh2*r*u+4*mV2*mh2*u^2-2*mV2*r*u^2+mh2^3*u-mh2^2*r*u-mh2^2*u^2+mh2*r*u^2)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2)])
)
+(3/2*(12*mV2^2*mh2^2-4*mV2^2*mh2*u-3*mV2*mh2^3-mV2*mh2^2*r-11*mV2*mh2^2*u-mV2*mh2*r*u+12*mV2*mh2*u^2+2*mV2*r*u^2+3*mh2^3*u+mh2^2*r*u-3*mh2^2*u^2-mh2*r*u^2)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])
)
+(3/2*(12*mV2^2*mh2^2-4*mV2^2*mh2*u-3*mV2*mh2^3+mV2*mh2^2*r-11*mV2*mh2^2*u+mV2*mh2*r*u+12*mV2*mh2*u^2-2*mV2*r*u^2+3*mh2^3*u-mh2^2*r*u-3*mh2^2*u^2+mh2*r*u^2)/(4*mV2-mh2)/(mV2*mh2-mh2*u+u^2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2)])
)
)
+eps^(2)*( 
+(1/mV2/(mh2-u))*(
  +1*Pi^2*Hlog(1,[0, 2*mV2/(mh2-r)])
  +1*Pi^2*Hlog(1,[0, 2*mV2/(mh2+r)])
  -1*Pi^2*Hlog(1,[0, mV2/u])
  -6*Hlog(1,[0, mV2/u])*ln(mV2)^2
  +6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2)^2
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2)^2
  +6*Hlog(1,[0, 0, mV2/u])*ln(mV2)
  -6*Hlog(1,[0, 0, 2*mV2/(mh2+r)])*ln(mV2)
  +24*Hlog(1,[0, mV2/u, mV2/u])*ln(mV2)
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(mV2)
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])*ln(mV2)
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])*ln(mV2)
  -12*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u])*ln(mV2)
  +6*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)
  -6*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2)
  -6*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  -12*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u])*ln(mV2)
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2)
  -6*Hlog(1,[0, 0, 2*mV2/(mh2-r)])*ln(mV2)
  -3*Hlog(1,[0, 0, 0, mV2/u])
  +3*Hlog(1,[0, 0, 0, 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, 0, 0, 2*mV2/(mh2+r)])
  -12*Hlog(1,[0, 0, mV2/u, mV2/u])
  +3*Hlog(1,[0, 0, mV2/u, (mh2-u)/mh2])
  +3*Hlog(1,[0, 0, mV2/u, 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, 0, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2-r), mV2/u])
  -3*Hlog(1,[0, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +3*Hlog(1,[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r), mV2/u])
  -3*Hlog(1,[0, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +3*Hlog(1,[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/u, 0, mV2/u])
  -6*Hlog(1,[0, mV2/u, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, mV2/u, 0, 2*mV2/(mh2+r)])
  -48*Hlog(1,[0, mV2/u, mV2/u, mV2/u])
  +12*Hlog(1,[0, mV2/u, mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[0, mV2/u, mV2/u, 2*mV2/(mh2-r)])
  +12*Hlog(1,[0, mV2/u, mV2/u, 2*mV2/(mh2+r)])
  +18*Hlog(1,[0, mV2/u, (mh2-u)/mh2, mV2/u])
  -3*Hlog(1,[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -9*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -9*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), mV2/u])
  -3*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +3*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), mV2/u])
  -3*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +3*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 0, mV2/u])
  +12*Hlog(1,[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  +12*Hlog(1,[0, 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  +24*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, mV2/u])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  -18*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u])
  +3*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  +9*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +9*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u])
  -3*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  +3*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u])
  -3*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  +3*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 0, mV2/u])
  +12*Hlog(1,[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  +12*Hlog(1,[0, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +24*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, mV2/u])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  -18*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u])
  +3*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  +9*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +9*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u])
  -3*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  +3*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u])
  -3*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  +3*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +3*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
)
+(1/4*u/(mV2*mh2-mh2*u+u^2)/(mh2-u))*(
  +36*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])
  +6*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))^2
  -4*Pi^2*Hlog(1,[mV2/u, (mh2-u)/mh2])
  -72*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[mV2/u, (mh2-u)/mh2])
  -24*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2)^2
  -60*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  +4*Pi^2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)^2
  +6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  +4*Pi^2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  +36*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)^2
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  +24*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u])*ln(mV2/(mV2-u))
  +24*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u])*ln(mV2/(mV2-u))
  +96*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2])*ln(mV2)
  -192*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2)
  +48*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)
  +48*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)
  +48*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +72*Hlog(1,[(mh2-u)/mh2, mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -36*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -36*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +24*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +24*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -24*Hlog(1,[-(mV2-u)/u, 0, 1])*ln(-u/(mh2-u))
  -2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^3
  -72*Hlog(1,[0, 0, -(mV2-u)/u])*ln(-u/(mh2-u))
  +36*Hlog(1,[0, 1, -(mV2-u)/u])*ln(-u/(mh2-u))
  -24*Hlog(1,[0, -(mV2-u)/u, 1])*ln(-u/(mh2-u))
  -36*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])*ln(-u/(mh2-u))
  -14*ln(mV2/(mV2-u))^3*ln(-u/(mh2-u))
  +9*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))^2
  +2*Pi^2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  +96*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2)*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2)*ln(mV2/(mV2-u))
  -24*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2)*ln(mV2/(mV2-u))
  -12*ln(mV2)*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  +24*Hlog(1,[0, -(mV2-u)/u])*ln(mV2)*ln(-u/(mh2-u))
  +36*ln(mV2)*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))
  -24*ln(mV2)^2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  +24*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), mV2/u])
  +24*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), mV2/u])
  -192*Hlog(1,[mV2/u, mV2/u, mV2/u, (mh2-u)/mh2])
  +48*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  +48*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +48*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +72*Hlog(1,[mV2/u, (mh2-u)/mh2, mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2])
  -36*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -36*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, mV2/u])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, mV2/u])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  +96*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, mV2/u])
  +96*Hlog(1,[2*mV2/(mh2-r), mV2/u, mV2/u, (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2])
  +36*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +36*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, mV2/u])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, mV2/u])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  +96*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, mV2/u])
  +96*Hlog(1,[2*mV2/(mh2+r), mV2/u, mV2/u, (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -24*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, (mh2-u)/mh2])
  +36*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +36*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, mV2/u])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, mV2/u])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2])
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2])
)
+(1/24*(mV2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*ln(2)^4
  -64*ln((mV2-u)/mV2)^4
  +4*Pi^2*ln(2)^2
  -16*Pi^2*ln((mV2-u)/mV2)^2
  +144*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[2*mV2/(mh2-r), mV2/u])
  +144*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[2*mV2/(mh2+r), mV2/u])
  +36*Hlog(1,[0, -(mV2-u)/u])*ln(2)^2
  -288*Hlog(1,[0, -(mV2-u)/u])*ln((mV2-u)/mV2)^2
  +144*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[(mh2-u)/mh2, mV2/u])
  +216*Hlog(1,[(mh2-u)/mh2, mV2/u])*ln(mV2/(mV2-u))^2
  +16*Pi^2*Hlog(1,[2*mV2/(mh2-r), mV2/u])
  +96*Hlog(1,[2*mV2/(mh2-r), mV2/u])*ln(mV2)^2
  +24*Hlog(1,[2*mV2/(mh2-r), mV2/u])*ln(mV2/(mV2-u))^2
  +16*Pi^2*Hlog(1,[2*mV2/(mh2+r), mV2/u])
  +96*Hlog(1,[2*mV2/(mh2+r), mV2/u])*ln(mV2)^2
  +24*Hlog(1,[2*mV2/(mh2+r), mV2/u])*ln(mV2/(mV2-u))^2
  -432*Hlog(1,[0, 0, -(mV2-u)/u])*ln((mV2-u)/mV2)
  +72*Hlog(1,[0, 1, -(mV2-u)/u])*ln(2)
  +288*Hlog(1,[0, 1, -(mV2-u)/u])*ln((mV2-u)/mV2)
  +144*Hlog(1,[0, -(mV2-u)/u, 1])*ln(2)
  -216*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])*ln(2)
  -432*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])*ln((mV2-u)/mV2)
  -288*Hlog(1,[mV2/u, (mh2-u)/mh2, mV2/u])*ln(mV2)
  +576*Hlog(1,[mV2/u, (mh2-u)/mh2, mV2/u])*ln(mV2/(mV2-u))
  -96*Hlog(1,[mV2/u, 2*mV2/(mh2-r), mV2/u])*ln(mV2)
  +192*Hlog(1,[mV2/u, 2*mV2/(mh2-r), mV2/u])*ln(mV2/(mV2-u))
  -96*Hlog(1,[mV2/u, 2*mV2/(mh2+r), mV2/u])*ln(mV2)
  +192*Hlog(1,[mV2/u, 2*mV2/(mh2+r), mV2/u])*ln(mV2/(mV2-u))
  +576*Hlog(1,[(mh2-u)/mh2, mV2/u, mV2/u])*ln(mV2/(mV2-u))
  -144*Hlog(1,[(mh2-u)/mh2, (mh2-u)/mh2, mV2/u])*ln(mV2/(mV2-u))
  -144*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r), mV2/u])*ln(mV2/(mV2-u))
  -144*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r), mV2/u])*ln(mV2/(mV2-u))
  -384*Hlog(1,[2*mV2/(mh2-r), mV2/u, mV2/u])*ln(mV2)
  +192*Hlog(1,[2*mV2/(mh2-r), mV2/u, mV2/u])*ln(mV2/(mV2-u))
  +288*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u])*ln(mV2)
  -144*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u])*ln(mV2/(mV2-u))
  -96*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u])*ln(mV2/(mV2-u))
  -96*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u])*ln(mV2/(mV2-u))
  -384*Hlog(1,[2*mV2/(mh2+r), mV2/u, mV2/u])*ln(mV2)
  +192*Hlog(1,[2*mV2/(mh2+r), mV2/u, mV2/u])*ln(mV2/(mV2-u))
  +288*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u])*ln(mV2)
  -144*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u])*ln(mV2/(mV2-u))
  -96*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u])*ln(mV2/(mV2-u))
  -96*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u])*ln(mV2)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u])*ln(mV2/(mV2-u))
  +144*Hlog(1,[-(mV2-u)/u, 0, 1])*ln(2)
  -144*Hlog(1,[-(mV2-u)/u, 0, -(mV2-u)/u])*ln(2)
  -144*Hlog(1,[-(mV2-u)/u, 0, -(mV2-u)/u])*ln((mV2-u)/mV2)
  +48*Zeta(3)*ln(2)
  +48*Zeta(3)*ln((mV2-u)/mV2)
  +8*ln(2)^3*ln(mV2)
  +128*ln(mV2)*ln((mV2-u)/mV2)^3
  +24*ln(2)^2*ln(mV2)^2
  +32*ln(2)*ln(mV2)^3
  -4*ln(2)^3*ln(mV2/(mV2-u))
  -256*ln(mV2/(mV2-u))*ln((mV2-u)/mV2)^3
  +6*ln(2)^2*ln(mV2/(mV2-u))^2
  -240*ln(mV2/(mV2-u))^2*ln((mV2-u)/mV2)^2
  -4*ln(2)*ln(mV2/(mV2-u))^3
  +32*ln(mV2)^3*ln((mV2-u)/mV2)
  -88*ln(mV2/(mV2-u))^3*ln((mV2-u)/mV2)
  -96*ln(mV2)^2*ln((mV2-u)/mV2)^2
  +16*Pi^2*ln(2)*ln(mV2)
  +4*Pi^2*ln(2)*ln(mV2/(mV2-u))
  +16*Pi^2*ln(mV2)*ln((mV2-u)/mV2)
  +16*Pi^2*ln(mV2/(mV2-u))*ln((mV2-u)/mV2)
  +144*Hlog(1,[0, -(mV2-u)/u])*ln(2)*ln(mV2)
  +288*Hlog(1,[0, -(mV2-u)/u])*ln(mV2)*ln((mV2-u)/mV2)
  -288*Hlog(1,[(mh2-u)/mh2, mV2/u])*ln(mV2)*ln(mV2/(mV2-u))
  -96*Hlog(1,[2*mV2/(mh2-r), mV2/u])*ln(mV2)*ln(mV2/(mV2-u))
  -96*Hlog(1,[2*mV2/(mh2+r), mV2/u])*ln(mV2)*ln(mV2/(mV2-u))
  +384*ln(mV2)*ln(mV2/(mV2-u))*ln((mV2-u)/mV2)^2
  +240*ln(mV2)*ln(mV2/(mV2-u))^2*ln((mV2-u)/mV2)
  -24*ln(2)^2*ln(mV2)*ln(mV2/(mV2-u))
  -48*ln(2)*ln(mV2)^2*ln(mV2/(mV2-u))
  -192*ln(mV2)^2*ln(mV2/(mV2-u))*ln((mV2-u)/mV2)
  +24*ln(2)*ln(mV2)*ln(mV2/(mV2-u))^2
  +576*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2, mV2/u])
  +192*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2-r), mV2/u])
  +192*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2+r), mV2/u])
  +576*Hlog(1,[mV2/u, (mh2-u)/mh2, mV2/u, mV2/u])
  -144*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, mV2/u])
  -144*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), mV2/u])
  -144*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), mV2/u])
  +192*Hlog(1,[mV2/u, 2*mV2/(mh2-r), mV2/u, mV2/u])
  -144*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u])
  +48*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u])
  +48*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u])
  +192*Hlog(1,[mV2/u, 2*mV2/(mh2+r), mV2/u, mV2/u])
  -144*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u])
  +48*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u])
  +48*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u])
  +768*Hlog(1,[2*mV2/(mh2-r), mV2/u, mV2/u, mV2/u])
  -288*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, mV2/u])
  -96*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), mV2/u])
  -96*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), mV2/u])
  -576*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, mV2/u])
  +144*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, mV2/u])
  +144*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), mV2/u])
  +144*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), mV2/u])
  +192*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, mV2/u])
  -144*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u])
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u])
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u])
  +192*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, mV2/u])
  -144*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u])
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u])
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u])
  +768*Hlog(1,[2*mV2/(mh2+r), mV2/u, mV2/u, mV2/u])
  -288*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, mV2/u])
  -96*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), mV2/u])
  -96*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), mV2/u])
  -576*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, mV2/u])
  +144*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, mV2/u])
  +144*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), mV2/u])
  +144*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), mV2/u])
  +192*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, mV2/u])
  -144*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u])
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u])
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u])
  +192*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, mV2/u])
  -144*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u])
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u])
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u])
)
+(-3*(mV2*mh2-3*mV2*u-mh2*u+u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
)
+(-3/2*(mV2*mh2+mV2*u-mh2*u+u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  -3*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  -2*Hlog(1,[0, (mh2-u)/mh2])*Hlog(1,[0, -(mV2-u)/u])
  +2*Hlog(1,[0, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +16*Hlog(1,[0, mV2/u, mV2/u])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -8*Hlog(1,[mV2/u, 0, mV2/u])*ln(mV2)
  +16*Hlog(1,[mV2/u, 0, mV2/u])*ln(mV2/(mV2-u))
  +4*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(mV2)
  -8*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[(mh2-u)/mh2, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -4*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(mV2)
  +2*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -4*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(mV2)
  +2*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -8*Hlog(1,[0, mV2/u])*ln(mV2)*ln(mV2/(mV2-u))
  +4*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2)*ln(mV2/(mV2-u))
  +2*Hlog(1,[mV2/u, 0, 0, (mh2-u)/mh2])
  +16*Hlog(1,[mV2/u, 0, mV2/u, mV2/u])
  +2*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2])
  +16*Hlog(1,[mV2/u, mV2/u, 0, mV2/u])
  -8*Hlog(1,[mV2/u, mV2/u, 0, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  -8*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, mV2/u])
  +4*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  -8*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, mV2/u])
  +4*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
)
+(-3*(mV2*mh2+3*mV2*u-mh2*u+u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +1*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
)
+(6*(2*mV2*mh2-mV2*u-2*mh2*u+2*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), mV2/u])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), mV2/u])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), mV2/u])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), mV2/u])
)
+(-6*(2*mV2*mh2+mV2*u-2*mh2*u+2*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*Hlog(1,[0, mV2/u])*Hlog(1,[0, -(mV2-u)/u])
  -1*Hlog(1,[0, (mh2-u)/mh2, mV2/u])*ln(mV2/(mV2-u))
  -1*Hlog(1,[(mh2-u)/mh2, 0, mV2/u])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, mV2/u])
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, mV2/u])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, mV2/u])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, mV2/u])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, mV2/u])
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, mV2/u])
)
+(-3*(2*mV2*mh2+3*mV2*u-2*mh2*u+2*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*Hlog(1,[0, mV2/u])*ln(mV2/(mV2-u))^2
  -2*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[mV2/u, 0, mV2/u, (mh2-u)/mh2])
)
+(6*(3*mV2*mh2+mV2*u-3*mh2*u+3*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*Hlog(1,[0, 0, mV2/u])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, 0, mV2/u])
)
+(-6*(4*mV2*mh2+mV2*u-4*mh2*u+4*u^2)/(mh2-u)/(mV2*mh2-mh2*u+u^2)/mV2)*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 0, mV2/u])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 0, mV2/u])
)
+(1/48*(4*mV2^2*mh2-mV2*mh2^2-mV2*mh2*r-4*mV2*mh2*u-2*mV2*r*u+mh2^2*u+mh2*r*u)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2)*(
  +1*ln((2*mV2-mh2-r)/mV2)^4
  +4*Pi^2*ln((2*mV2-mh2-r)/mV2)^2
  -72*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])
  +36*Hlog(1,[0, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)^2
  +8*Pi^2*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])
  +144*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])
  +48*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(mV2)^2
  +120*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))^2
  -108*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))^2
  +8*Pi^2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +72*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)^2
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))^2
  -72*Hlog(1,[0, 1, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)
  -144*Hlog(1,[0, -(mV2-u)/u, 1])*ln((2*mV2-mh2-r)/mV2)
  +216*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)
  -192*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2+r)])*ln(mV2)
  +384*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +144*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2)
  -288*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  +96*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2)
  +96*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -144*Hlog(1,[(mh2-u)/mh2, mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +72*Hlog(1,[(mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -72*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -72*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +96*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -144*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2)
  +72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +96*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -144*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2)
  +72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -144*Hlog(1,[-(mV2-u)/u, 0, 1])*ln((2*mV2-mh2-r)/mV2)
  +144*Hlog(1,[-(mV2-u)/u, 0, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)
  -48*Zeta(3)*ln((2*mV2-mh2-r)/mV2)
  -4*ln(2)*ln((2*mV2-mh2-r)/mV2)^3
  +6*ln(2)^2*ln((2*mV2-mh2-r)/mV2)^2
  -4*ln(2)^3*ln((2*mV2-mh2-r)/mV2)
  -8*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^3
  +24*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)^2
  -32*ln(mV2)^3*ln((2*mV2-mh2-r)/mV2)
  +4*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^3
  +6*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)^2
  +4*ln(mV2/(mV2-u))^3*ln((2*mV2-mh2-r)/mV2)
  -8*Pi^2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -16*Pi^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  -4*Pi^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -72*Hlog(1,[0, -(mV2-u)/u])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -144*Hlog(1,[0, -(mV2-u)/u])*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  -192*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(mV2)*ln(mV2/(mV2-u))
  +144*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2)*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)*ln(mV2/(mV2-u))
  +24*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2
  -24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  -48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)
  -12*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  +12*ln(2)^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -24*ln(mV2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  +48*ln(mV2)^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -12*ln(2)*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  -24*ln(mV2)*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  +48*ln(2)*ln(mV2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  +384*Hlog(1,[mV2/u, mV2/u, mV2/u, 2*mV2/(mh2+r)])
  -288*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +96*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +96*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -144*Hlog(1,[mV2/u, (mh2-u)/mh2, mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -72*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -72*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -192*Hlog(1,[2*mV2/(mh2-r), mV2/u, mV2/u, 2*mV2/(mh2+r)])
  +144*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +144*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 2*mV2/(mh2+r)])
  -72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -192*Hlog(1,[2*mV2/(mh2+r), mV2/u, mV2/u, 2*mV2/(mh2+r)])
  +144*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +144*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 2*mV2/(mh2+r)])
  -72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  +72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
)
+(1/48*(4*mV2^2*mh2-mV2*mh2^2+mV2*mh2*r-4*mV2*mh2*u+2*mV2*r*u+mh2^2*u-mh2*r*u)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2)*(
  +1*ln((2*mV2-mh2+r)/mV2)^4
  +4*Pi^2*ln((2*mV2-mh2+r)/mV2)^2
  +144*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])
  -72*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])
  +72*Hlog(1,[0, -(mV2-u)/u])*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +36*Hlog(1,[0, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)^2
  +8*Pi^2*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])
  +48*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(mV2)^2
  +120*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))^2
  -108*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))^2
  +8*Pi^2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)^2
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))^2
  -72*Hlog(1,[0, 1, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)
  -144*Hlog(1,[0, -(mV2-u)/u, 1])*ln((2*mV2-mh2+r)/mV2)
  +216*Hlog(1,[0, -(mV2-u)/u, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)
  -192*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2-r)])*ln(mV2)
  +384*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +144*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2)
  -288*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2)
  +96*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  +96*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -144*Hlog(1,[(mh2-u)/mh2, mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +72*Hlog(1,[(mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -72*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -72*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +96*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -144*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2)
  +72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +96*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])*ln(mV2)
  -48*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -144*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2)
  +72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -144*Hlog(1,[-(mV2-u)/u, 0, 1])*ln((2*mV2-mh2+r)/mV2)
  +144*Hlog(1,[-(mV2-u)/u, 0, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)
  -48*Zeta(3)*ln((2*mV2-mh2+r)/mV2)
  -4*ln(2)*ln((2*mV2-mh2+r)/mV2)^3
  +6*ln(2)^2*ln((2*mV2-mh2+r)/mV2)^2
  -4*ln(2)^3*ln((2*mV2-mh2+r)/mV2)
  -8*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^3
  +24*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)^2
  -32*ln(mV2)^3*ln((2*mV2-mh2+r)/mV2)
  +4*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^3
  +6*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)^2
  +4*ln(mV2/(mV2-u))^3*ln((2*mV2-mh2+r)/mV2)
  -8*Pi^2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -16*Pi^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  -4*Pi^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -72*Hlog(1,[0, -(mV2-u)/u])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -144*Hlog(1,[0, -(mV2-u)/u])*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  -192*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(mV2)*ln(mV2/(mV2-u))
  +144*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2)*ln(mV2/(mV2-u))
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)*ln(mV2/(mV2-u))
  +24*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2
  -24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  -48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)
  -12*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  +12*ln(2)^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -24*ln(mV2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  +48*ln(mV2)^2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -12*ln(2)*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  -24*ln(mV2)*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  +48*ln(2)*ln(mV2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  +384*Hlog(1,[mV2/u, mV2/u, mV2/u, 2*mV2/(mh2-r)])
  -288*Hlog(1,[mV2/u, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +96*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +96*Hlog(1,[mV2/u, mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -144*Hlog(1,[mV2/u, (mh2-u)/mh2, mV2/u, 2*mV2/(mh2-r)])
  +72*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -72*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -72*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  +72*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[mV2/u, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
  +72*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +24*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -192*Hlog(1,[2*mV2/(mh2-r), mV2/u, mV2/u, 2*mV2/(mh2-r)])
  +144*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +144*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, mV2/u, 2*mV2/(mh2-r)])
  -72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +72*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  +72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
  +72*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -192*Hlog(1,[2*mV2/(mh2+r), mV2/u, mV2/u, 2*mV2/(mh2-r)])
  +144*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +144*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, mV2/u, 2*mV2/(mh2-r)])
  -72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +72*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  +72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
  +72*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  +24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
)
+(-3/4*(4*mV2^2*mh2^2-12*mV2^2*mh2*u-mV2*mh2^3-3*mV2*mh2^2*r-mV2*mh2^2*u-3*mV2*mh2*r*u+4*mV2*mh2*u^2+6*mV2*r*u^2+mh2^3*u+3*mh2^2*r*u-mh2^2*u^2-3*mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))^2
)
+(-3/4*(4*mV2^2*mh2^2-12*mV2^2*mh2*u-mV2*mh2^3+3*mV2*mh2^2*r-mV2*mh2^2*u+3*mV2*mh2*r*u+4*mV2*mh2*u^2-6*mV2*r*u^2+mh2^3*u-3*mh2^2*r*u-mh2^2*u^2+3*mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))^2
)
+(-3/2*(4*mV2^2*mh2^2+4*mV2^2*mh2*u-mV2*mh2^3-mV2*mh2^2*r-5*mV2*mh2^2*u-mV2*mh2*r*u+4*mV2*mh2*u^2+2*mV2*r*u^2+mh2^3*u+mh2^2*r*u-mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  -1*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])*ln(mV2)
  -4*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2)*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -4*Hlog(1,[mV2/u, mV2/u, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2-r)])
)
+(-3/2*(4*mV2^2*mh2^2+4*mV2^2*mh2*u-mV2*mh2^3+mV2*mh2^2*r-5*mV2*mh2^2*u+mV2*mh2*r*u+4*mV2*mh2*u^2-2*mV2*r*u^2+mh2^3*u-mh2^2*r*u-mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  -1*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])*ln(mV2)
  -4*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2)*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -4*Hlog(1,[mV2/u, mV2/u, 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2+r)])
)
+(-3/2*(12*mV2^2*mh2^2-4*mV2^2*mh2*u-3*mV2*mh2^3-mV2*mh2^2*r-11*mV2*mh2^2*u-mV2*mh2*r*u+12*mV2*mh2*u^2+2*mV2*r*u^2+3*mh2^3*u+mh2^2*r*u-3*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])*ln(mV2)
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])*ln(mV2)
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
)
+(-3/2*(12*mV2^2*mh2^2-4*mV2^2*mh2*u-3*mV2*mh2^3+mV2*mh2^2*r-11*mV2*mh2^2*u+mV2*mh2*r*u+12*mV2*mh2*u^2-2*mV2*r*u^2+3*mh2^3*u-mh2^2*r*u-3*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])*ln(mV2)
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])*ln(mV2)
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
)
+(3*(12*mV2^2*mh2^2+4*mV2^2*mh2*u-3*mV2*mh2^3-mV2*mh2^2*r-13*mV2*mh2^2*u-mV2*mh2*r*u+12*mV2*mh2*u^2+2*mV2*r*u^2+3*mh2^3*u+mh2^2*r*u-3*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, mV2/u, 2*mV2/(mh2-r)])
)
+(3*(12*mV2^2*mh2^2+4*mV2^2*mh2*u-3*mV2*mh2^3+mV2*mh2^2*r-13*mV2*mh2^2*u+mV2*mh2*r*u+12*mV2*mh2*u^2-2*mV2*r*u^2+3*mh2^3*u-mh2^2*r*u-3*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, mV2/u, 2*mV2/(mh2+r)])
)
+(-3/2*(20*mV2^2*mh2^2+4*mV2^2*mh2*u-5*mV2*mh2^3-mV2*mh2^2*r-21*mV2*mh2^2*u-mV2*mh2*r*u+20*mV2*mh2*u^2+2*mV2*r*u^2+5*mh2^3*u+mh2^2*r*u-5*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(mV2-u)/u])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
)
+(-3/2*(20*mV2^2*mh2^2+4*mV2^2*mh2*u-5*mV2*mh2^3+mV2*mh2^2*r-21*mV2*mh2^2*u+mV2*mh2*r*u+20*mV2*mh2*u^2-2*mV2*r*u^2+5*mh2^3*u-mh2^2*r*u-5*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[0, -(mV2-u)/u])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
)
+(-3/2*(36*mV2^2*mh2^2+4*mV2^2*mh2*u-9*mV2*mh2^3-mV2*mh2^2*r-37*mV2*mh2^2*u-mV2*mh2*r*u+36*mV2*mh2*u^2+2*mV2*r*u^2+9*mh2^3*u+mh2^2*r*u-9*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, 0, 2*mV2/(mh2-r)])
)
+(-3/2*(36*mV2^2*mh2^2+4*mV2^2*mh2*u-9*mV2*mh2^3+mV2*mh2^2*r-37*mV2*mh2^2*u+mV2*mh2*r*u+36*mV2*mh2*u^2-2*mV2*r*u^2+9*mh2^3*u-mh2^2*r*u-9*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[0, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, 0, 2*mV2/(mh2+r)])
)
+(3/2*(52*mV2^2*mh2^2+4*mV2^2*mh2*u-13*mV2*mh2^3-mV2*mh2^2*r-53*mV2*mh2^2*u-mV2*mh2*r*u+52*mV2*mh2*u^2+2*mV2*r*u^2+13*mh2^3*u+mh2^2*r*u-13*mh2^2*u^2-mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2-r)])
)
+(3/2*(52*mV2^2*mh2^2+4*mV2^2*mh2*u-13*mV2*mh2^3+mV2*mh2^2*r-53*mV2*mh2^2*u+mV2*mh2*r*u+52*mV2*mh2*u^2-2*mV2*r*u^2+13*mh2^3*u-mh2^2*r*u-13*mh2^2*u^2+mh2*r*u^2)/(mV2*mh2-mh2*u+u^2)/(4*mV2-mh2)/mh2/mV2/(mh2-u))*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 0, 2*mV2/(mh2+r)])
)
)
+eps^(3)*missingOrderPL022100100d4
:

PL[[0, 2, 2, 1, 0, 1, 0, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/mV2/(mV2-mh2+u))*(
  -1*ln(-mV2/u)
  +1*ln(mV2/(mV2-mh2))
)
)
+eps^(0)*( 
+(-1/2/mV2/(mV2-mh2+u))*(
  +1*ln(-mV2/u)^2
  -1*Pi^2
  -1*ln(mV2/(mV2-mh2))^2
  +4*ln(mV2)*ln(mV2/(mV2-mh2))
  -4*ln(mV2)*ln(-mV2/u)
  -6*Hlog(1,[0, -(mV2-mh2)/mh2])
)
+(1/2*(-mh2+4*mV2+u)/mV2/(mV2-mh2+u)/(mh2-u))*(
  +1*ln(mV2/(mV2-mh2+u))^2
  -2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  -2*Hlog(1,[0, -1/(mh2-u)*(mV2-mh2+u)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u)])
)
)
+eps^(1)*( 
+(1/6/mV2/(mV2-mh2+u))*(
  +1*ln(mV2/(mV2-mh2))^3
  +1*Pi^2*ln(-mV2/u)
  -1*ln(-mV2/u)^3
  -1*Pi^2*ln(mV2/(mV2-mh2))
  -6*Pi^2*ln(mV2)
  -36*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)
  -6*ln(mV2)*ln(mV2/(mV2-mh2))^2
  +6*ln(mV2)*ln(-mV2/u)^2
  +12*ln(mV2)^2*ln(mV2/(mV2-mh2))
  -12*ln(mV2)^2*ln(-mV2/u)
  -18*Hlog(1,[0, 0, -1/(mh2-u)*(mV2-mh2+u)])
  -18*Hlog(1,[0, 1, -(mV2-mh2)/mh2])
  -36*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  +54*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  -36*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])
  +36*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])
)
+(-2/(mh2-u)/mV2)*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u), 1])
)
+(6*(2*mV2-mh2+u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Hlog(1,[0, -1/(mh2-u)*(mV2-mh2+u), 1])
)
+(-1/2*(2*mV2+mh2-u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +1*ln(mV2/(mV2-mh2+u))^2*ln(-mV2/u)
)
+(1/2*(4*mV2-mh2+u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +4*Hlog(1,[0, -1/(mh2-u)*(mV2-mh2+u)])*ln(mV2)
  -4*Hlog(1,[-(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u)])*ln(mV2)
  -2*ln(mV2)*ln(mV2/(mV2-mh2+u))^2
  -1*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)^2
  +4*ln(mV2)*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  +4*Hlog(1,[0, 1, -1/(mh2-u)*(mV2-mh2+u)])
  +2*Hlog(1,[0, -(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u)])
  -4*Hlog(1,[0, -1/(mh2-u)*(mV2-mh2+u), -1/(mh2-u)*(mV2-mh2+u)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 0, -1/(mh2-u)*(mV2-mh2+u)])
  -4*Hlog(1,[-(mV2-mh2)/mh2, 1, -1/(mh2-u)*(mV2-mh2+u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u)])
  +4*Hlog(1,[-(mV2-mh2)/mh2, -1/(mh2-u)*(mV2-mh2+u), -1/(mh2-u)*(mV2-mh2+u)])
)
+(-2*(5*mV2-2*mh2+2*u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +1*Hlog(1,[0, -1/(mh2-u)*(mV2-mh2+u)])*ln(-mV2/u)
)
+(1/6*(8*mV2+mh2-u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +1*ln(mV2/(mV2-mh2+u))^3
  +1*Pi^2*ln(mV2/(mV2-mh2+u))
)
)
+eps^(2)*( 
+((8*mV2-5*mh2+5*u)/(mV2-mh2+u)/mV2/(mh2-u))*(
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, 1, -(mV2-mh2+u)/(mh2-u)])
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u), 1])
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 1, 0, -(mV2-mh2+u)/(mh2-u)])
)
+(-2/mV2/(mh2-u))*(
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])*ln(mV2)
  -3*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, 1])*ln(-mV2/u)
  +3*Hlog(1,[0, 0, 0, -(mV2-mh2+u)/(mh2-u)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), 1])
  +3*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1])
  +6*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 0, 1, 1])
  +3*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 1, 0, 1])
  +1*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), 1])
)
+(1/24/mV2/(mV2-mh2+u))*(
  +1*ln(mV2/(mV2-mh2))^4
  +3*Pi^4
  -1*ln(-mV2/u)^4
  +12*Pi^2*Hlog(1,[0, -(mV2-mh2)/mh2])
  +24*Pi^2*ln(mV2)^2
  -2*Pi^2*ln(mV2/(mV2-mh2))^2
  +2*Pi^2*ln(-mV2/u)^2
  +144*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)^2
  +144*Hlog(1,[0, 1, -(mV2-mh2)/mh2])*ln(mV2)
  +288*Hlog(1,[0, -(mV2-mh2)/mh2, 1])*ln(mV2)
  -432*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])*ln(mV2)
  +288*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])*ln(mV2)
  -288*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])*ln(mV2)
  -48*Zeta(3)*ln(mV2/(mV2-mh2))
  +48*Zeta(3)*ln(-mV2/u)
  +144*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  -8*ln(mV2)*ln(mV2/(mV2-mh2))^3
  +8*ln(mV2)*ln(-mV2/u)^3
  +24*ln(mV2)^2*ln(mV2/(mV2-mh2))^2
  -32*ln(mV2)^3*ln(mV2/(mV2-mh2))
  +32*ln(mV2)^3*ln(-mV2/u)
  -24*ln(mV2)^2*ln(-mV2/u)^2
  +8*Pi^2*ln(mV2)*ln(mV2/(mV2-mh2))
  -8*Pi^2*ln(mV2)*ln(-mV2/u)
  +72*Hlog(1,[0, 0, 0, -(mV2-mh2)/mh2])
  +144*Hlog(1,[0, 0, 1, -(mV2-mh2+u)/(mh2-u)])
  -144*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +72*Hlog(1,[0, 1, 0, -(mV2-mh2)/mh2])
  +72*Hlog(1,[0, 1, 0, -(mV2-mh2+u)/(mh2-u)])
  +72*Hlog(1,[0, 1, 1, -(mV2-mh2)/mh2])
  +144*Hlog(1,[0, 1, -(mV2-mh2)/mh2, 1])
  -216*Hlog(1,[0, 1, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  +72*Hlog(1,[0, -(mV2-mh2)/mh2, 0, 1])
  -72*Hlog(1,[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])
  +72*Hlog(1,[0, -(mV2-mh2)/mh2, 1, 1])
  -216*Hlog(1,[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2])
  -432*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1])
  +648*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  +72*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 0, 1])
  -72*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u)])
  -144*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2)/mh2])
  -288*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1])
  +432*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  +144*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 1])
  -144*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2)/mh2])
  -432*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, 1])
  +432*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])
)
+(1/12/mV2*(2*mV2+mh2-u)/(mV2-mh2+u)/(mh2-u))*(
  -3*ln(mV2/(mV2-mh2+u))^2*ln(-mV2/u)^2
  +4*Pi^2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  +12*ln(mV2)*ln(mV2/(mV2-mh2+u))^2*ln(-mV2/u)
)
+(-3*(2*mV2-mh2+u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +4*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(mV2)
  -4*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), 1])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 0, 1])
)
+(1/6*(4*mV2-mh2+u)/(mh2-u)/mV2/(mV2-mh2+u))*(
  +1*Pi^2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  -24*Hlog(1,[0, 1, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +18*Hlog(1,[0, 1, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -12*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +24*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  -36*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  -24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  -12*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  +24*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])*ln(mV2)
  -12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)^2
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)^2
  +6*ln(mV2)^2*ln(mV2/(mV2-mh2+u))^2
  -1*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)^3
  -1*ln(mV2/(mV2-mh2+u))^3*ln(-mV2/u)
  +6*ln(mV2)*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)^2
  -12*ln(mV2)^2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  +6*Hlog(1,[0, 0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  -24*Hlog(1,[0, 1, 1, -(mV2-mh2+u)/(mh2-u)])
  +24*Hlog(1,[0, 1, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u)])
  +18*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  +12*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  -24*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 0, -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2+u)/(mh2-u)])
  +18*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2+u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, 1, -(mV2-mh2+u)/(mh2-u)])
  -18*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  -24*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +18*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2+u)/(mh2-u)])
  -36*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1, -(mV2-mh2+u)/(mh2-u)])
  +54*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  +36*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 0, -(mV2-mh2+u)/(mh2-u)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, -(mV2-mh2+u)/(mh2-u)])
  +24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])
)
+(1/6*(7*mV2-mh2+u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Pi^2*ln(mV2/(mV2-mh2+u))^2
)
+(3*(8*mV2-3*mh2+3*u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1, -(mV2-mh2+u)/(mh2-u)])
)
+(-1/3*(8*mV2+mh2-u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*ln(mV2)*ln(mV2/(mV2-mh2+u))^3
  +1*Pi^2*ln(mV2)*ln(mV2/(mV2-mh2+u))
)
+(-(-11*mh2+11*u+2*mV2)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u), 1])
)
+(-3*(-7*mh2+10*mV2+7*u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1, 1])
)
+(-1/6*(-7*mh2+16*mV2+7*u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  -1*Pi^2*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])
  +6*Hlog(1,[0, 1, -(mV2-mh2+u)/(mh2-u), 1])
)
+(6*(-2*mh2+3*mV2+2*u)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(-mV2/u)
)
+(-(-2*mh2+5*mV2+2*u)/(mV2-mh2+u)/mV2/(mh2-u))*(
  +1*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)^2
  +4*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -4*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2)*ln(-mV2/u)
)
+(1/24*(-mh2+u+22*mV2)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*ln(mV2/(mV2-mh2+u))^4
)
+(-(5*mh2-5*u+4*mV2)/mV2/(mh2-u)/(mV2-mh2+u))*(
  +1*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
)
)
+eps^(3)*missingOrderPL022101000d4
:

PL[[0, 2, 2, 1, 0, 1, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(mV2/(mh2-u)^2)*(
  +1*Hlog(1,[0, mV2/u])
)
+((mV2-mh2+u)/(mh2-u)^2)*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2])
)
+((mh2+r)*u/(mh2-u)^3)*(
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])*ln(-mV2/u)
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2)])
)
+((-r+mh2)*u/(mh2-u)^3)*(
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])*ln(-mV2/u)
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
)
+((mh2+u)*(mV2-mh2)/(mh2-u)^2/mh2)*(
  +1*ln(mV2/(mV2-mh2))
)
+((mh2+u)*(2*mV2-mh2)/(mh2-u)^2/mh2)*(
  +1*ln(2)
)
+(1/3*u/(mh2-u)^2)*(
  +1*ln(mV2/(mV2-mh2))^3
  +1*Pi^2*ln(mV2/(mV2-mh2))
  +2*ln(2)^3
  -1*ln((2*mV2-mh2-r)/mV2)^3
  -1*ln((2*mV2-mh2+r)/mV2)^3
  +2*Pi^2*ln(2)
  -1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  +6*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])*ln(-mV2/u)
  +3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)^2*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(-mV2/u)
  +6*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(-mV2/u)
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(-mV2/u)
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])*ln(-mV2/u)
  -6*ln(2)^2*ln(-mV2/u)
  -3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/u)
  -3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/u)
  +6*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))
  -6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)
  +6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[0, 2*mV2/(-r+mh2), 1])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), 1])
  +6*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  +6*ln(-mV2/u)
)
+(1/3*u^2/(mh2-u)^3)*(
  -6*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2/(mV2-u))
  -1*Pi^2*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))^2
  +6*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -3*ln(mV2/(mV2-mh2+u))^2*ln(-mV2/u)
  +6*Hlog(1,[mV2/u, 0, 1])
  +6*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 1])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1])
  -6*Hlog(1,[2*mV2/(-r+mh2), 0, 1])
  -6*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])
)
+(2*(mV2-u)/(mh2-u)^2)*(
  +1*ln(mV2/(mV2-u))
)
+(1/2*(mh2+u)/(mh2-u)^2)*(
  -1*ln(mV2/(mV2-u))^2
  -2*ln(2)*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, -(mV2-u)/u])
)
+(1/2*(mh2+3*u)/(mh2-u)^2)*(
  +1*ln(mV2/(mV2-mh2))^2
  -2*ln(2)^2
  -1*ln((2*mV2-mh2-r)/mV2)^2
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2)/mh2])
)
+(-(-mh2+mV2-3*u)/(mh2-u)^2)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])
)
+(-2*u*mh2/(mh2-u)^3)*(
  -1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  -1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])
)
+(1/12*u*(mh2+u)/(mh2-u)^3)*(
  -12*Hlog(1,[0, (mh2-u)/mh2])*Hlog(1,[0, -(mV2-u)/u])
  +6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))^2
  +2*Pi^2*Hlog(1,[0, -(mV2-u)/u])
  -12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[(mh2-u)/mh2, 0, 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-u))
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])*ln(mV2/(mV2-u))
  -4*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^3
  -1*Pi^2*ln(mV2/(mV2-u))^2
  -3*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))^2
  +2*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))^3
  +12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  +12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])*ln(-mV2/u)
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(-mV2/u)
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])*ln(-mV2/u)
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, 1])*ln(-mV2/u)
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1])*ln(-mV2/u)
  -12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])*ln(-mV2/u)
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])*ln(-mV2/u)
  +12*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])*ln(-mV2/u)
  -2*ln(mV2/(mV2-mh2+u))^3*ln(-mV2/u)
  +6*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))^2
  -2*Pi^2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  +2*Pi^2*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))
  -2*Pi^2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  +12*Hlog(1,[mV2/u, 0, 0, 1])
  +12*Hlog(1,[mV2/u, 0, 1, 1])
  -12*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[mV2/u, 0, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, 1, 1])
  -12*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2, 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 1, 1])
  +12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  -12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 0, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), 1, 0, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, 0, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 0, 1, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), 1, 0, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 1, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, (mh2-u)/mh2, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 1, 1])
  -12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 0, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), 0, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2), (mh2-u)/mh2, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1, 1])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2, 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(-r+mh2), 1])
)
+(-u*(2*mh2-u)/(mh2-u)^3)*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
)
+(-2*u*(mV2-mh2+u)/(mh2-u)^3)*(
  +1*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  -1*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))
  -1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u)])
  +1*Hlog(1,[2*mV2/(-r+mh2), -(mV2-mh2+u)/(mh2-u)])
)
+(-u*(3*mh2-2*u-r)/(mh2-u)^3)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
)
+(-u*(3*mh2-2*u+r)/(mh2-u)^3)*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-u))
)
+(-1/2*(mh2+r)*(mh2+u)/(mh2-u)^2/mh2)*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(-r+mh2)])
)
+(-1/2*(-r+mh2)*(mh2+u)/(mh2-u)^2/mh2)*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r)])
)
+(-1/2*(2*mV2-mh2-r)*(mh2+u)/(mh2-u)^2/mh2)*(
  +1*ln((2*mV2-mh2+r)/mV2)
)
+(-1/2*(2*mV2-mh2+r)*(mh2+u)/(mh2-u)^2/mh2)*(
  +1*ln((2*mV2-mh2-r)/mV2)
)
)
+eps^(1)*missingOrderPL022101100d6
:

PL[[0, 2, 2, 1, 1, 0, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(mV2/(mh2-u)/s)*(
  +1*Hlog(1,[0, mV2/u])
)
+((mV2*s+mV2*u-s*u)/(mh2-s-u)/(u+s)/s)*(
  +1*ln(mV2/(mV2-u))*ln(-u/s)
  -1*Hlog(1,[2*mV2/(-r+mh2), s/mh2])
  -1*Hlog(1,[2*mV2/(r+mh2), s/mh2])
  -1*Hlog(1,[-(mV2-s)/s, s/(u+s)])
  +1*Hlog(1,[mV2/u, s/(u+s)])
  +1*Hlog(1,[-(mV2-s)/s, s/mh2])
)
+((mV2*s+mV2*u+mh2^2-mh2*s-3*mh2*u+s*u+2*u^2)/(mh2-s-u)/(mh2-u)/(u+s))*(
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])
)
+(1/2/(u+s))*(
  +1*ln(mV2/(mV2-s))^2
  -2*ln(2)^2
  -1*ln(mV2/(mV2-u))^2
  -1*ln((2*mV2-mh2-r)/mV2)^2
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -2*ln(2)*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -(mV2-s)/s])
  +2*Hlog(1,[0, -(mV2-u)/u])
)
+(1/2*u/(u+s)^2)*(
  +1*ln(mV2/(mV2-u))^2*ln(-u/s)
  +2*Hlog(1,[(mh2-u)/mh2, s/(u+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(-r+mh2), s/(u+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(r+mh2), s/(u+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, s/(u+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/s)
  +2*Hlog(1,[mV2/u, 0, s/(u+s)])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(u+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(-r+mh2), s/(u+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), s/(u+s)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, s/(u+s)])
  +2*Hlog(1,[2*mV2/(-r+mh2), 1, s/(u+s)])
  +2*Hlog(1,[2*mV2/(-r+mh2), s/mh2, s/(u+s)])
  -2*Hlog(1,[2*mV2/(-r+mh2), (mh2-u)/mh2, s/(u+s)])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, s/(u+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), 1, s/(u+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(u+s)])
  -2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, s/(u+s)])
  -2*Hlog(1,[-(mV2-s)/s, 1, s/(u+s)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(u+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2), s/(u+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(u+s)])
)
+(-1/2*(-r+mh2)/mh2/(u+s))*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])
)
+(-1/2*(r+mh2)/mh2/(u+s))*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(-r+mh2)])
)
+(-(mV2*s+mV2*u-mh2*s+s*u)/(mh2-u)/(u+s)/s)*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])
)
)
+eps^(1)*missingOrderPL022110100d6
:

PL[[0, 3, 1, 1, 1, 1, 0, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/2*(mV2-s)/s/(mh2-s-u))*(
  -1*ln(mV2/(mV2-s))^2
  +2*ln(mV2/(mV2-s))*ln(-mV2/u)
  +2*Hlog(1,[0, -(mV2-s)/s])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s])
)
+(-1/12*(mV2+s)/s/(mh2-s-u))*(
  -2*ln(mV2/(mV2-s))^3
  -2*Pi^2*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, -(mV2-s)/s])*ln(-mV2/u)
  +3*ln(mV2/(mV2-s))^2*ln(-mV2/u)
  +12*Hlog(1,[0, 0, -(mV2-s)/s])
  +12*Hlog(1,[0, -(mV2-s)/s, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 1])
)
+(1/2*(mV2-mh2+u)/(mh2-u)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+u))^2
  -2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  -2*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
)
+(1/12*(mV2+mh2-u)/(mh2-u)/(mh2-s-u))*(
  -2*ln(mV2/(mV2-mh2+u))^3
  -2*Pi^2*ln(mV2/(mV2-mh2+u))
  -6*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  +3*ln(mV2/(mV2-mh2+u))^2*ln(-mV2/u)
  +12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])
  +12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])
)
)
+eps^(1)*missingOrderPL031111000d6
:

PL[[0, 3, 1, 1, 1, 1, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/4/mh2/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))^2*ln(-u/(mh2-u))
  +2*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/(mh2-u))
  -2*Hlog(1,[s/(s+u), s/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[(mh2-u)/mh2, s/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(-mV2/u)
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(-mV2/u)
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(-mV2/u)
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(-mV2/u)
  +2*Hlog(1,[-(mV2-s)/s, s/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[-(mV2-s)/s, s/mh2])*ln(-mV2/u)
  -2*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])*ln(-mV2/u)
  +2*Hlog(1,[mV2/u, 0, s/mh2])
  -2*Hlog(1,[mV2/u, s/(s+u), s/mh2])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/mh2])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), s/mh2])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/mh2])
  +2*Hlog(1,[mV2/u, -(mV2-s)/s, s/mh2])
  -2*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 1, (mh2-u)/mh2])
  +4*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-u)/mh2])
  +4*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 1, s/mh2])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 1, (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), s/mh2])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, s/mh2])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 1, s/mh2])
  -4*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, s/(s+u), s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/mh2])
)
+(-1/12/(mh2-u)/s)*(
  +1*Pi^2*ln(mV2/(mV2-u))
  -6*Hlog(1,[mV2/u, 0, 1])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 1])
)
+(-1/4/(mh2-u)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))*ln(mV2/(mV2-mh2+u))^2
  +2*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -1*ln(mV2/(mV2-mh2+u))^2*ln(-mV2/u)
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])
  +2*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 1])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 1])
  -2*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 1])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])
  -2*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 1])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])
)
+(-1/4/(s+u)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))^2*ln(-u/s)
  -2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/s)
  +2*Hlog(1,[(mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2+r), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[mV2/u, 0, s/(s+u)])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), s/(s+u)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), 1, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u)])
)
+(-1/4/(mh2-s-u)/s)*(
  +1*ln(mV2/(mV2-u))*ln(-u/s)^2
  +1*ln(mV2/(mV2-s))^2*ln(-mV2/u)
  +2*Hlog(1,[0, -(mV2-s)/s])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -(mV2-s)/s])*ln(-mV2/u)
  -1*ln(mV2/(mV2-s))^2*ln(mV2/(mV2-u))
  +2*Hlog(1,[mV2/u, s/(s+u), 1])
  -2*Hlog(1,[mV2/u, -(mV2-s)/s, 1])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])
  +2*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 1])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])
  +2*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 1])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 1])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), 1])
)
+(1/2*u/s/(s+u)/(mh2-s-u))*(
  +1*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
)
+(1/4*(2*mh2-u)/mh2/(mh2-u)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
)
+(-1/4*(4*mV2*mh2-2*mV2*r-mh2^2+mh2*r)/(mh2-u)/s/mh2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2*mh2+2*mV2*r-mh2^2-mh2*r)/mh2/(4*mV2-mh2)/(mh2-u)/s)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])
)
+(-1/4*(8*mV2*mh2-2*mV2*r-4*mV2*u-2*mh2^2+mh2*u+r*u)/(mh2-s-u)/(mh2-u)/mh2/(4*mV2-mh2))*(
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])*ln(-mV2/u)
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2+r)])
)
+(-1/4*(8*mV2*mh2+2*mV2*r-4*mV2*u-2*mh2^2+mh2*u-r*u)/(mh2-s-u)/(mh2-u)/mh2/(4*mV2-mh2))*(
  +1*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])*ln(-mV2/u)
  -1*Hlog(1,[-(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[mV2/u, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), -(mV2-mh2+u)/(mh2-u), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2*mh2-2*mV2*r+4*mV2*s-mh2^2+mh2*r-mh2*s-r*s)/(4*mV2-mh2)/mh2/(mh2-s-u)/s)*(
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])*ln(-mV2/u)
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2+r)])
  -1*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2*mh2+2*mV2*r+4*mV2*s-mh2^2-mh2*r-mh2*s+r*s)/(4*mV2-mh2)/mh2/(mh2-s-u)/s)*(
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[s/(s+u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])*ln(-mV2/u)
  -1*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), -(mV2-s)/s, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, -(mV2-s)/s, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r)])
)
)
+eps^(1)*missingOrderPL031111100d6
:

PL[[0, 3, 2, 1, 1, 0, 1, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(-1/2/(mh2-u)/s)*(
  -1*Hlog(1,[0, mV2/u])
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])
)
+(-1/2*(mV2*s+mV2*u-mh2*u)/(mV2*s^2+2*mV2*s*u+mV2*u^2-mh2*s*u)/mh2)*(
  +1*ln(2)*ln(mV2/(mV2-u))
)
+(-1/2/mh2*(mh2-s)/(mh2-s-u)/s)*(
  -1*Hlog(1,[-(mV2-s)/s, s/mh2])
  +1*Hlog(1,[2*mV2/(mh2-r), s/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), s/mh2])
)
+(-1/2*u/(mh2-s-u)/mh2/(mh2-u))*(
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2])
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-mV2*mh2*s-5*mV2*mh2*u-mV2*r*s-3*mV2*r*u+mh2^2*u+mh2*r*u)/(4*mV2-mh2)/(mV2*s^2+2*mV2*s*u+mV2*u^2-mh2*s*u)/mh2)*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2^2*s+4*mV2^2*u-mV2*mh2*s-5*mV2*mh2*u+mV2*r*s+3*mV2*r*u+mh2^2*u-mh2*r*u)/(4*mV2-mh2)/(mV2*s^2+2*mV2*s*u+mV2*u^2-mh2*s*u)/mh2)*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])
)
+(-1/2*u*(mV2*s+mV2*u-s*u)/(mh2-s-u)/(mV2*s^2+2*mV2*s*u+mV2*u^2-mh2*s*u)/s)*(
  -1*ln(mV2/(mV2-u))*ln(-u/s)
  -1*Hlog(1,[mV2/u, s/(s+u)])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u)])
)
)
+eps^(1)*missingOrderPL032110100d6
:

PL[[0, 4, 1, 1, 1, 1, 0, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(-1/36/(mh2-u)/(mh2-s-u))*(
  +2*ln(mV2/(mV2-mh2+u))^3
  +2*Pi^2*ln(mV2/(mV2-mh2+u))
  +6*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])*ln(-mV2/u)
  -3*ln(mV2/(mV2-mh2+u))^2*ln(-mV2/u)
  -12*Hlog(1,[0, 0, -(mV2-mh2+u)/(mh2-u)])
  -12*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u), 1])
)
+(-1/36/(mh2-s-u)/s)*(
  -2*ln(mV2/(mV2-s))^3
  -2*Pi^2*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, -(mV2-s)/s])*ln(-mV2/u)
  +3*ln(mV2/(mV2-s))^2*ln(-mV2/u)
  +12*Hlog(1,[0, 0, -(mV2-s)/s])
  +12*Hlog(1,[0, -(mV2-s)/s, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s, 1])
)
+(-1/12/mV2*(mV2-s)/(mh2-s-u)/s)*(
  +1*ln(mV2/(mV2-s))^2
  -2*ln(mV2/(mV2-s))*ln(-mV2/u)
  -2*Hlog(1,[0, -(mV2-s)/s])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-s)/s])
)
+(-1/12*(mV2-mh2+u)/mV2/(mh2-u)/(mh2-s-u))*(
  -1*ln(mV2/(mV2-mh2+u))^2
  +2*ln(mV2/(mV2-mh2+u))*ln(-mV2/u)
  +2*Hlog(1,[0, -(mV2-mh2+u)/(mh2-u)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+u)/(mh2-u)])
)
)
+eps^(1)*missingOrderPL041111000d6
:

PL[[1, 0, 1, 0, 1, 0, 2, 0, 0], 4-2*eps] :=
+eps^(0)*( 
+(-1/6/(mh2-s))*(
  +2*ln(mV2/(mV2-mh2+s))^3
  +2*Pi^2*ln(mV2/(mV2-mh2+s))
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -3*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  -12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
)
)
+eps^(1)*( 
+(-1/24/(mh2-s))*(
  +3*ln(mV2/(mV2-mh2+s))^4
  -8*Pi^2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)^2
  +96*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  +96*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])*ln(mV2)
  -48*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])*ln(mV2)
  +2*Pi^2*ln(mV2/(mV2-mh2+s))^2
  -6*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)^2
  -16*ln(mV2)*ln(mV2/(mV2-mh2+s))^3
  -96*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -120*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])*ln(-mV2/s)
  +48*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -72*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 1])*ln(-mV2/s)
  +48*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -16*Pi^2*ln(mV2)*ln(mV2/(mV2-mh2+s))
  +8*Pi^2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +24*ln(mV2)*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  -48*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)*ln(-mV2/s)
  +72*Hlog(1,[0, 0, 0, -(mV2-mh2+s)/(mh2-s)])
  +96*Hlog(1,[0, 0, 1, -(mV2-mh2+s)/(mh2-s)])
  +168*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s), 1])
  -96*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
  +48*Hlog(1,[0, 1, 0, -(mV2-mh2+s)/(mh2-s)])
  +48*Hlog(1,[0, 1, -(mV2-mh2+s)/(mh2-s), 1])
  +24*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
  +48*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 0, 1])
  -48*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s)])
  +216*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1, 1])
  -48*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1, -(mV2-mh2+s)/(mh2-s)])
  -96*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1])
  +24*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1])
  -48*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), 1])
  +72*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
  +24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 1])
  +48*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1])
  +144*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 1, 1])
  -48*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 1, -(mV2-mh2+s)/(mh2-s)])
  -48*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s), 1])
  +72*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 1, 0, 1])
  -48*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 1, 0, -(mV2-mh2+s)/(mh2-s)])
)
)
+eps^(2)*missingOrderPL101010200d4
:

PL[[1, 0, 1, 1, 1, 0, 3, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/2*(mV2-u)/(mh2-s-u)/u)*(
  -1*ln(mV2/(mV2-u))^2
  +2*ln(mV2/(mV2-u))*ln(-mV2/s)
  +2*Hlog(1,[0, -(mV2-u)/u])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])
)
+(-1/12*(mV2+u)/(mh2-s-u)/u)*(
  -2*ln(mV2/(mV2-u))^3
  -6*Hlog(1,[0, -(mV2-u)/u])*ln(-mV2/s)
  -2*Pi^2*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))^2*ln(-mV2/s)
  +12*Hlog(1,[0, 0, -(mV2-u)/u])
  +12*Hlog(1,[0, -(mV2-u)/u, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u, 1])
)
+(1/2*(mV2-mh2+s)/(mh2-s-u)/(mh2-s))*(
  +1*ln(mV2/(mV2-mh2+s))^2
  -2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
)
+(1/12*(mV2+mh2-s)/(mh2-s)/(mh2-s-u))*(
  -2*ln(mV2/(mV2-mh2+s))^3
  -2*Pi^2*ln(mV2/(mV2-mh2+s))
  +3*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  +12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
)
)
+eps^(1)*missingOrderPL101110300d6
:

PL[[1, 0, 1, 1, 1, 0, 4, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(-1/36/(mh2-s)/(mh2-s-u))*(
  +2*ln(mV2/(mV2-mh2+s))^3
  +2*Pi^2*ln(mV2/(mV2-mh2+s))
  -3*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
)
+(-1/36/(mh2-s-u)/u)*(
  -2*ln(mV2/(mV2-u))^3
  -2*Pi^2*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))^2*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-u)/u])*ln(-mV2/s)
  +12*Hlog(1,[0, 0, -(mV2-u)/u])
  +12*Hlog(1,[0, -(mV2-u)/u, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u, 1])
)
+(-1/12*(mV2-u)/mV2/(mh2-s-u)/u)*(
  +1*ln(mV2/(mV2-u))^2
  -2*ln(mV2/(mV2-u))*ln(-mV2/s)
  -2*Hlog(1,[0, -(mV2-u)/u])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])
)
+(-1/12*(mV2-mh2+s)/mV2/(mh2-s)/(mh2-s-u))*(
  -1*ln(mV2/(mV2-mh2+s))^2
  +2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
)
)
+eps^(1)*missingOrderPL101110400d6
:

PL[[1, 0, 2, 0, 1, 0, 2, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/(mV2-mh2+s)/mV2)*(
  -1*ln(-mV2/s)
  +1*ln(mV2/(mV2-mh2))
)
)
+eps^(0)*( 
+(-1/2/mV2/(mV2-mh2+s))*(
  +1*ln(-mV2/s)^2
  -1*Pi^2
  -1*ln(mV2/(mV2-mh2))^2
  +4*ln(mV2)*ln(mV2/(mV2-mh2))
  -4*ln(mV2)*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2)/mh2])
)
+(1/2*(4*mV2-mh2+s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*ln(mV2/(mV2-mh2+s))^2
  -2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
)
)
+eps^(1)*( 
+(-2/mV2/(mh2-s))*(
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
)
+(1/6/mV2/(mV2-mh2+s))*(
  +1*ln(mV2/(mV2-mh2))^3
  +1*Pi^2*ln(-mV2/s)
  -1*ln(-mV2/s)^3
  -1*Pi^2*ln(mV2/(mV2-mh2))
  -6*Pi^2*ln(mV2)
  -36*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)
  -6*ln(mV2)*ln(mV2/(mV2-mh2))^2
  +6*ln(mV2)*ln(-mV2/s)^2
  +12*ln(mV2)^2*ln(mV2/(mV2-mh2))
  -12*ln(mV2)^2*ln(-mV2/s)
  -18*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  -18*Hlog(1,[0, 1, -(mV2-mh2)/mh2])
  -36*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  +54*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  -36*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])
  +36*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])
)
+(6*(2*mV2-mh2+s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
)
+(-1/2*(2*mV2+mh2-s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
)
+(1/2*(4*mV2-mh2+s)/(mh2-s)/mV2/(mV2-mh2+s))*(
  +4*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  -4*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  -2*ln(mV2)*ln(mV2/(mV2-mh2+s))^2
  -1*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)^2
  +4*ln(mV2)*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +4*Hlog(1,[0, 1, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -4*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s)])
  -4*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +4*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
)
+(-2*(5*mV2-2*mh2+2*s)/(mh2-s)/mV2/(mV2-mh2+s))*(
  +1*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
)
+(1/6*(mh2-s+8*mV2)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*ln(mV2/(mV2-mh2+s))^3
  +1*Pi^2*ln(mV2/(mV2-mh2+s))
)
)
+eps^(2)*( 
+((-5*mh2+8*mV2+5*s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  -1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 1, -(mV2-mh2+s)/(mh2-s)])
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s), 1])
  +1*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 1, 0, -(mV2-mh2+s)/(mh2-s)])
)
+(1/24/mV2/(mV2-mh2+s))*(
  +1*ln(mV2/(mV2-mh2))^4
  +3*Pi^4
  -1*ln(-mV2/s)^4
  +12*Pi^2*Hlog(1,[0, -(mV2-mh2)/mh2])
  +24*Pi^2*ln(mV2)^2
  -2*Pi^2*ln(mV2/(mV2-mh2))^2
  +2*Pi^2*ln(-mV2/s)^2
  +144*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)^2
  +144*Hlog(1,[0, 1, -(mV2-mh2)/mh2])*ln(mV2)
  -48*Zeta(3)*ln(mV2/(mV2-mh2))
  +48*Zeta(3)*ln(-mV2/s)
  +144*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  +288*Hlog(1,[0, -(mV2-mh2)/mh2, 1])*ln(mV2)
  -432*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])*ln(mV2)
  +288*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])*ln(mV2)
  -288*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])*ln(mV2)
  -8*ln(mV2)*ln(mV2/(mV2-mh2))^3
  +8*ln(mV2)*ln(-mV2/s)^3
  +24*ln(mV2)^2*ln(mV2/(mV2-mh2))^2
  -32*ln(mV2)^3*ln(mV2/(mV2-mh2))
  +32*ln(mV2)^3*ln(-mV2/s)
  -24*ln(mV2)^2*ln(-mV2/s)^2
  +8*Pi^2*ln(mV2)*ln(mV2/(mV2-mh2))
  -8*Pi^2*ln(mV2)*ln(-mV2/s)
  +72*Hlog(1,[0, 0, 0, -(mV2-mh2)/mh2])
  +144*Hlog(1,[0, 0, 1, -(mV2-mh2+s)/(mh2-s)])
  -144*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
  +72*Hlog(1,[0, 1, 0, -(mV2-mh2)/mh2])
  +72*Hlog(1,[0, 1, 0, -(mV2-mh2+s)/(mh2-s)])
  +72*Hlog(1,[0, 1, 1, -(mV2-mh2)/mh2])
  +144*Hlog(1,[0, 1, -(mV2-mh2)/mh2, 1])
  -216*Hlog(1,[0, 1, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  +72*Hlog(1,[0, -(mV2-mh2)/mh2, 0, 1])
  -72*Hlog(1,[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])
  +72*Hlog(1,[0, -(mV2-mh2)/mh2, 1, 1])
  -216*Hlog(1,[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2])
  -432*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1])
  +648*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  +72*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 0, 1])
  -72*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s)])
  -144*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2)/mh2])
  -288*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, 1])
  +432*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])
  +144*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, 1])
  -144*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2)/mh2])
  -432*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, 1])
  +432*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])
)
+(-2/(mh2-s)/mV2)*(
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])*ln(mV2)
  -3*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 1])*ln(-mV2/s)
  +3*Hlog(1,[0, 0, 0, -(mV2-mh2+s)/(mh2-s)])
  -2*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), 1])
  +3*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 0, 1, 1])
  +3*Hlog(1,[-(mV2-mh2+s)/(mh2-s), 1, 0, 1])
  +1*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
  +1*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), 1])
)
+(-3*(2*mV2-mh2+s)/(mV2-mh2+s)/(mh2-s)/mV2)*(
  +4*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])*ln(mV2)
  -4*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), 1])
  +1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, 1])
)
+(1/12*(2*mV2+mh2-s)/(mV2-mh2+s)/(mh2-s)/mV2)*(
  -3*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)^2
  +4*Pi^2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +12*ln(mV2)*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
)
+(6*(3*mV2-2*mh2+2*s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])*ln(-mV2/s)
)
+(1/6*(4*mV2-mh2+s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*Pi^2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -24*Hlog(1,[0, 1, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  -12*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  +24*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  -12*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  +24*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  -36*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  -24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])*ln(mV2)
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)^2
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)^2
  -1*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)^3
  +6*ln(mV2)^2*ln(mV2/(mV2-mh2+s))^2
  +18*Hlog(1,[0, 1, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -1*ln(mV2/(mV2-mh2+s))^3*ln(-mV2/s)
  +6*ln(mV2)*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)^2
  -12*ln(mV2)^2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +6*Hlog(1,[0, 0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -24*Hlog(1,[0, 1, 1, -(mV2-mh2+s)/(mh2-s)])
  +24*Hlog(1,[0, 1, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
  +6*Hlog(1,[0, -(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, -(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s)])
  +18*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
  -24*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 0, 1, -(mV2-mh2+s)/(mh2-s)])
  +18*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[-(mV2-mh2)/mh2, 1, 0, -(mV2-mh2+s)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 1, 1, -(mV2-mh2+s)/(mh2-s)])
  -18*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -24*Hlog(1,[-(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
  +18*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 0, -(mV2-mh2+s)/(mh2-s)])
  -36*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, 1, -(mV2-mh2+s)/(mh2-s)])
  +54*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +36*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 0, -(mV2-mh2+s)/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1, -(mV2-mh2+s)/(mh2-s)])
  +24*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])
)
+(1/6*(7*mV2-mh2+s)/mV2/(mV2-mh2+s)/(mh2-s))*(
  +1*Pi^2*ln(mV2/(mV2-mh2+s))^2
)
+(-(-11*mh2+11*s+2*mV2)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s), 1])
)
+(-3*(-7*mh2+10*mV2+7*s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1, 1])
)
+(-1/6*(-7*mh2+16*mV2+7*s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  -1*Pi^2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +6*Hlog(1,[0, 1, -(mV2-mh2+s)/(mh2-s), 1])
)
+(3*(-3*mh2+8*mV2+3*s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1, -(mV2-mh2+s)/(mh2-s)])
)
+(-(-2*mh2+2*s+5*mV2)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)^2
  +4*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -4*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(mV2)*ln(-mV2/s)
)
+(1/24*(-mh2+s+22*mV2)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*ln(mV2/(mV2-mh2+s))^4
)
+(-1/3*(mh2+8*mV2-s)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*ln(mV2)*ln(mV2/(mV2-mh2+s))^3
  +1*Pi^2*ln(mV2)*ln(mV2/(mV2-mh2+s))
)
+(-(5*mh2-5*s+4*mV2)/mV2/(mh2-s)/(mV2-mh2+s))*(
  +1*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
)
)
+eps^(3)*missingOrderPL102010200d4
:

PL[[1, 1, 1, 0, 0, 1, 1, 0, 0], 4-2*eps] :=
+eps^(0)*( 
+(1/6/mh2)*(
  +1*ln((2*mV2-mh2-r)/mV2)^3
  +1*ln((2*mV2-mh2+r)/mV2)^3
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -2*ln(2)^3
  -1*ln(mV2/(mV2-mh2))^3
  -2*Pi^2*ln(2)
  -3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  +3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  -2*Pi^2*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -6*ln(2)^2*ln(mV2/(mV2-mh2))
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  +6*ln(2)^2*ln(-mV2/mh2)
  +3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/mh2)
  +3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/mh2)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  -6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/mh2)
  -6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/mh2)
  +6*Hlog(1,[0, 0, mV2/mh2])
  -12*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  +12*Hlog(1,[0, -(mV2-mh2)/mh2, 1])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/mh2, 0, 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, 1])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2+r)])
)
)
+eps^(1)*missingOrderPL111001100d4
:

PL[[1, 1, 1, 0, 1, 0, 1, 0, 0], 4-2*eps] :=
+eps^(0)*( 
+(1/2/(mh2-s))*(
  +1*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))^2
  -2*Hlog(1,[0, s/mh2])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[0, s/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2+s))^2
  -2*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(mV2/(mV2-mh2))
  +4*Hlog(1,[0, 0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])*ln(mV2/(mV2-mh2))
  +4*Zeta(3)*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2+s))^2
  +2*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(-mV2/s)
  -2*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -2*Hlog(1,[0, 0, mV2/mh2, mV2/(mh2-s)])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2-r), 1])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2-r), mV2/(mh2-s)])
  -2*Hlog(1,[0, 0, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2+r), 1])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2+r), mV2/(mh2-s)])
  -2*Hlog(1,[0, 0, 2*mV2/(mh2+r), s/mh2])
  -2*Hlog(1,[0, 0, -(mV2-s)/s, 1])
  -2*Hlog(1,[0, 0, -(mV2-s)/s, mV2/(mh2-s)])
  +2*Hlog(1,[0, 0, -(mV2-s)/s, s/mh2])
  -2*Hlog(1,[0, mV2/mh2, 0, 1])
  -2*Hlog(1,[0, mV2/mh2, 0, mV2/(mh2-s)])
  +2*Hlog(1,[0, mV2/mh2, 0, s/mh2])
  +2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r), 1])
  -2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r), 1])
  -2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r), s/mh2])
  +4*Hlog(1,[0, 2*mV2/(mh2-r), 0, 1])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 0, mV2/(mh2-s)])
  -4*Hlog(1,[0, 2*mV2/(mh2-r), 0, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), 1, 1])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  +4*Hlog(1,[0, 2*mV2/(mh2+r), 0, 1])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 0, mV2/(mh2-s)])
  -4*Hlog(1,[0, 2*mV2/(mh2+r), 0, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 1, 1])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, -(mV2-s)/s, 0, 1])
  -2*Hlog(1,[0, -(mV2-s)/s, 0, mV2/(mh2-s)])
  +2*Hlog(1,[0, -(mV2-s)/s, 0, s/mh2])
  +2*Hlog(1,[0, -(mV2-s)/s, 1, 1])
  -2*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, -(mV2-s)/s, s/mh2, s/mh2])
  +2*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
  -4*Hlog(1,[mV2/mh2, 0, 0, 1])
  -2*Hlog(1,[mV2/mh2, 0, 0, mV2/(mh2-s)])
  +4*Hlog(1,[mV2/mh2, 0, 0, s/mh2])
  +2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r), 1])
  -2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r), 1])
  -2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r), s/mh2])
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, s/mh2])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 0, 1])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 0, s/mh2])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 0, 1])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 0, mV2/(mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])
  +2*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 0, 1])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 0, mV2/(mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 1, 1])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, 0, 1])
  +2*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, 0, 1])
  -2*Hlog(1,[-(mV2-s)/s, 0, 0, mV2/(mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 0, 0, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 0, 1, 1])
  -2*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, 1, 0, 1])
  -2*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2+r)])
)
)
+eps^(1)*missingOrderPL111010100d4
:

PL[[1, 1, 1, 0, 1, 0, 2, 0, 0], 4-2*eps] :=
+eps^(0)*( 
+(1/6*r/mh2/(4*mV2-mh2)/(mh2-s))*(
  +1*ln((2*mV2-mh2-r)/mV2)^3
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -1*ln((2*mV2-mh2+r)/mV2)^3
  -1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  +6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -3*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  +3*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +6*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -6*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +12*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  -12*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 1, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 1, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -6*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 1])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
)
)
+eps^(1)*missingOrderPL111010200d4
:

PL[[1, 1, 1, 0, 1, 1, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/6/(mh2-s)/mh2)*(
  +1*ln(mV2/(mV2-mh2))^3
  +1*Pi^2*ln(mV2/(mV2-mh2))
  +2*ln(2)^3
  -1*ln((2*mV2-mh2-r)/mV2)^3
  -1*ln((2*mV2-mh2+r)/mV2)^3
  +2*Pi^2*ln(2)
  -1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  +3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)^2*ln(-mV2/mh2)
  +3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/mh2)
  +3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/mh2)
  -6*ln(2)^2*ln(-mV2/s)
  -3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  -3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  -6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/mh2)
  -6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/mh2)
  +6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +6*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 0, -(mV2-mh2)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, -(mV2-mh2)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-s)/s, s/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, s/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 1])
)
)
+eps^(0)*missingOrderPL111011100d4
:

PL[[1, 1, 1, 1, 0, 0, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/(mh2-u))*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 0, mV2/mh2])
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r)])
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r)])
  -1*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  -1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r)])
  -1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  +1*Hlog(1,[0, 0, mV2/u])
  +1*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])
  +1*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +1*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])
)
)
+eps^(0)*missingOrderPL111100100d4
:

PL[[1, 1, 1, 1, 0, 1, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/6/(mh2-u)/mh2)*(
  -1*Pi^2*ln(mV2/(mV2-mh2))
  -6*ln(2)^2*ln(mV2/(mV2-mh2))
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  +6*ln(2)^2*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  +6*ln(2)^2*ln(-mV2/mh2)
  +3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/mh2)
  +3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/mh2)
  -6*ln(2)^2*ln(-mV2/u)
  -3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/u)
  -3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/u)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  -6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -6*ln(2)*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/mh2)
  -6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/mh2)
  +6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/u)
  +6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/u)
  -6*Hlog(1,[0, 0, mV2/mh2])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, 0, 1])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, 1])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 1])
)
)
+eps^(0)*missingOrderPL111101100d4
:

PL[[1, 1, 1, 1, 1, 0, 2, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(mV2/u/(mh2-s))*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(-mV2/s)
  +1*Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln(-mV2/s)
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(-mV2/s)
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 1])*ln(-mV2/s)
  -1*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, 2*mV2/(r+mh2), 1])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[2*mV2/(r+mh2), 0, 1])*ln(mV2/(mV2-mh2))
  -2*Zeta(3)*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[-(mV2-s)/s, 0, 1])
  -1*Hlog(1,[0, 0, 2*mV2/(mh2-r), 1])
  -1*Hlog(1,[0, 0, 2*mV2/(r+mh2), 1])
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r), 1])
  -1*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2), 1])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), 0, 1])
  -1*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r)])
  -1*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), 0, 1])
  -1*Hlog(1,[0, 2*mV2/(r+mh2), 1, 2*mV2/(mh2-r)])
  -1*Hlog(1,[0, 2*mV2/(r+mh2), 1, 2*mV2/(r+mh2)])
  -1*Hlog(1,[0, -(mV2-s)/s, 1, 1])
  +2*Hlog(1,[mV2/mh2, 0, 0, 1])
  -1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r), 1])
  -1*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2), 1])
  -1*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 0, 1])
  -1*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 0, 1])
  -3*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(r+mh2)])
  -3*Hlog(1,[2*mV2/(r+mh2), 0, 0, 1])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, 1, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(r+mh2), 0, 1, 2*mV2/(r+mh2)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1, 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(r+mh2), 1, 0, 2*mV2/(r+mh2)])
  -1*Hlog(1,[-(mV2-s)/s, 0, 1, 1])
  -1*Hlog(1,[-(mV2-s)/s, 1, 0, 1])
  +1*Hlog(1,[0, 0, -(mV2-s)/s, 1])
  +1*Hlog(1,[0, mV2/mh2, 0, 1])
  +1*Hlog(1,[0, 2*mV2/(mh2-r), 1, 1])
  +1*Hlog(1,[0, 2*mV2/(r+mh2), 1, 1])
  +1*Hlog(1,[0, -(mV2-s)/s, 0, 1])
  +1*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  +1*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])
  +1*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 1, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), 1, 0, 1])
  +1*Hlog(1,[-(mV2-s)/s, 0, 0, 1])
  +1*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(r+mh2)])
)
+(s/(u+s)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))*ln(-u/s)
  -1*Hlog(1,[2*mV2/(mh2-r), s/mh2])
  -1*Hlog(1,[2*mV2/(r+mh2), s/mh2])
  -1*Hlog(1,[-(mV2-s)/s, s/(u+s)])
  +1*Hlog(1,[mV2/u, s/(u+s)])
  +1*Hlog(1,[-(mV2-s)/s, s/mh2])
)
+((2*mV2+mh2)/(mh2-s)/u)*(
  +1*Hlog(1,[0, -(mV2-s)/s, 1])
)
+((2*mV2-r)/(mh2-s)/u)*(
  +1*Hlog(1,[0, 0, 2*mV2/(r+mh2)])
)
+((2*mV2+r)/(mh2-s)/u)*(
  +1*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
)
+((mh2-u)/(mh2-s-u)/(u+s))*(
  -1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])
)
+((2*mV2*s^2+4*mV2*s*u+2*mV2*u^2-mh2*s^2-2*mh2*s*u+s^2*u+s*u^2)/(u+s)^2/(mh2-s-u)/u)*(
  +1*Hlog(1,[0, s/(u+s)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, s/(u+s)])
)
+(1/2/(u+s))*(
  +1*ln(mV2/(mV2-s))^2
  -2*ln(2)^2
  -1*ln((2*mV2-mh2-r)/mV2)^2
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -2*ln(2)*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, -(mV2-s)/s])
)
+(1/2/(mh2-s-u))*(
  -1*ln(mV2/(mV2-mh2+s))^2
  -2*ln(mV2/(mV2-u))*ln(-mV2/s)
  +2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
)
+(1/2*mV2/(mh2-s-u)/u)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))^2
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))^2
  +2*Hlog(1,[0, s/(u+s)])*Hlog(1,[0, -(mV2-u)/u])
  -2*Hlog(1,[0, (mh2-u)/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])
  -2*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(mV2-u)/u])
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])
  -2*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -(mV2-u)/u])
  +2*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])
  +4*Hlog(1,[0, mV2/u])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 0, mV2/u])*ln(mV2/(mV2-mh2))
  -4*Hlog(1,[0, 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, mV2/u, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +2*ln(mV2/(mV2-mh2))*ln((mV2-u)/mV2)
  -2*Hlog(1,[0, 0, s/(u+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, s/(u+s), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, s/(u+s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, s/(u+s), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, (mh2-u)/mh2, s/(u+s)])*ln(mV2/(mV2-u))
  +4*Hlog(1,[0, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*mV2/(mh2-r), s/(u+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, 2*mV2/(r+mh2), s/(u+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[s/(u+s), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[s/(u+s), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[s/(u+s), 0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-u)/mh2, 0, s/(u+s)])*ln(mV2/(mV2-u))
  +4*Hlog(1,[(mh2-u)/mh2, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/(u+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(r+mh2), 0, s/(u+s)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*Hlog(1,[0, s/(u+s)])*ln(mV2/(mV2-u))^2
  -4*Hlog(1,[0, mV2/u])*ln(-mV2/s)
  -2*Hlog(1,[0, 0, mV2/u])*ln(-mV2/s)
  +2*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(-mV2/s)
  -2*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])*ln(-mV2/s)
  -2*Hlog(1,[0, mV2/u, 2*mV2/(r+mh2)])*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2])*ln(-mV2/s)
  +2*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(-mV2/s)
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2)])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2])*ln(-mV2/s)
  -2*ln((mV2-u)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/u])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u])
  -2*Hlog(1,[2*mV2/(r+mh2), mV2/u])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u])
  +4*Hlog(1,[0, mV2/mh2, mV2/u])
  +4*Hlog(1,[0, mV2/u, s/(u+s)])
  -4*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  -4*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u])
  +4*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -4*Hlog(1,[0, 2*mV2/(r+mh2), mV2/u])
  +4*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2])
  +4*Hlog(1,[0, -(mV2-s)/s, mV2/u])
  -4*Hlog(1,[0, -(mV2-s)/s, s/(u+s)])
  +4*Hlog(1,[mV2/mh2, 0, mV2/u])
  -4*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u])
  +4*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -4*Hlog(1,[2*mV2/(r+mh2), 0, mV2/u])
  +4*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2])
  +4*Hlog(1,[-(mV2-s)/s, 0, mV2/u])
  -4*Hlog(1,[-(mV2-s)/s, 0, s/(u+s)])
  +2*Hlog(1,[0, 0, mV2/mh2, mV2/u])
  +2*Hlog(1,[0, 0, mV2/u, s/(u+s)])
  -2*Hlog(1,[0, 0, mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[0, 0, 2*mV2/(mh2-r), mV2/u])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[0, 0, 2*mV2/(r+mh2), mV2/u])
  +2*Hlog(1,[0, 0, 2*mV2/(r+mh2), (mh2-u)/mh2])
  +2*Hlog(1,[0, 0, -(mV2-s)/s, mV2/u])
  -2*Hlog(1,[0, 0, -(mV2-s)/s, s/(u+s)])
  +2*Hlog(1,[0, mV2/mh2, 0, mV2/u])
  -2*Hlog(1,[0, mV2/mh2, 0, (mh2-u)/mh2])
  -2*Hlog(1,[0, mV2/mh2, mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[0, mV2/mh2, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, mV2/mh2, mV2/u, 2*mV2/(r+mh2)])
  +2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +2*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2), (mh2-u)/mh2])
  -2*Hlog(1,[0, mV2/u, s/(u+s), (mh2-u)/mh2])
  +2*Hlog(1,[0, mV2/u, s/(u+s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, mV2/u, s/(u+s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, mV2/u, (mh2-u)/mh2, s/(u+s)])
  +4*Hlog(1,[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), s/(u+s)])
  -2*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +2*Hlog(1,[0, mV2/u, 2*mV2/(r+mh2), s/(u+s)])
  -2*Hlog(1,[0, mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), 0, mV2/u])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 0, s/(u+s)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), 1, s/(u+s)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 1, (mh2-u)/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, s/(u+s)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, s/(u+s)])
  -4*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), 0, mV2/u])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), 0, s/(u+s)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), 0, (mh2-u)/mh2])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), 1, s/(u+s)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), 1, (mh2-u)/mh2])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), s/mh2, s/(u+s)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), s/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2, s/(u+s)])
  -4*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[0, -(mV2-s)/s, 0, mV2/u])
  -2*Hlog(1,[0, -(mV2-s)/s, 0, s/(u+s)])
  +2*Hlog(1,[0, -(mV2-s)/s, 1, s/(u+s)])
  -2*Hlog(1,[0, -(mV2-s)/s, 1, (mh2-u)/mh2])
  -2*Hlog(1,[0, -(mV2-s)/s, mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, -(mV2-s)/s, mV2/u, 2*mV2/(r+mh2)])
  +2*Hlog(1,[0, -(mV2-s)/s, s/mh2, s/(u+s)])
  -2*Hlog(1,[0, -(mV2-s)/s, s/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[0, -(mV2-s)/s, s/(u+s), (mh2-u)/mh2])
  -2*Hlog(1,[0, -(mV2-s)/s, s/(u+s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, -(mV2-s)/s, s/(u+s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2-r), s/(u+s)])
  +2*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(r+mh2), s/(u+s)])
  +2*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(r+mh2), (mh2-u)/mh2])
  +2*Hlog(1,[mV2/mh2, 0, 0, mV2/u])
  -4*Hlog(1,[mV2/mh2, 0, 0, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/mh2, 0, mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/mh2, 0, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/mh2, 0, mV2/u, 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +2*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2), (mh2-u)/mh2])
  -2*Hlog(1,[mV2/mh2, mV2/u, 0, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/mh2, mV2/u, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/mh2, mV2/u, 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 0, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 0, 0, s/(u+s)])
  +2*Hlog(1,[mV2/u, 0, 0, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 0, s/(u+s), (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, 0, s/(u+s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/u, 0, s/(u+s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, s/(u+s)])
  +4*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), s/(u+s)])
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2), s/(u+s)])
  -2*Hlog(1,[mV2/u, 0, 2*mV2/(r+mh2), (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, s/(u+s), 0, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, s/(u+s), 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/u, s/(u+s), 0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, s/(u+s)])
  +4*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, s/(u+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 0, s/(u+s)])
  -2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, 0, mV2/u])
  +4*Hlog(1,[2*mV2/(mh2-r), 0, 0, s/(u+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, 1, s/(u+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 1, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, s/(u+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, s/(u+s)])
  -4*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2-r), 1, 0, s/(u+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), 1, 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, s/(u+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, s/(u+s)])
  -4*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, 0, mV2/u])
  +4*Hlog(1,[2*mV2/(r+mh2), 0, 0, s/(u+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, 1, s/(u+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, 1, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, mV2/u, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2, s/(u+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2, s/(u+s)])
  -4*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, (mh2-u)/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), 1, 0, s/(u+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), 1, 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/u, 0, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(r+mh2), mV2/u, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(r+mh2), mV2/u, 0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 0, s/(u+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 0, s/(u+s)])
  -4*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, 0, 0, mV2/u])
  -2*Hlog(1,[-(mV2-s)/s, 0, 0, s/(u+s)])
  +2*Hlog(1,[-(mV2-s)/s, 0, 1, s/(u+s)])
  -2*Hlog(1,[-(mV2-s)/s, 0, 1, (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 0, mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, 0, mV2/u, 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, s/(u+s)])
  -2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/(u+s), (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 0, s/(u+s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, s/(u+s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2-r), s/(u+s)])
  +2*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(r+mh2), s/(u+s)])
  +2*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(r+mh2), (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 1, 0, s/(u+s)])
  -2*Hlog(1,[-(mV2-s)/s, 1, 0, (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, mV2/u, 0, (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, s/(u+s)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-s)/s, s/(u+s), 0, (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, s/(u+s), 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, s/(u+s), 0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 0, s/(u+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 0, s/(u+s)])
  +2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), 0, (mh2-u)/mh2])
)
+(1/2*mV2/(mh2-s-u)/(mh2-s))*(
  +1*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))^2
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -2*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -2*Hlog(1,[0, s/mh2])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[0, s/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -4*Hlog(1,[0, mV2/(mh2-s)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(mV2/(mV2-mh2))
  +4*Hlog(1,[0, 0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, 2*mV2/(r+mh2), s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2])*ln(mV2/(mV2-mh2))
  -2*ln(mV2/(mV2-mh2))*ln((mV2-mh2+s)/mV2)
  -1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2+s))^2
  -1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2+s))^2
  +4*Hlog(1,[0, mV2/(mh2-s)])*ln(-mV2/s)
  +2*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(-mV2/s)
  -2*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(r+mh2)])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(r+mh2), s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(r+mh2)])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2])*ln(-mV2/s)
  +2*ln((mV2-mh2+s)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s)])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s)])
  -4*Hlog(1,[0, mV2/mh2, mV2/(mh2-s)])
  +4*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s)])
  -4*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])
  +4*Hlog(1,[0, 2*mV2/(r+mh2), mV2/(mh2-s)])
  -4*Hlog(1,[0, 2*mV2/(r+mh2), s/mh2])
  -4*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s)])
  +4*Hlog(1,[0, -(mV2-s)/s, s/mh2])
  -4*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s)])
  +4*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s)])
  +4*Hlog(1,[2*mV2/(r+mh2), 0, mV2/(mh2-s)])
  -4*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s)])
  +4*Hlog(1,[-(mV2-s)/s, 0, s/mh2])
  -2*Hlog(1,[0, 0, mV2/mh2, mV2/(mh2-s)])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2-r), mV2/(mh2-s)])
  -2*Hlog(1,[0, 0, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[0, 0, 2*mV2/(r+mh2), mV2/(mh2-s)])
  -2*Hlog(1,[0, 0, 2*mV2/(r+mh2), s/mh2])
  -2*Hlog(1,[0, 0, -(mV2-s)/s, mV2/(mh2-s)])
  +2*Hlog(1,[0, 0, -(mV2-s)/s, s/mh2])
  -2*Hlog(1,[0, mV2/mh2, 0, mV2/(mh2-s)])
  +2*Hlog(1,[0, mV2/mh2, 0, s/mh2])
  +2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r), s/mh2])
  -2*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2), s/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 0, mV2/(mh2-s)])
  -4*Hlog(1,[0, 2*mV2/(mh2-r), 0, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), 0, mV2/(mh2-s)])
  -4*Hlog(1,[0, 2*mV2/(r+mh2), 0, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[0, 2*mV2/(r+mh2), s/mh2, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, -(mV2-s)/s, 0, mV2/(mh2-s)])
  +2*Hlog(1,[0, -(mV2-s)/s, 0, s/mh2])
  +2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[0, -(mV2-s)/s, s/mh2, s/mh2])
  +2*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/mh2, 0, 0, mV2/(mh2-s)])
  +4*Hlog(1,[mV2/mh2, 0, 0, s/mh2])
  +2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r), s/mh2])
  -2*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2), s/mh2])
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, s/mh2])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 0, s/mh2])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 0, mV2/(mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, 0, mV2/(mh2-s)])
  -6*Hlog(1,[2*mV2/(r+mh2), 0, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, mV2/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 0, 0, mV2/(mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 0, 0, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(r+mh2)])
)
+(1/6*mh2/u/(mh2-s))*(
  -1*ln(mV2/(mV2-s))^3
  -1*Pi^2*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -6*ln(2)^2*ln(mV2/(mV2-mh2))
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  -1*Pi^2*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(-mV2/s)
  +6*ln(2)^2*ln(-mV2/s)
  +3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  +3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  -6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +6*Hlog(1,[0, 0, -(mV2-s)/s])
  +6*Hlog(1,[mV2/mh2, 0, 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 1])
)
+(1/6*s/(mh2-s)/(mh2-s-u))*(
  +2*ln(mV2/(mV2-mh2+s))^3
  +6*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(r+mh2), s/mh2])*ln(mV2/(mV2-mh2))
  +2*Pi^2*ln(mV2/(mV2-mh2+s))
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(r+mh2), s/mh2])*ln(-mV2/s)
  -3*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  +3*ln(mV2/(mV2-mh2+s))^2*ln(-(mh2-s)/s)
  -6*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)*ln(-(mh2-s)/s)
  -12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[mV2/mh2, 0, s/mh2])
  +6*Hlog(1,[mV2/mh2, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), s/mh2])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), s/mh2])
  -6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2])
  -6*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/mh2])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
  +6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
)
+(1/6*(2*mV2-mh2)/(mh2-s)/u)*(
  +1*ln(2)^3
  +1*Pi^2*ln(2)
)
+(1/2*(2*mV2+s)/(mh2-s)/(mh2-s-u))*(
  +1*ln(2)*ln(mV2/(mV2-mh2+s))^2
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  -2*ln(2)*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, s/mh2])
)
+(-1/2*(mh2-r)/mh2/(u+s))*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2)])
)
+(1/6*(mh2-u)/(mh2-s-u)/u)*(
  -2*ln(mV2/(mV2-u))^3
  -6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -2*Pi^2*ln(mV2/(mV2-u))
  -6*Hlog(1,[s/(u+s), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))^2*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-u)/u])*ln(-mV2/s)
  +6*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln(-u/(mh2-u))
  +6*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  +6*ln(mV2/(mV2-u))*ln(-mV2/s)*ln(-u/(mh2-u))
  +12*Hlog(1,[0, 0, -(mV2-u)/u])
  +12*Hlog(1,[0, -(mV2-u)/u, 1])
  -6*Hlog(1,[mV2/mh2, 0, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/mh2, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, s/(u+s), (mh2-u)/mh2])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 2*mV2/(r+mh2), (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(r+mh2), 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(r+mh2), mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(r+mh2), s/mh2, (mh2-u)/mh2])
  -12*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u, 1])
  -6*Hlog(1,[-(mV2-s)/s, 1, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, s/(u+s), (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), (mh2-u)/mh2])
)
+(-1/2*(r+mh2)/mh2/(u+s))*(
  -1*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])
)
+(-1/12*(2*mV2-mh2-r)/(mh2-s)/u)*(
  +1*ln((2*mV2-mh2-r)/mV2)^3
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
)
+(-1/12*(2*mV2-mh2+r)/(mh2-s)/u)*(
  +1*ln((2*mV2-mh2+r)/mV2)^3
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
)
+(-(2*mV2-mh2+u)/(mh2-s-u)/u)*(
  +1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
)
+(1/2*(mh2-2*s-2*u)/(u+s)/(mh2-s-u))*(
  -1*ln(mV2/(mV2-u))^2
  +2*Hlog(1,[0, -(mV2-u)/u])
)
+(1/2*(mh2-u+2*mV2)/(mh2-s-u)/u)*(
  +2*Hlog(1,[0, -(mV2-u)/u])*ln(2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln(2)
  -1*ln(2)*ln(mV2/(mV2-u))^2
  +2*ln(2)*ln(mV2/(mV2-u))*ln(-mV2/s)
)
+(-1/2*(-r+2*mV2+mh2)/u/(mh2-s))*(
  -1*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(r+mh2)])
  +1*Hlog(1,[0, 1, 2*mV2/(r+mh2)])
  +1*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 1])
  +1*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])
)
+(-1/2*(r+2*mV2+mh2)/u/(mh2-s))*(
  -1*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  +1*Hlog(1,[0, 1, 2*mV2/(mh2-r)])
  +1*Hlog(1,[0, 2*mV2/(r+mh2), 1])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 1])
  +1*Hlog(1,[2*mV2/(r+mh2), 1, 2*mV2/(mh2-r)])
)
+(-1/4*(2*mV2*mh2+mh2*s-r*s)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(r+mh2)])*ln(-mV2/s)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(r+mh2)])
)
+(-1/4*(2*mV2*mh2+mh2*s+r*s)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(r+mh2), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(r+mh2), s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
)
+(-1/4*(2*mV2*mh2+mh2^2-mh2*r-mh2*u+r*u)/mh2/(mh2-s-u)/u)*(
  +2*Hlog(1,[0, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[s/(u+s), 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[(mh2-u)/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(r+mh2)])*ln(-mV2/s)
  +2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(r+mh2)])
  -2*Hlog(1,[mV2/u, s/(u+s), 2*mV2/(r+mh2)])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(r+mh2)])
  +2*Hlog(1,[-(mV2-s)/s, s/(u+s), 2*mV2/(r+mh2)])
)
+(-1/4*(2*mV2*mh2+mh2^2+mh2*r-mh2*u-r*u)/mh2/(mh2-s-u)/u)*(
  +2*Hlog(1,[0, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[s/(u+s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/u, s/(u+s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, s/(u+s), 2*mV2/(mh2-r)])
)
+(1/2*s*(mh2*s+2*mh2*u-s*u-u^2)/(u+s)^2/(mh2-s-u)/u)*(
  -2*Hlog(1,[(mh2-u)/mh2, s/(u+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-r), s/(u+s)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(r+mh2), s/(u+s)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))^2*ln(-u/s)
  +2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/s)
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(u+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), s/(u+s)])
  +2*Hlog(1,[mV2/u, 2*mV2/(r+mh2), s/(u+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/(u+s)])
  -2*Hlog(1,[2*mV2/(mh2-r), 1, s/(u+s)])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(u+s)])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/(u+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, s/(u+s)])
  -2*Hlog(1,[2*mV2/(r+mh2), 1, s/(u+s)])
  -2*Hlog(1,[2*mV2/(r+mh2), s/mh2, s/(u+s)])
  +2*Hlog(1,[2*mV2/(r+mh2), (mh2-u)/mh2, s/(u+s)])
  +2*Hlog(1,[-(mV2-s)/s, 1, s/(u+s)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(u+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/(u+s)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(r+mh2), s/(u+s)])
)
)
+eps^(1)*missingOrderPL111110200d6
:

PL[[1, 1, 1, 1, 1, 0, 3, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(-1/12/u/(mh2-s))*(
  -1*ln(2)^3
  -1*ln(mV2/(mV2-s))^3
  -1*Pi^2*ln(2)
  +6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  -1*Pi^2*ln(mV2/(mV2-mh2))
  -6*ln(2)^2*ln(mV2/(mV2-mh2))
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  -1*Pi^2*ln(mV2/(mV2-s))
  +6*ln(2)^2*ln(-mV2/s)
  +3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  +3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  -6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +6*Hlog(1,[0, 0, -(mV2-s)/s])
  +6*Hlog(1,[0, -(mV2-s)/s, 1])
  +6*Hlog(1,[mV2/mh2, 0, 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 1])
)
+(-1/12/u/(mh2-s-u))*(
  -2*ln(mV2/(mV2-u))^3
  -6*Hlog(1,[0, -(mV2-u)/u])*ln(-mV2/s)
  -2*Pi^2*ln(mV2/(mV2-u))
  +3*ln(mV2/(mV2-u))^2*ln(-mV2/s)
  +12*Hlog(1,[0, 0, -(mV2-u)/u])
  +12*Hlog(1,[0, -(mV2-u)/u, 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u, 1])
)
+(1/12/(mh2-s-u)/(mh2-s))*(
  -2*ln(mV2/(mV2-mh2+s))^3
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -2*Pi^2*ln(mV2/(mV2-mh2+s))
  +3*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  +12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  +12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
)
+(-1/4*s/mh2/(mh2-s-u)/(mh2-s))*(
  +1*ln(2)*ln(mV2/(mV2-mh2+s))^2
  +1*ln(mV2/(mV2-mh2+s))^2*ln(-(mh2-s)/s)
  +2*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  +2*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  -2*ln(2)*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)*ln(-(mh2-s)/s)
  +2*Hlog(1,[mV2/mh2, 0, s/mh2])
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), s/mh2])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
)
+(-1/4*s/(s+u)/u/(mh2-s-u))*(
  -2*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-r), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/s)
  -1*ln(mV2/(mV2-u))^2*ln(-u/s)
  -2*Hlog(1,[mV2/u, 0, s/(s+u)])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), s/(s+u)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u)])
)
+(1/4*(mh2-u)/mh2/u/(mh2-s-u))*(
  +1*ln(2)*ln(mV2/(mV2-u))^2
  +2*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[0, -(mV2-u)/u])*ln(2)
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(-mV2/s)
  +2*Hlog(1,[s/(s+u), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln(2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln(-u/(mh2-u))
  -2*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  -2*ln(2)*ln(mV2/(mV2-u))*ln(-mV2/s)
  -2*ln(mV2/(mV2-u))*ln(-mV2/s)*ln(-u/(mh2-u))
  +2*Hlog(1,[mV2/mh2, 0, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/mh2, mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -2*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, s/(s+u), (mh2-u)/mh2])
  -4*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 1, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2])
  +4*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2])
  +4*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 1, (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, (mh2-u)/mh2])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2])
)
+(-1/24*(4*mV2*mh2-2*mV2*r-mh2^2+mh2*r)/mh2/(4*mV2-mh2)/u/(mh2-s))*(
  +1*ln((2*mV2-mh2+r)/mV2)^3
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[0, 1, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 1])
  -6*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])
)
+(-1/24*(4*mV2*mh2+2*mV2*r-mh2^2-mh2*r)/mh2/(4*mV2-mh2)/u/(mh2-s))*(
  +1*ln((2*mV2-mh2-r)/mV2)^3
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  -6*Hlog(1,[0, 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])
)
+(-1/8*(2*mV2*r-4*mV2*s+mh2*s-r*s)/(4*mV2-mh2)/mh2/(mh2-s-u)/(mh2-s))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
)
+(-1/8*(2*mV2*r+4*mV2*s-mh2*s-r*s)/(4*mV2-mh2)/mh2/(mh2-s-u)/(mh2-s))*(
  +2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  +2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
)
+(-1/8*(4*mV2*mh2-2*mV2*r-4*mV2*u-mh2^2+mh2*r+mh2*u-r*u)/mh2/(4*mV2-mh2)/u/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +2*Hlog(1,[s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)
  -2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
)
+(-1/8*(4*mV2*mh2+2*mV2*r-4*mV2*u-mh2^2-mh2*r+mh2*u+r*u)/mh2/(4*mV2-mh2)/u/(mh2-s-u))*(
  +1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*Hlog(1,[s/(s+u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -2*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)
  -2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[mV2/mh2, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r)])
)
+(-1/2*r*(2*mV2-mh2)/u/(4*mV2-mh2)/mh2/(mh2-s))*(
  -1*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
)
)
+eps^(1)*missingOrderPL111110300d6
:

PL[[1, 1, 2, 0, 1, 0, 2, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(s^2/(mh2-s)^3)*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln(-(mh2-s)/s)
  +2*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  -2*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  -2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)*ln(-(mh2-s)/s)
  +2*Hlog(1,[mV2/mh2, 0, s/mh2])
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), s/mh2])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
)
+((mV2-2*s)/(mh2-s)^2)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])
)
+((mV2+2*s)/(mh2-s)^2)*(
  -1*Hlog(1,[-(mV2-s)/s, s/mh2])
  +1*Hlog(1,[2*mV2/(mh2-r), s/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), s/mh2])
)
+(s*(3*mh2-2*s-r)/(mh2-s)^3)*(
  +1*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 1])
)
+(s*(3*mh2-2*s+r)/(mh2-s)^3)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 1])
)
+((2*mV2*mh2-2*mV2*s+mh2^2-3*mh2*s)/mh2/(mh2-s)^2)*(
  +1*ln(2)
)
+(-1/(mh2-s))*(
  +1*Hlog(1,[0, mV2/mh2])
)
+(-2*s/(mh2-s)^2)*(
  +1*Hlog(1,[0, mV2/(mh2-s)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, mV2/(mh2-s)])*ln(-mV2/s)
  -1*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s)])
  -1*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s)])
  -1*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2-r)])
  -1*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s)])
  -1*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2+r)])
  -1*ln(-mV2/s)
  +1*Hlog(1,[0, 0, mV2/mh2])
  +1*Hlog(1,[0, mV2/mh2, mV2/(mh2-s)])
  +1*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s)])
  +1*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s)])
  +1*Hlog(1,[-(mV2-s)/s, 0, 1])
  +1*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s)])
  +1*ln(mV2/(mV2-mh2))
)
+(2*(mV2-s)/(mh2-s)^2)*(
  +1*ln(mV2/(mV2-s))
)
+(1/2*(mh2+s)/(mh2-s)^2)*(
  +1*ln(mV2/(mV2-mh2))^2
  +2*ln(2)*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, -(mV2-mh2)/mh2])
)
+(1/2*(-mh2+mV2-s)/(mh2-s)^2)*(
  +1*ln(mV2/(mV2-s))^2
  -2*ln(2)^2
  -1*ln((2*mV2-mh2-r)/mV2)^2
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -(mV2-s)/s])
)
+(1/3*s*mh2/(mh2-s)^3)*(
  +1*ln(2)^3
  +1*ln(mV2/(mV2-s))^3
  +1*Pi^2*ln(2)
  +1*Pi^2*ln(mV2/(mV2-mh2))
  +1*Pi^2*ln(mV2/(mV2-s))
  +2*ln(mV2/(mV2-mh2+s))^3
  -6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  -6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +6*ln(2)^2*ln(mV2/(mV2-mh2))
  +3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  +3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  +2*Pi^2*ln(mV2/(mV2-mh2+s))
  +3*ln(2)*ln(mV2/(mV2-mh2+s))^2
  -3*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  -6*ln(2)^2*ln(-mV2/s)
  -3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  -3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  -6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  -6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -6*ln(2)*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -6*Hlog(1,[0, 0, -(mV2-s)/s])
  -12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[mV2/mh2, 0, 1])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 1])
  +6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
)
+(1/6*s*(mh2-r)/(mh2-s)^3)*(
  -1*ln((2*mV2-mh2+r)/mV2)^3
  -1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  -3*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  +6*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +6*Hlog(1,[0, 1, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
)
+(1/2*s*(mh2+s)/(mh2-s)^3)*(
  +1*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))^2
  -2*Hlog(1,[0, s/mh2])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[0, s/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2+s))^2
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2+s))^2
  -2*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(-mV2/s)
  +4*Hlog(1,[0, 0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  -2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(-mV2/s)
  -2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(-mV2/s)
  -2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  -2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])*ln(-mV2/s)
  +4*Zeta(3)*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +2*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -2*Hlog(1,[0, 0, mV2/mh2, mV2/(mh2-s)])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2-r), 1])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2-r), mV2/(mh2-s)])
  -2*Hlog(1,[0, 0, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2+r), 1])
  +2*Hlog(1,[0, 0, 2*mV2/(mh2+r), mV2/(mh2-s)])
  -2*Hlog(1,[0, 0, 2*mV2/(mh2+r), s/mh2])
  -2*Hlog(1,[0, 0, -(mV2-s)/s, 1])
  -2*Hlog(1,[0, 0, -(mV2-s)/s, mV2/(mh2-s)])
  +2*Hlog(1,[0, 0, -(mV2-s)/s, s/mh2])
  -2*Hlog(1,[0, mV2/mh2, 0, 1])
  -2*Hlog(1,[0, mV2/mh2, 0, mV2/(mh2-s)])
  +2*Hlog(1,[0, mV2/mh2, 0, s/mh2])
  +2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r), 1])
  -2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r), 1])
  -2*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r), s/mh2])
  +4*Hlog(1,[0, 2*mV2/(mh2-r), 0, 1])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 0, mV2/(mh2-s)])
  -4*Hlog(1,[0, 2*mV2/(mh2-r), 0, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), 1, 1])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  +4*Hlog(1,[0, 2*mV2/(mh2+r), 0, 1])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 0, mV2/(mh2-s)])
  -4*Hlog(1,[0, 2*mV2/(mh2+r), 0, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), 1, 1])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, s/mh2])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, -(mV2-s)/s, 0, 1])
  -2*Hlog(1,[0, -(mV2-s)/s, 0, mV2/(mh2-s)])
  +2*Hlog(1,[0, -(mV2-s)/s, 0, s/mh2])
  +2*Hlog(1,[0, -(mV2-s)/s, 1, 1])
  -2*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  +2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[0, -(mV2-s)/s, s/mh2, s/mh2])
  +2*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
  -4*Hlog(1,[mV2/mh2, 0, 0, 1])
  -2*Hlog(1,[mV2/mh2, 0, 0, mV2/(mh2-s)])
  +4*Hlog(1,[mV2/mh2, 0, 0, s/mh2])
  +2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/mh2, 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r), 1])
  -2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r), s/mh2])
  +2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r), 1])
  -2*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r), s/mh2])
  +2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, s/mh2])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[mV2/mh2, mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 0, 1])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 0, s/mh2])
  +2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 0, 1])
  -2*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 0, mV2/(mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])
  +2*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 0, 1])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 0, mV2/(mh2-s)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, 1, 1])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, 0, 1])
  +2*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, 0, 1])
  -2*Hlog(1,[-(mV2-s)/s, 0, 0, mV2/(mh2-s)])
  +2*Hlog(1,[-(mV2-s)/s, 0, 0, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 0, 1, 1])
  -2*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, 1, 0, 1])
  -2*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2+r)])
)
+(-2*s*(2*mh2-s)/(mh2-s)^3)*(
  +1*Hlog(1,[0, -(mV2-s)/s, 1])
)
+(2*s*(mh2-s-r)/(mh2-s)^3)*(
  +1*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
)
+(2*s*(mh2-s+r)/(mh2-s)^3)*(
  +1*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
)
+(1/6*(mh2+r)*s/(mh2-s)^3)*(
  -1*ln((2*mV2-mh2-r)/mV2)^3
  -1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  -6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  +6*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +6*Hlog(1,[0, 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[mV2/mh2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
)
+(-2*(mV2-mh2+s)*s/(mh2-s)^3)*(
  +1*ln(mV2/(mV2-mh2))*ln((mV2-mh2+s)/mV2)
  -1*ln((mV2-mh2+s)/mV2)*ln(-mV2/s)
  -1*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s)])
  -1*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s)])
  +1*Hlog(1,[mV2/mh2, mV2/(mh2-s)])
  +1*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s)])
)
+(-(mV2*mh2+mV2*s-mh2^2+mh2*s)/mh2/(mh2-s)^2)*(
  +1*ln((mV2-mh2)/mV2)
)
+(-1/2*(2*mV2*mh2-2*mV2*s+mh2^2-mh2*r-3*mh2*s-r*s)/mh2/(mh2-s)^2)*(
  +1*ln((2*mV2-mh2+r)/mV2)
)
+(-1/2*(2*mV2*mh2-2*mV2*s+mh2^2+mh2*r-3*mh2*s+r*s)/mh2/(mh2-s)^2)*(
  +1*ln((2*mV2-mh2-r)/mV2)
)
+(-1/2*(mh2-r)*(mh2+s)/mh2/(mh2-s)^2)*(
  +1*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r)])
  +1*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r)])
)
+(-1/2*(mh2+r)*(mh2+s)/mh2/(mh2-s)^2)*(
  +1*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  -1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r)])
)
)
+eps^(1)*missingOrderPL112010200d6
:

PL[[1, 2, 1, 0, 0, 0, 0, 0, 0], 4-2*eps] :=
+eps^(-2)*( 
+(1/2)*(
  +1
)
)
+eps^(-1)*( 
+(-1/2)*(
  -1
  +2*ln(mV2)
)
)
+eps^(0)*( 
+(-1/6)*(
  -3
  -1*Pi^2
  -6*ln(mV2)^2
  +6*ln(mV2)
)
)
+eps^(1)*( 
+(-1/6)*(
  -3
  -1*Pi^2
  -6*ln(mV2)^2
  +4*ln(mV2)^3
  +2*Pi^2*ln(mV2)
  +6*Zeta(3)
  +6*ln(mV2)
)
)
+eps^(2)*( 
+(-1/60)*(
  -30
  -10*Pi^2
  -3*Pi^4
  -60*ln(mV2)^2
  +40*ln(mV2)^3
  -20*ln(mV2)^4
  +20*Pi^2*ln(mV2)
  -120*Zeta(3)*ln(mV2)
  -20*Pi^2*ln(mV2)^2
  +60*Zeta(3)
  +60*ln(mV2)
)
)
+eps^(3)*missingOrderPL121000000d4
:

PL[[1, 2, 1, 1, 1, 0, 2, 0, 0], 6-2*eps] :=
+eps^(0)*( 
+(1/(s+u)/(mh2-s-u))*(
  +1*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, s/(s+u)])
)
+((mh2-u)/mh2/u/(mh2-s-u))*(
  +1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +1*ln(mV2/(mV2-u))*ln(-u/(mh2-u))^2
  +1*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(-mV2/s)
  +1*ln(mV2/(mV2-u))*ln(-mV2/s)*ln(-u/(mh2-u))
  -1*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln(-u/(mh2-u))
  -1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[s/(s+u), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -1*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2])*ln(-mV2/s)
  -1*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2])*ln(-mV2/s)
  -1*Hlog(1,[mV2/u, s/(s+u), (mh2-u)/mh2])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -1*Hlog(1,[mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -1*Hlog(1,[1/mh2*mV2, 0, (mh2-u)/mh2])
  -1*Hlog(1,[1/mh2*mV2, mV2/u, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  -1*Hlog(1,[-(mV2-s)/s, 1, (mh2-u)/mh2])
  -1*Hlog(1,[-(mV2-s)/s, mV2/u, (mh2-u)/mh2])
  -1*Hlog(1,[-(mV2-s)/s, s/mh2, (mh2-u)/mh2])
  +1*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +1*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2-r), 1, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), 1, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  +1*Hlog(1,[2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2])
  +1*Hlog(1,[-(mV2-s)/s, s/(s+u), (mh2-u)/mh2])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +1*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2])
)
+((4*mV2*mh2-2*mV2*r-mh2^2)/(4*mV2-mh2)/mh2/(mh2-s)/u)*(
  +1*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
)
+((4*mV2*mh2-mV2*r-mh2^2)/mh2/(4*mV2-mh2)/(mh2-s)/u)*(
  -1*Hlog(1,[0, 1, 2*mV2/(mh2+r)])
  -1*Hlog(1,[0, 2*mV2/(mh2-r), 1])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 1])
  -1*Hlog(1,[2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2+r)])
)
+((4*mV2*mh2+mV2*r-mh2^2)/mh2/(4*mV2-mh2)/(mh2-s)/u)*(
  -1*Hlog(1,[0, 1, 2*mV2/(mh2-r)])
  -1*Hlog(1,[0, 2*mV2/(mh2+r), 1])
  -1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  -1*Hlog(1,[2*mV2/(mh2+r), 0, 1])
  -1*Hlog(1,[2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  +1*Hlog(1,[-(mV2-s)/s, 1, 2*mV2/(mh2-r)])
)
+((4*mV2*mh2+2*mV2*r-mh2^2)/(4*mV2-mh2)/mh2/(mh2-s)/u)*(
  +1*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
)
+(-1/mh2/(mh2-s-u))*(
  +1*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +1*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])
)
+(1/6/u/(mh2-s-u))*(
  -2*ln(mV2/(mV2-u))^3
  +6*Hlog(1,[0, s/(s+u)])*Hlog(1,[0, -(mV2-u)/u])
  -6*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(mV2-u)/u])
  +6*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[0, -(mV2-u)/u])
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])
  -6*Hlog(1,[0, (mh2-u)/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])
  +6*Hlog(1,[0, mV2/u])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 0, mV2/u])*ln(mV2/(mV2-mh2))
  -12*Hlog(1,[0, 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-mh2))
  -2*Pi^2*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 0, s/(s+u)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, s/(s+u), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, s/(s+u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[0, (mh2-u)/mh2, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, (mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*mV2/(mh2-r), s/(s+u)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +6*Hlog(1,[0, 2*mV2/(mh2+r), s/(s+u)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[s/(s+u), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +6*Hlog(1,[s/(s+u), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[s/(s+u), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[(mh2-u)/mh2, 0, s/(s+u)])*ln(mV2/(mV2-u))
  +12*Hlog(1,[(mh2-u)/mh2, 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -6*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[(mh2-u)/mh2, 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  +6*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u)])*ln(mV2/(mV2-u))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(mV2/(mV2-u))
  -3*Hlog(1,[0, s/(s+u)])*ln(mV2/(mV2-u))^2
  +3*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))^2
  +3*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))^2
  +3*ln(mV2/(mV2-u))^2*ln(-mV2/s)
  -6*Hlog(1,[0, mV2/u])*ln(-mV2/s)
  -6*Hlog(1,[0, -(mV2-u)/u])*ln(-mV2/s)
  -6*Hlog(1,[0, 0, mV2/u])*ln(-mV2/s)
  +6*Hlog(1,[0, mV2/u, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r)])*ln(-mV2/s)
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r)])*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])*ln(-mV2/s)
  +6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  +6*Hlog(1,[0, (mh2-u)/mh2])*ln(mV2/(mV2-u))*ln(-mV2/s)
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))*ln(-mV2/s)
  +12*Hlog(1,[0, 0, -(mV2-u)/u])
  +6*Hlog(1,[0, mV2/u, s/(s+u)])
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[0, 1/mh2*mV2, mV2/u])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, mV2/u])
  -6*Hlog(1,[0, -(mV2-s)/s, s/(s+u)])
  +12*Hlog(1,[0, -(mV2-u)/u, 1])
  +6*Hlog(1,[1/mh2*mV2, 0, mV2/u])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u, 1])
  +6*Hlog(1,[-(mV2-s)/s, 0, mV2/u])
  -6*Hlog(1,[-(mV2-s)/s, 0, s/(s+u)])
  +6*Hlog(1,[0, 0, mV2/u, s/(s+u)])
  -6*Hlog(1,[0, 0, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[0, 0, 1/mh2*mV2, mV2/u])
  -6*Hlog(1,[0, 0, 2*mV2/(mh2-r), mV2/u])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -6*Hlog(1,[0, 0, 2*mV2/(mh2+r), mV2/u])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[0, 0, -(mV2-s)/s, mV2/u])
  -6*Hlog(1,[0, 0, -(mV2-s)/s, s/(s+u)])
  -6*Hlog(1,[0, mV2/u, s/(s+u), (mh2-u)/mh2])
  +6*Hlog(1,[0, mV2/u, s/(s+u), 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2, s/(s+u)])
  +12*Hlog(1,[0, mV2/u, (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), s/(s+u)])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), s/(s+u)])
  -6*Hlog(1,[0, mV2/u, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[0, 1/mh2*mV2, 0, mV2/u])
  -6*Hlog(1,[0, 1/mh2*mV2, 0, (mh2-u)/mh2])
  -6*Hlog(1,[0, 1/mh2*mV2, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[0, 1/mh2*mV2, mV2/u, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 1/mh2*mV2, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +6*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), 0, mV2/u])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 0, s/(s+u)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), 1, s/(s+u)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 1, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, s/(s+u)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u)])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 0, mV2/u])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 0, s/(s+u)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1, s/(s+u)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 1, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, s/(s+u)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u)])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-s)/s, 0, mV2/u])
  -6*Hlog(1,[0, -(mV2-s)/s, 0, s/(s+u)])
  +6*Hlog(1,[0, -(mV2-s)/s, 1, s/(s+u)])
  -6*Hlog(1,[0, -(mV2-s)/s, 1, (mh2-u)/mh2])
  -6*Hlog(1,[0, -(mV2-s)/s, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, -(mV2-s)/s, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-s)/s, s/mh2, s/(s+u)])
  -6*Hlog(1,[0, -(mV2-s)/s, s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, s/(s+u), (mh2-u)/mh2])
  -6*Hlog(1,[0, -(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, -(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u)])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u)])
  +6*Hlog(1,[0, -(mV2-s)/s, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 0, 0, s/(s+u)])
  +6*Hlog(1,[mV2/u, 0, 0, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 0, s/(s+u), (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, 0, s/(s+u), 2*mV2/(mh2-r)])
  +6*Hlog(1,[mV2/u, 0, s/(s+u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, s/(s+u)])
  +12*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[mV2/u, 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), s/(s+u)])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), s/(s+u)])
  -6*Hlog(1,[mV2/u, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, s/(s+u), 0, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, s/(s+u), 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[mV2/u, s/(s+u), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, s/(s+u)])
  +12*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, (mh2-u)/mh2])
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[mV2/u, (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, s/(s+u)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, s/(s+u)])
  -6*Hlog(1,[mV2/u, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  +6*Hlog(1,[1/mh2*mV2, 0, 0, mV2/u])
  -12*Hlog(1,[1/mh2*mV2, 0, 0, (mh2-u)/mh2])
  -6*Hlog(1,[1/mh2*mV2, 0, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[1/mh2*mV2, 0, mV2/u, 2*mV2/(mh2-r)])
  +6*Hlog(1,[1/mh2*mV2, 0, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  +6*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  -6*Hlog(1,[1/mh2*mV2, mV2/u, 0, (mh2-u)/mh2])
  +6*Hlog(1,[1/mh2*mV2, mV2/u, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[1/mh2*mV2, mV2/u, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  +6*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 0, mV2/u])
  +12*Hlog(1,[2*mV2/(mh2-r), 0, 0, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 0, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 1, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, mV2/u, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, s/(s+u)])
  -12*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 1, 0, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2-r), 1, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), mV2/u, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, s/(s+u)])
  -12*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 0, mV2/u])
  +12*Hlog(1,[2*mV2/(mh2+r), 0, 0, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 0, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 1, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/u, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, s/(s+u)])
  -12*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 1, 0, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, (mh2-u)/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/u, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, s/(s+u)])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, s/(s+u)])
  -12*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, (mh2-u)/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 0, mV2/u])
  -6*Hlog(1,[-(mV2-s)/s, 0, 0, s/(s+u)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 1, s/(s+u)])
  -6*Hlog(1,[-(mV2-s)/s, 0, 1, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 0, mV2/u, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 0, mV2/u, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, s/(s+u)])
  -6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, s/(s+u), (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 0, s/(s+u), 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-s)/s, 0, s/(s+u), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2-r), s/(s+u)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2-r), (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2+r), s/(s+u)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 2*mV2/(mh2+r), (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 1, 0, s/(s+u)])
  -6*Hlog(1,[-(mV2-s)/s, 1, 0, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, mV2/u, 0, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, mV2/u, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, s/(s+u)])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, (mh2-u)/mh2])
  +6*Hlog(1,[-(mV2-s)/s, s/(s+u), 0, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, s/(s+u), 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-s)/s, s/(s+u), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 0, s/(s+u)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), 0, (mh2-u)/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 0, s/(s+u)])
  +6*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), 0, (mh2-u)/mh2])
)
+(1/6/(mh2-s)/u)*(
  -1*ln(mV2/(mV2-s))^3
  +6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -1*Pi^2*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(mV2/(mV2-mh2))
  -12*Zeta(3)*ln(mV2/(mV2-mh2))
  -6*ln(2)^2*ln(mV2/(mV2-mh2))
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  -1*Pi^2*ln(mV2/(mV2-s))
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 1])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 1])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 1])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 1])*ln(-mV2/s)
  +6*ln(2)^2*ln(-mV2/s)
  +3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  +3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  -6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +6*Hlog(1,[0, 0, -(mV2-s)/s])
  +12*Hlog(1,[0, -(mV2-s)/s, 1])
  +6*Hlog(1,[1/mh2*mV2, 0, 1])
  -6*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[-(mV2-s)/s, 0, 1])
  -6*Hlog(1,[0, 0, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[0, 0, 2*mV2/(mh2+r), 1])
  +6*Hlog(1,[0, 0, -(mV2-s)/s, 1])
  +6*Hlog(1,[0, 1/mh2*mV2, 0, 1])
  -6*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2+r), 1])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 0, 1])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 1, 1])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), 1, 2*mV2/(mh2+r)])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 0, 1])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 1, 1])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), 1, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, -(mV2-s)/s, 0, 1])
  -6*Hlog(1,[0, -(mV2-s)/s, 1, 1])
  +6*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, -(mV2-s)/s, 1, 2*mV2/(mh2+r)])
  +12*Hlog(1,[1/mh2*mV2, 0, 0, 1])
  -6*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(mh2-r), 1])
  -6*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(mh2+r), 1])
  -6*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 0, 1])
  -6*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+r), 0, 1])
  -18*Hlog(1,[2*mV2/(mh2-r), 0, 0, 1])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 1, 1])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, 1, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 1, 0, 1])
  -6*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 1, 0, 2*mV2/(mh2+r)])
  -18*Hlog(1,[2*mV2/(mh2+r), 0, 0, 1])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 1, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, 1, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 1, 0, 1])
  -6*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 1, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 0, 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, 1, 1])
  +6*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 1, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 1, 0, 1])
  +6*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 1, 0, 2*mV2/(mh2+r)])
)
+(1/6/(mh2-s)/(mh2-s-u))*(
  +2*ln(mV2/(mV2-mh2+s))^3
  -6*Hlog(1,[0, mV2/(mh2-s)])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(mh2-r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -3*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2+s))^2
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r)])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -3*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2+s))^2
  -6*Hlog(1,[0, s/mh2])*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])
  +6*Hlog(1,[0, s/mh2])*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])
  -6*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[0, 0, s/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-mh2))
  +6*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])*ln(mV2/(mV2-mh2))
  -6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Pi^2*ln(mV2/(mV2-mh2+s))
  +3*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))^2
  +6*Hlog(1,[0, mV2/(mh2-s)])*ln(-mV2/s)
  +6*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-mV2/s)
  +6*Hlog(1,[0, 0, mV2/(mh2-s)])*ln(-mV2/s)
  -6*Hlog(1,[0, mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +6*Hlog(1,[0, mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])*ln(-mV2/s)
  -6*Hlog(1,[mV2/(mh2-s), 0, s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +6*Hlog(1,[mV2/(mh2-s), 0, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])*ln(-mV2/s)
  +6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])*ln(-mV2/s)
  -3*ln(mV2/(mV2-mh2+s))^2*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  +6*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -6*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -12*Hlog(1,[0, 0, -(mV2-mh2+s)/(mh2-s)])
  -6*Hlog(1,[0, 1/mh2*mV2, mV2/(mh2-s)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2])
  -6*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s)])
  +6*Hlog(1,[0, -(mV2-s)/s, s/mh2])
  -12*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[1/mh2*mV2, 0, mV2/(mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s)])
  +6*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s), 1])
  -6*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 0, s/mh2])
  -6*Hlog(1,[0, 0, 1/mh2*mV2, mV2/(mh2-s)])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2-r), mV2/(mh2-s)])
  -6*Hlog(1,[0, 0, 2*mV2/(mh2-r), s/mh2])
  +6*Hlog(1,[0, 0, 2*mV2/(mh2+r), mV2/(mh2-s)])
  -6*Hlog(1,[0, 0, 2*mV2/(mh2+r), s/mh2])
  -6*Hlog(1,[0, 0, -(mV2-s)/s, mV2/(mh2-s)])
  +6*Hlog(1,[0, 0, -(mV2-s)/s, s/mh2])
  -6*Hlog(1,[0, 1/mh2*mV2, 0, mV2/(mh2-s)])
  +6*Hlog(1,[0, 1/mh2*mV2, 0, s/mh2])
  +6*Hlog(1,[0, 1/mh2*mV2, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[0, 1/mh2*mV2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 1/mh2*mV2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2-r), s/mh2])
  -6*Hlog(1,[0, 1/mh2*mV2, 2*mV2/(mh2+r), s/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), 0, mV2/(mh2-s)])
  -12*Hlog(1,[0, 2*mV2/(mh2-r), 0, s/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, s/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), 0, mV2/(mh2-s)])
  -12*Hlog(1,[0, 2*mV2/(mh2+r), 0, s/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, s/mh2])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, 2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-s)/s, 0, mV2/(mh2-s)])
  +6*Hlog(1,[0, -(mV2-s)/s, 0, s/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -6*Hlog(1,[0, -(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[0, -(mV2-s)/s, s/mh2, s/mh2])
  +6*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[0, -(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[1/mh2*mV2, 0, 0, mV2/(mh2-s)])
  +12*Hlog(1,[1/mh2*mV2, 0, 0, s/mh2])
  +6*Hlog(1,[1/mh2*mV2, 0, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[1/mh2*mV2, 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -6*Hlog(1,[1/mh2*mV2, 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(mh2-r), s/mh2])
  -6*Hlog(1,[1/mh2*mV2, 0, 2*mV2/(mh2+r), s/mh2])
  +6*Hlog(1,[1/mh2*mV2, mV2/(mh2-s), 0, s/mh2])
  -6*Hlog(1,[1/mh2*mV2, mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[1/mh2*mV2, mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), 0, s/mh2])
  -6*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+r), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, 0, mV2/(mh2-s)])
  -18*Hlog(1,[2*mV2/(mh2-r), 0, 0, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), s/mh2, 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, 0, mV2/(mh2-s)])
  -18*Hlog(1,[2*mV2/(mh2+r), 0, 0, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), s/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, s/mh2])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  +6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, s/mh2])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), s/mh2, 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 0, 0, mV2/(mh2-s)])
  +6*Hlog(1,[-(mV2-s)/s, 0, 0, s/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), s/mh2])
  -6*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-s)/s, 0, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, s/mh2])
  +6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, 0, s/mh2, 2*mV2/(mh2+r)])
  +6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, s/mh2])
  -6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2-r)])
  -6*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 0, 2*mV2/(mh2+r)])
  -6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, s/mh2])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2-r)])
  +6*Hlog(1,[-(mV2-s)/s, s/mh2, 0, 2*mV2/(mh2+r)])
)
+(1/2*s/mh2/(mh2-s)/(mh2-s-u))*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln(-(mh2-s)/s)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(-(mh2-s)/s)
  +2*Hlog(1,[0, s/mh2])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2])*ln(-mV2/s)
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2])*ln(-mV2/s)
  -2*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)*ln(-(mh2-s)/s)
  +2*Hlog(1,[1/mh2*mV2, 0, s/mh2])
  +2*Hlog(1,[1/mh2*mV2, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2-r), s/mh2])
  -2*Hlog(1,[1/mh2*mV2, 2*mV2/(mh2+r), s/mh2])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), s/mh2])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/mh2])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), s/mh2])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, s/mh2])
)
+(1/2*s/(s+u)/(mh2-s-u)/u)*(
  -2*Hlog(1,[(mh2-u)/mh2, s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2-r), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[2*mV2/(mh2+r), s/(s+u)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[0, -(mV2-u)/u])*ln(-u/s)
  -1*ln(mV2/(mV2-u))^2*ln(-u/s)
  -2*Hlog(1,[mV2/u, (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r), s/(s+u)])
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r), s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2-r), 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2-r), 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2-r), s/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), 0, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), 1, s/(s+u)])
  -2*Hlog(1,[2*mV2/(mh2+r), s/mh2, s/(s+u)])
  +2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, 1, s/(s+u)])
  +2*Hlog(1,[-(mV2-s)/s, s/mh2, s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2-r), s/(s+u)])
  -2*Hlog(1,[-(mV2-s)/s, 2*mV2/(mh2+r), s/(s+u)])
)
+(1/2*(mh2+s)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*ln(2)*ln(mV2/(mV2-mh2+s))^2
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln(2)
  -2*ln(2)*ln(mV2/(mV2-mh2+s))*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2-r), 0, s/mh2])
  -2*Hlog(1,[2*mV2/(mh2+r), 0, s/mh2])
)
+(1/2*(2*mh2-u)/mh2/u/(mh2-s-u))*(
  +2*Hlog(1,[0, -(mV2-u)/u])*ln(2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln(2)
  -1*ln(2)*ln(mV2/(mV2-u))^2
  +2*ln(2)*ln(mV2/(mV2-u))*ln(-mV2/s)
)
+(-1/4*(8*mV2*mh2-2*mV2*r-4*mV2*u-2*mh2^2+mh2*u+r*u)/mh2/(4*mV2-mh2)/(mh2-s-u)/u)*(
  +2*Hlog(1,[0, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[s/(s+u), 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2+r)])*ln(-mV2/s)
  +2*ln(mV2/(mV2-u))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2+r)])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[1/mh2*mV2, mV2/u, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2+r)])
)
+(-1/4*(8*mV2*mh2+2*mV2*r-4*mV2*u-2*mh2^2+mh2*u-r*u)/mh2/(4*mV2-mh2)/(mh2-s-u)/u)*(
  +2*Hlog(1,[0, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-u)/u])*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[s/(s+u), 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  +2*Hlog(1,[(mh2-u)/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-u))
  -1*ln(mV2/(mV2-u))^2*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/u, 2*mV2/(mh2-r)])*ln(-mV2/s)
  +2*ln(mV2/(mV2-u))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[mV2/u, s/(s+u), 2*mV2/(mh2-r)])
  +2*Hlog(1,[mV2/u, (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[1/mh2*mV2, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), mV2/u, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), (mh2-u)/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, mV2/u, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, s/(s+u), 2*mV2/(mh2-r)])
)
+(-1/4*(4*mV2*mh2-2*mV2*r+4*mV2*s-mh2^2+mh2*r-mh2*s-r*s)/(4*mV2-mh2)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2-r)/mV2)
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2+r)])*ln(-mV2/s)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[1/mh2*mV2, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2+r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2+r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2+r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2+r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2+r)])
)
+(-1/4*(4*mV2*mh2+2*mV2*r+4*mV2*s-mh2^2-mh2*r-mh2*s+r*s)/(4*mV2-mh2)/(mh2-s-u)/(mh2-s)/mh2)*(
  +1*ln(mV2/(mV2-mh2+s))^2*ln((2*mV2-mh2+r)/mV2)
  -2*Hlog(1,[0, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[-(mV2-mh2)/mh2, -(mV2-mh2+s)/(mh2-s)])*ln((2*mV2-mh2+r)/mV2)
  +2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[mV2/(mh2-s), 2*mV2/(mh2-r)])*ln(-mV2/s)
  -2*ln(mV2/(mV2-mh2+s))*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +2*Hlog(1,[1/mh2*mV2, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2-r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2-r), s/mh2, 2*mV2/(mh2-r)])
  -2*Hlog(1,[2*mV2/(mh2+r), mV2/(mh2-s), 2*mV2/(mh2-r)])
  +2*Hlog(1,[2*mV2/(mh2+r), s/mh2, 2*mV2/(mh2-r)])
  +2*Hlog(1,[-(mV2-s)/s, mV2/(mh2-s), 2*mV2/(mh2-r)])
  -2*Hlog(1,[-(mV2-s)/s, s/mh2, 2*mV2/(mh2-r)])
)
+(-1/6*mV2*r/(4*mV2-mh2)/mh2/(mh2-s)/u)*(
  +1*ln((2*mV2-mh2+r)/mV2)^3
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -1*ln((2*mV2-mh2-r)/mV2)^3
  -1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  +3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  +3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
)
)
+eps^(1)*missingOrderPL121110200d6
:

PL[[2, 1, 1, 0, 0, 0, 2, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/mV2/mh2)*(
  +1*ln(2)
  +1*ln((mV2-mh2)/mV2)
)
+(-1/2*(-r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*ln((-r+2*mV2-mh2)/mV2)
)
+(-1/2*(r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*ln((r+2*mV2-mh2)/mV2)
)
)
+eps^(0)*( 
+(1/2/mV2/mh2)*(
  -1*ln(2)^2
  +4*ln((mV2-mh2)/mV2)^2
  -4*ln(2)*ln(mV2)
  -4*ln(mV2)*ln((mV2-mh2)/mV2)
  +2*ln(2)*ln(mV2/(mV2-mh2))
  +8*ln(mV2/(mV2-mh2))*ln((mV2-mh2)/mV2)
  +6*Hlog(1,[0, mV2/mh2])
  -6*Hlog(1,[0, 2*mV2/(-r+mh2)])
  -6*Hlog(1,[0, 2*mV2/(r+mh2)])
  -4*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2])
  -4*Hlog(1,[2*mV2/(r+mh2), mV2/mh2])
)
+(1/4/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/mV2)*(
  -1*ln((-r+2*mV2-mh2)/mV2)^2
  +2*ln(2)*ln((-r+2*mV2-mh2)/mV2)
  +4*ln(mV2)*ln((-r+2*mV2-mh2)/mV2)
  -2*ln(mV2/(mV2-mh2))*ln((-r+2*mV2-mh2)/mV2)
  -2*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
)
+(1/4/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/mV2)*(
  -1*ln((r+2*mV2-mh2)/mV2)^2
  +2*ln(2)*ln((r+2*mV2-mh2)/mV2)
  +4*ln(mV2)*ln((r+2*mV2-mh2)/mV2)
  -2*ln(mV2/(mV2-mh2))*ln((r+2*mV2-mh2)/mV2)
  -2*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
)
)
+eps^(1)*( 
+(1/6/mV2/mh2)*(
  +1*ln(2)^3
  +16*ln((mV2-mh2)/mV2)^3
  +2*Pi^2*ln(2)
  +2*Pi^2*ln((mV2-mh2)/mV2)
  -36*Hlog(1,[0, mV2/mh2])*ln(mV2)
  +18*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(2)
  +24*Hlog(1,[2*mV2/(mh2-r), mV2/mh2])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2-r), mV2/mh2])*ln(mV2/(mV2-mh2))
  +24*Hlog(1,[2*mV2/(mh2+r), mV2/mh2])*ln(mV2)
  -12*Hlog(1,[2*mV2/(mh2+r), mV2/mh2])*ln(mV2/(mV2-mh2))
  +36*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2)
  +36*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2)
  +6*ln(2)^2*ln(mV2)
  -24*ln(mV2)*ln((mV2-mh2)/mV2)^2
  +12*ln(2)*ln(mV2)^2
  -3*ln(2)^2*ln(mV2/(mV2-mh2))
  +48*ln(mV2/(mV2-mh2))*ln((mV2-mh2)/mV2)^2
  +3*ln(2)*ln(mV2/(mV2-mh2))^2
  +36*Hlog(1,[0, -(mV2-mh2)/mh2])*ln((mV2-mh2)/mV2)
  +12*ln(mV2)^2*ln((mV2-mh2)/mV2)
  +30*ln(mV2/(mV2-mh2))^2*ln((mV2-mh2)/mV2)
  -12*ln(2)*ln(mV2)*ln(mV2/(mV2-mh2))
  -48*ln(mV2)*ln(mV2/(mV2-mh2))*ln((mV2-mh2)/mV2)
  +36*Hlog(1,[0, 0, mV2/mh2])
  -36*Hlog(1,[0, 0, 2*mV2/(mh2-r)])
  -36*Hlog(1,[0, 0, 2*mV2/(mh2+r)])
  +72*Hlog(1,[0, mV2/mh2, mV2/mh2])
  -18*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2-r)])
  -18*Hlog(1,[0, mV2/mh2, 2*mV2/(mh2+r)])
  -36*Hlog(1,[0, 2*mV2/(mh2-r), mV2/mh2])
  -18*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -18*Hlog(1,[0, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -36*Hlog(1,[0, 2*mV2/(mh2+r), mV2/mh2])
  -18*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -18*Hlog(1,[0, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), mV2/mh2])
  -12*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), mV2/mh2])
  +36*Hlog(1,[2*mV2/(mh2-r), 0, mV2/mh2])
  -48*Hlog(1,[2*mV2/(mh2-r), mV2/mh2, mV2/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), mV2/mh2])
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), mV2/mh2])
  +36*Hlog(1,[2*mV2/(mh2+r), 0, mV2/mh2])
  -48*Hlog(1,[2*mV2/(mh2+r), mV2/mh2, mV2/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), mV2/mh2])
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), mV2/mh2])
)
+(-3/mh2/mV2/(4*mV2-mh2)*r)*(
  +1*Hlog(1,[0, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(mh2+r)])
)
+(1/12*(-r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  -1*ln((2*mV2-mh2-r)/mV2)^3
  -2*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -18*Hlog(1,[0, -(mV2-mh2)/mh2])*ln((2*mV2-mh2-r)/mV2)
  +12*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r)])*ln(mV2)
  -24*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2/(mV2-mh2))
  +3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  +6*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2
  -12*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(mV2/(mV2-mh2))^2*ln((2*mV2-mh2-r)/mV2)
  -12*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +12*ln(mV2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  -24*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +12*Hlog(1,[2*mV2/(mh2-r), mV2/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  +12*Hlog(1,[2*mV2/(mh2+r), mV2/mh2, 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
)
+(-3*(-r+8*mV2-2*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2+r)])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2+r)])
)
+(1/12*(r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  -1*ln((2*mV2-mh2+r)/mV2)^3
  -2*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -18*Hlog(1,[0, -(mV2-mh2)/mh2])*ln((2*mV2-mh2+r)/mV2)
  +12*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r)])*ln(mV2)
  -24*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2/(mV2-mh2))
  +3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  +6*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2
  -12*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)
  -3*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(mV2/(mV2-mh2))^2*ln((2*mV2-mh2+r)/mV2)
  -12*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +12*ln(mV2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  -24*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -6*Hlog(1,[mV2/mh2, 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +12*Hlog(1,[2*mV2/(mh2-r), mV2/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +12*Hlog(1,[2*mV2/(mh2+r), mV2/mh2, 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
)
+(-3*(r+8*mV2-2*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[2*mV2/(mh2-r), 0, 2*mV2/(mh2-r)])
  +1*Hlog(1,[2*mV2/(mh2+r), 0, 2*mV2/(mh2-r)])
)
)
+eps^(2)*( 
+(1/24/mV2/mh2)*(
  -1*ln(2)^4
  +64*ln((mV2-mh2)/mV2)^4
  -4*Pi^2*ln(2)^2
  +16*Pi^2*ln((mV2-mh2)/mV2)^2
  +24*Pi^2*Hlog(1,[0, mV2/mh2])
  +144*Hlog(1,[0, mV2/mh2])*Hlog(1,[0, -(mV2-mh2)/mh2])
  +144*Hlog(1,[0, mV2/mh2])*ln(mV2)^2
  -72*Hlog(1,[0, mV2/mh2])*ln(mV2/(mV2-mh2))^2
  -24*Pi^2*Hlog(1,[0, 2*mV2/(-r+mh2)])
  -24*Pi^2*Hlog(1,[0, 2*mV2/(r+mh2)])
  -36*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(2)^2
  +288*Hlog(1,[0, -(mV2-mh2)/mh2])*ln((mV2-mh2)/mV2)^2
  -16*Pi^2*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2])
  -144*Hlog(1,[0, -(mV2-mh2)/mh2])*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2])
  -24*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))^2
  -16*Pi^2*Hlog(1,[2*mV2/(r+mh2), mV2/mh2])
  -144*Hlog(1,[0, -(mV2-mh2)/mh2])*Hlog(1,[2*mV2/(r+mh2), mV2/mh2])
  -96*Hlog(1,[2*mV2/(r+mh2), mV2/mh2])*ln(mV2)^2
  -24*Hlog(1,[2*mV2/(r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))^2
  -288*Hlog(1,[0, 0, mV2/mh2])*ln(mV2)
  -576*Hlog(1,[0, 0, mV2/mh2])*ln(mV2/(mV2-mh2))
  +432*Hlog(1,[0, 0, -(mV2-mh2)/mh2])*ln((mV2-mh2)/mV2)
  -72*Hlog(1,[0, 1, -(mV2-mh2)/mh2])*ln(2)
  -288*Hlog(1,[0, 1, -(mV2-mh2)/mh2])*ln((mV2-mh2)/mV2)
  -576*Hlog(1,[0, mV2/mh2, mV2/mh2])*ln(mV2)
  +288*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/mh2])*ln(mV2)
  +144*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))
  +288*Hlog(1,[0, 2*mV2/(r+mh2), mV2/mh2])*ln(mV2)
  +144*Hlog(1,[0, 2*mV2/(r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))
  -144*Hlog(1,[0, -(mV2-mh2)/mh2, 1])*ln(2)
  +216*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])*ln(2)
  +432*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])*ln((mV2-mh2)/mV2)
  -192*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))
  -192*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))
  +144*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/mh2])*ln(mV2/(mV2-mh2))
  +384*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2])*ln(mV2)
  -192*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2])*ln(mV2/(mV2-mh2))
  -48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))
  -48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))
  +144*Hlog(1,[2*mV2/(r+mh2), 0, mV2/mh2])*ln(mV2/(mV2-mh2))
  +384*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, mV2/mh2])*ln(mV2)
  -192*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, mV2/mh2])*ln(mV2/(mV2-mh2))
  -48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))
  -48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2])*ln(mV2/(mV2-mh2))
  -144*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])*ln(2)
  +144*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])*ln(2)
  +144*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])*ln((mV2-mh2)/mV2)
  -48*Zeta(3)*ln(2)
  -48*Zeta(3)*ln((mV2-mh2)/mV2)
  +288*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])*ln(mV2)
  +288*Hlog(1,[0, 0, 2*mV2/(r+mh2)])*ln(mV2)
  +144*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2)
  +144*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2)
  +144*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)
  +144*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2)
  +144*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)
  +144*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])*ln(mV2)
  +96*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2])*ln(mV2)
  +96*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2])*ln(mV2)
  -288*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/mh2])*ln(mV2)
  +96*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2])*ln(mV2)
  +96*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2])*ln(mV2)
  -288*Hlog(1,[2*mV2/(r+mh2), 0, mV2/mh2])*ln(mV2)
  +96*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2])*ln(mV2)
  +96*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2])*ln(mV2)
  -8*ln(2)^3*ln(mV2)
  -128*ln(mV2)*ln((mV2-mh2)/mV2)^3
  -144*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2)^2
  -144*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2)^2
  -96*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2])*ln(mV2)^2
  -24*ln(2)^2*ln(mV2)^2
  +96*ln(mV2)^2*ln((mV2-mh2)/mV2)^2
  -32*ln(2)*ln(mV2)^3
  +4*ln(2)^3*ln(mV2/(mV2-mh2))
  +256*ln(mV2/(mV2-mh2))*ln((mV2-mh2)/mV2)^3
  -6*ln(2)^2*ln(mV2/(mV2-mh2))^2
  +240*ln(mV2/(mV2-mh2))^2*ln((mV2-mh2)/mV2)^2
  +4*ln(2)*ln(mV2/(mV2-mh2))^3
  -32*ln(mV2)^3*ln((mV2-mh2)/mV2)
  +88*ln(mV2/(mV2-mh2))^3*ln((mV2-mh2)/mV2)
  -4*Pi^2*ln(2)*ln(mV2/(mV2-mh2))
  -16*Pi^2*ln(mV2/(mV2-mh2))*ln((mV2-mh2)/mV2)
  +96*Hlog(1,[2*mV2/(r+mh2), mV2/mh2])*ln(mV2)*ln(mV2/(mV2-mh2))
  -16*Pi^2*ln(2)*ln(mV2)
  -16*Pi^2*ln(mV2)*ln((mV2-mh2)/mV2)
  -144*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(2)*ln(mV2)
  +96*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2])*ln(mV2)*ln(mV2/(mV2-mh2))
  +24*ln(2)^2*ln(mV2)*ln(mV2/(mV2-mh2))
  -384*ln(mV2)*ln(mV2/(mV2-mh2))*ln((mV2-mh2)/mV2)^2
  -24*ln(2)*ln(mV2)*ln(mV2/(mV2-mh2))^2
  -288*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)*ln((mV2-mh2)/mV2)
  -240*ln(mV2)*ln(mV2/(mV2-mh2))^2*ln((mV2-mh2)/mV2)
  +48*ln(2)*ln(mV2)^2*ln(mV2/(mV2-mh2))
  +192*ln(mV2)^2*ln(mV2/(mV2-mh2))*ln((mV2-mh2)/mV2)
  +288*Hlog(1,[0, 0, 0, mV2/mh2])
  -288*Hlog(1,[0, 0, 0, 2*mV2/(-r+mh2)])
  -288*Hlog(1,[0, 0, 0, 2*mV2/(r+mh2)])
  +576*Hlog(1,[0, 0, mV2/mh2, mV2/mh2])
  -144*Hlog(1,[0, 0, mV2/mh2, 2*mV2/(-r+mh2)])
  -144*Hlog(1,[0, 0, mV2/mh2, 2*mV2/(r+mh2)])
  -288*Hlog(1,[0, 0, 2*mV2/(-r+mh2), mV2/mh2])
  -144*Hlog(1,[0, 0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -144*Hlog(1,[0, 0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -288*Hlog(1,[0, 0, 2*mV2/(r+mh2), mV2/mh2])
  -144*Hlog(1,[0, 0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -144*Hlog(1,[0, 0, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  -288*Hlog(1,[0, mV2/mh2, 0, mV2/mh2])
  +288*Hlog(1,[0, mV2/mh2, 0, 2*mV2/(-r+mh2)])
  +288*Hlog(1,[0, mV2/mh2, 0, 2*mV2/(r+mh2)])
  +1152*Hlog(1,[0, mV2/mh2, mV2/mh2, mV2/mh2])
  -288*Hlog(1,[0, mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2)])
  -288*Hlog(1,[0, mV2/mh2, mV2/mh2, 2*mV2/(r+mh2)])
  -144*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2])
  -72*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -72*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -144*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2), mV2/mh2])
  -72*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -72*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +576*Hlog(1,[0, 2*mV2/(-r+mh2), 0, mV2/mh2])
  -576*Hlog(1,[0, 2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
  -576*Hlog(1,[0, 2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2)])
  -576*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/mh2, mV2/mh2])
  +144*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])
  +144*Hlog(1,[0, 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2)])
  -144*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2])
  -72*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -72*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -144*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2])
  -72*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -72*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +576*Hlog(1,[0, 2*mV2/(r+mh2), 0, mV2/mh2])
  -576*Hlog(1,[0, 2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2)])
  -576*Hlog(1,[0, 2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])
  -576*Hlog(1,[0, 2*mV2/(r+mh2), mV2/mh2, mV2/mh2])
  +144*Hlog(1,[0, 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])
  +144*Hlog(1,[0, 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2)])
  -144*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2])
  -72*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -72*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -144*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2])
  -72*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -72*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  -576*Hlog(1,[mV2/mh2, 0, 0, mV2/mh2])
  +144*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2), mV2/mh2])
  +144*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2), mV2/mh2])
  -192*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2])
  -192*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), mV2/mh2])
  +144*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 0, mV2/mh2])
  -192*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, mV2/mh2])
  -48*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2])
  -48*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2])
  +144*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 0, mV2/mh2])
  -192*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, mV2/mh2])
  -48*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2])
  -48*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2])
  +864*Hlog(1,[2*mV2/(-r+mh2), 0, 0, mV2/mh2])
  +576*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/mh2, mV2/mh2])
  -432*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), mV2/mh2])
  -432*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), mV2/mh2])
  -768*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, mV2/mh2])
  +96*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2])
  +96*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), mV2/mh2])
  +144*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 0, mV2/mh2])
  -192*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, mV2/mh2])
  -48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2])
  -48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2])
  +144*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 0, mV2/mh2])
  -192*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, mV2/mh2])
  -48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2])
  -48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2])
  +864*Hlog(1,[2*mV2/(r+mh2), 0, 0, mV2/mh2])
  +576*Hlog(1,[2*mV2/(r+mh2), 0, mV2/mh2, mV2/mh2])
  -432*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), mV2/mh2])
  -432*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), mV2/mh2])
  -768*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, mV2/mh2, mV2/mh2])
  +96*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2])
  +96*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), mV2/mh2])
  +144*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 0, mV2/mh2])
  -192*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, mV2/mh2])
  -48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2])
  -48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2])
  +144*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 0, mV2/mh2])
  -192*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, mV2/mh2])
  -48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2])
  -48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2])
)
+(-3/mh2/mV2/(4*mV2-mh2)*r)*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -4*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +4*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2)])*ln(mV2)
  -2*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2)])*ln(mV2)
  -2*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2)*ln(mV2/(mV2-mh2))
  +2*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2)*ln(mV2/(mV2-mh2))
  -1*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -1*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -4*Hlog(1,[mV2/mh2, mV2/mh2, 0, 2*mV2/(-r+mh2)])
  +4*Hlog(1,[mV2/mh2, mV2/mh2, 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/mh2, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, mV2/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 0, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), 0, mV2/mh2, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), 0, mV2/mh2, 2*mV2/(r+mh2)])
  +2*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 0, 2*mV2/(-r+mh2)])
  -2*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/mh2, 0, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
)
+(3/2*(8*mV2-2*mh2-3*r)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))^2
)
+(3/2*(8*mV2-2*mh2+3*r)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))^2
)
+(1/48*(-r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  -1*ln((2*mV2-mh2-r)/mV2)^4
  -4*Pi^2*ln((2*mV2-mh2-r)/mV2)^2
  -144*Hlog(1,[0, -(mV2-mh2)/mh2])*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2)])
  -72*Hlog(1,[0, -(mV2-mh2)/mh2])*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -36*Hlog(1,[0, -(mV2-mh2)/mh2])*ln((2*mV2-mh2-r)/mV2)^2
  -8*Pi^2*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2)])
  -120*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))^2
  -8*Pi^2*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -12*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))^2
  +72*Hlog(1,[0, 1, -(mV2-mh2)/mh2])*ln((2*mV2-mh2-r)/mV2)
  -288*Hlog(1,[0, mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +144*Hlog(1,[0, -(mV2-mh2)/mh2, 1])*ln((2*mV2-mh2-r)/mV2)
  -216*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])*ln((2*mV2-mh2-r)/mV2)
  -384*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -96*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -96*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +48*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +48*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +144*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])*ln((2*mV2-mh2-r)/mV2)
  -144*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])*ln((2*mV2-mh2-r)/mV2)
  +48*Zeta(3)*ln((2*mV2-mh2-r)/mV2)
  +4*ln(2)*ln((2*mV2-mh2-r)/mV2)^3
  -6*ln(2)^2*ln((2*mV2-mh2-r)/mV2)^2
  +4*ln(2)^3*ln((2*mV2-mh2-r)/mV2)
  +192*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2)
  +48*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2)
  +48*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])*ln(mV2)
  -96*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])*ln(mV2)
  -96*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2)
  +8*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^3
  -48*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2)^2
  -48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2)^2
  -24*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)^2
  +32*ln(mV2)^3*ln((2*mV2-mh2-r)/mV2)
  -4*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^3
  -6*ln(mV2/(mV2-mh2))^2*ln((2*mV2-mh2-r)/mV2)^2
  -4*ln(mV2/(mV2-mh2))^3*ln((2*mV2-mh2-r)/mV2)
  +8*Pi^2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +4*Pi^2*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +72*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(2)*ln((2*mV2-mh2-r)/mV2)
  +16*Pi^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +144*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +192*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2)*ln(mV2/(mV2-mh2))
  +48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2)])*ln(mV2)*ln(mV2/(mV2-mh2))
  -24*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2
  +24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +24*ln(mV2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  +24*ln(mV2)*ln(mV2/(mV2-mh2))^2*ln((2*mV2-mh2-r)/mV2)
  +48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)
  +12*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)^2
  -12*ln(2)^2*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  -48*ln(mV2)^2*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  +12*ln(2)*ln(mV2/(mV2-mh2))^2*ln((2*mV2-mh2-r)/mV2)
  -48*ln(2)*ln(mV2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2-r)/mV2)
  -288*Hlog(1,[mV2/mh2, 0, mV2/mh2, 2*mV2/(-r+mh2)])
  -384*Hlog(1,[mV2/mh2, mV2/mh2, mV2/mh2, 2*mV2/(r+mh2)])
  -96*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -96*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +48*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2)])
  -24*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -24*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +48*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2)])
  -24*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -24*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +192*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 2*mV2/(r+mh2)])
  +48*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  +48*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2)])
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2)])
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +192*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 2*mV2/(r+mh2)])
  +48*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  +48*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2)])
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2)])
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
)
+(-3*(-r+8*mV2-2*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 2*mV2/(-r+mh2)])*Hlog(1,[0, -(mV2-mh2)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2)])*ln(mV2)
  -2*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])*ln(mV2)
  +1*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 0, 2*mV2/(r+mh2)])
)
+(6*(-r+16*mV2-4*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 0, 2*mV2/(-r+mh2)])
)
+(-6*(-r+24*mV2-6*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 0, 2*mV2/(-r+mh2)])
)
+(1/48*(r+4*mV2-mh2)/mh2/mV2/(4*mV2-mh2))*(
  -1*ln((2*mV2-mh2+r)/mV2)^4
  -4*Pi^2*ln((2*mV2-mh2+r)/mV2)^2
  -144*Hlog(1,[0, -(mV2-mh2)/mh2])*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2)])
  -72*Hlog(1,[0, -(mV2-mh2)/mh2])*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -36*Hlog(1,[0, -(mV2-mh2)/mh2])*ln((2*mV2-mh2+r)/mV2)^2
  -8*Pi^2*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2)])
  -120*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))^2
  -8*Pi^2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  -12*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))^2
  +72*Hlog(1,[0, 1, -(mV2-mh2)/mh2])*ln((2*mV2-mh2+r)/mV2)
  -288*Hlog(1,[0, mV2/mh2, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +144*Hlog(1,[0, -(mV2-mh2)/mh2, 1])*ln((2*mV2-mh2+r)/mV2)
  -216*Hlog(1,[0, -(mV2-mh2)/mh2, -(mV2-mh2)/mh2])*ln((2*mV2-mh2+r)/mV2)
  -384*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -96*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -96*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +48*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +48*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +144*Hlog(1,[-(mV2-mh2)/mh2, 0, 1])*ln((2*mV2-mh2+r)/mV2)
  -144*Hlog(1,[-(mV2-mh2)/mh2, 0, -(mV2-mh2)/mh2])*ln((2*mV2-mh2+r)/mV2)
  +48*Zeta(3)*ln((2*mV2-mh2+r)/mV2)
  +4*ln(2)*ln((2*mV2-mh2+r)/mV2)^3
  -6*ln(2)^2*ln((2*mV2-mh2+r)/mV2)^2
  +4*ln(2)^3*ln((2*mV2-mh2+r)/mV2)
  +192*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2)
  +48*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)
  +48*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)
  -96*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)
  -96*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)
  +48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)
  +8*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^3
  -48*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2)^2
  -48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)^2
  -24*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)^2
  +32*ln(mV2)^3*ln((2*mV2-mh2+r)/mV2)
  -4*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^3
  -6*ln(mV2/(mV2-mh2))^2*ln((2*mV2-mh2+r)/mV2)^2
  -4*ln(mV2/(mV2-mh2))^3*ln((2*mV2-mh2+r)/mV2)
  +8*Pi^2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +4*Pi^2*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  +72*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +16*Pi^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +144*Hlog(1,[0, -(mV2-mh2)/mh2])*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +192*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2)])*ln(mV2)*ln(mV2/(mV2-mh2))
  +48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2)])*ln(mV2)*ln(mV2/(mV2-mh2))
  -24*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2
  +24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +24*ln(mV2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  +24*ln(mV2)*ln(mV2/(mV2-mh2))^2*ln((2*mV2-mh2+r)/mV2)
  +48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)
  +12*ln(2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)^2
  -12*ln(2)^2*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  -48*ln(mV2)^2*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  +12*ln(2)*ln(mV2/(mV2-mh2))^2*ln((2*mV2-mh2+r)/mV2)
  -48*ln(2)*ln(mV2)*ln(mV2/(mV2-mh2))*ln((2*mV2-mh2+r)/mV2)
  -288*Hlog(1,[mV2/mh2, 0, mV2/mh2, 2*mV2/(r+mh2)])
  -384*Hlog(1,[mV2/mh2, mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2)])
  -96*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -96*Hlog(1,[mV2/mh2, mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +48*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])
  -24*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -24*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +48*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])
  -24*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -24*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +192*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2)])
  +48*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  +48*Hlog(1,[2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +48*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -24*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +192*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, mV2/mh2, 2*mV2/(-r+mh2)])
  +48*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  +48*Hlog(1,[2*mV2/(r+mh2), mV2/mh2, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +48*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), mV2/mh2, 2*mV2/(-r+mh2)])
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  -24*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
)
+(-3*(r+8*mV2-2*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 2*mV2/(r+mh2)])*Hlog(1,[0, -(mV2-mh2)/mh2])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2)])*ln(mV2/(mV2-mh2))
  -2*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])*ln(mV2)
  -2*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2)])*ln(mV2)
  +1*Hlog(1,[mV2/mh2, 2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[mV2/mh2, 2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(-r+mh2), 2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 2*mV2/(r+mh2), 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(-r+mh2), 0, 2*mV2/(-r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(r+mh2), 0, 2*mV2/(-r+mh2)])
)
+(6*(r+16*mV2-4*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[0, 0, 2*mV2/(r+mh2)])*ln(mV2/(mV2-mh2))
  +1*Hlog(1,[mV2/mh2, 0, 0, 2*mV2/(r+mh2)])
)
+(-6*(r+24*mV2-6*mh2)/mh2/mV2/(4*mV2-mh2))*(
  +1*Hlog(1,[2*mV2/(-r+mh2), 0, 0, 2*mV2/(r+mh2)])
  +1*Hlog(1,[2*mV2/(r+mh2), 0, 0, 2*mV2/(r+mh2)])
)
)
+eps^(3)*missingOrderPL211000200d4
:

PL[[2, 2, 0, 0, 1, 0, 0, 0, 0], 4-2*eps] :=
+eps^(-2)*( 
+(-1/s)*(
  +1
)
)
+eps^(-1)*( 
+(-1/s)*(
  -2*ln(mV2)
  +1*ln(-mV2/s)
)
)
+eps^(0)*( 
+(-1/6/s)*(
  -1*Pi^2
  +12*ln(mV2)^2
  +3*ln(-mV2/s)^2
  -12*ln(mV2)*ln(-mV2/s)
)
)
+eps^(1)*( 
+(1/6/s)*(
  +1*Pi^2*ln(-mV2/s)
  +8*ln(mV2)^3
  -1*ln(-mV2/s)^3
  -2*Pi^2*ln(mV2)
  +6*ln(mV2)*ln(-mV2/s)^2
  -12*ln(mV2)^2*ln(-mV2/s)
  +12*Zeta(3)
)
)
+eps^(2)*( 
+(-1/120/s)*(
  -3*Pi^4
  +80*ln(mV2)^4
  +5*ln(-mV2/s)^4
  -40*Pi^2*ln(mV2)^2
  -10*Pi^2*ln(-mV2/s)^2
  +480*Zeta(3)*ln(mV2)
  -240*Zeta(3)*ln(-mV2/s)
  -40*ln(mV2)*ln(-mV2/s)^3
  -160*ln(mV2)^3*ln(-mV2/s)
  +120*ln(mV2)^2*ln(-mV2/s)^2
  +40*Pi^2*ln(mV2)*ln(-mV2/s)
)
)
+eps^(3)*missingOrderPL220010000d4
:

PL[[2, 2, 0, 0, 1, 0, 1, 0, 0], 4-2*eps] :=
+eps^(-1)*( 
+(1/mh2/s)*(
  +1*ln(2)
)
+(-1/2/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  +1*ln((-r+2*mV2-mh2)/mV2)
)
+(-1/2/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  +1*ln((r+2*mV2-mh2)/mV2)
)
)
+eps^(0)*( 
+(1/2/mh2/s)*(
  -1*ln(2)^2
  -4*ln(2)*ln(mV2)
  +2*ln(2)*ln(-mV2/s)
)
+(1/4/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  -1*ln((-r+2*mV2-mh2)/mV2)^2
  +2*ln(2)*ln((-r+2*mV2-mh2)/mV2)
  +4*ln(mV2)*ln((-r+2*mV2-mh2)/mV2)
  -2*ln((-r+2*mV2-mh2)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(r+mh2)])
)
+(1/4/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  -1*ln((2*mV2-mh2+r)/mV2)^2
  +2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  +4*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  -2*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -2*Hlog(1,[2*mV2/(r+mh2), 2*mV2/(mh2-r)])
)
)
+eps^(1)*( 
+(1/6/mh2/s)*(
  +1*ln(2)^3
  -1*Pi^2*ln(2)
  +6*ln(2)^2*ln(mV2)
  +12*ln(2)*ln(mV2)^2
  -3*ln(2)^2*ln(-mV2/s)
  +3*ln(2)*ln(-mV2/s)^2
  -12*ln(2)*ln(mV2)*ln(-mV2/s)
)
+(1/12/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  +1*Pi^2*ln((2*mV2-mh2-r)/mV2)
  -1*ln((2*mV2-mh2-r)/mV2)^3
  +12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +3*ln(2)*ln((2*mV2-mh2-r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2-r)/mV2)
  +6*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2
  -12*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)
  -3*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  -3*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)^2
  -12*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +6*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +12*ln(mV2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
)
+(1/12/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  +1*Pi^2*ln((2*mV2-mh2+r)/mV2)
  -1*ln((2*mV2-mh2+r)/mV2)^3
  +12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +3*ln(2)*ln((2*mV2-mh2+r)/mV2)^2
  -3*ln(2)^2*ln((2*mV2-mh2+r)/mV2)
  +6*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2
  -12*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)
  -3*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  -3*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)^2
  -12*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +6*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +12*ln(mV2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -6*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -6*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
)
)
+eps^(2)*( 
+(1/24/mh2/s)*(
  -1*ln(2)^4
  +2*Pi^2*ln(2)^2
  -48*Zeta(3)*ln(2)
  -8*ln(2)^3*ln(mV2)
  -24*ln(2)^2*ln(mV2)^2
  -32*ln(2)*ln(mV2)^3
  +4*ln(2)^3*ln(-mV2/s)
  -6*ln(2)^2*ln(-mV2/s)^2
  +4*ln(2)*ln(-mV2/s)^3
  +8*Pi^2*ln(2)*ln(mV2)
  -4*Pi^2*ln(2)*ln(-mV2/s)
  -24*ln(2)*ln(mV2)*ln(-mV2/s)^2
  +24*ln(2)^2*ln(mV2)*ln(-mV2/s)
  +48*ln(2)*ln(mV2)^2*ln(-mV2/s)
)
+(1/48/mh2*(-r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  -1*ln((2*mV2-mh2-r)/mV2)^4
  +4*Pi^2*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  +2*Pi^2*ln((2*mV2-mh2-r)/mV2)^2
  -48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)^2
  -12*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(-mV2/s)^2
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(mV2)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(-mV2/s)
  +48*Zeta(3)*ln((2*mV2-mh2-r)/mV2)
  +4*ln(2)*ln((2*mV2-mh2-r)/mV2)^3
  -6*ln(2)^2*ln((2*mV2-mh2-r)/mV2)^2
  +4*ln(2)^3*ln((2*mV2-mh2-r)/mV2)
  +8*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^3
  -24*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)^2
  +32*ln(mV2)^3*ln((2*mV2-mh2-r)/mV2)
  -4*ln((2*mV2-mh2-r)/mV2)^3*ln(-mV2/s)
  -6*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)^2
  -4*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)^3
  -4*Pi^2*ln(2)*ln((2*mV2-mh2-r)/mV2)
  -8*Pi^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +4*Pi^2*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r)])*ln(mV2)*ln(-mV2/s)
  -24*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2
  +24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2-r)/mV2)
  +24*ln(mV2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)^2
  +48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)
  +12*ln(2)*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  -12*ln(2)^2*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +24*ln(mV2)*ln((2*mV2-mh2-r)/mV2)^2*ln(-mV2/s)
  -48*ln(mV2)^2*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  +12*ln(2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)^2
  -48*ln(2)*ln(mV2)*ln((2*mV2-mh2-r)/mV2)*ln(-mV2/s)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r)])
)
+(1/48/mh2*(r+4*mV2-mh2)/(4*mV2-mh2)/s)*(
  -1*ln((2*mV2-mh2+r)/mV2)^4
  +4*Pi^2*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  +2*Pi^2*ln((2*mV2-mh2+r)/mV2)^2
  -48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)^2
  -12*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(-mV2/s)^2
  +48*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(mV2)
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(-mV2/s)
  +48*Zeta(3)*ln((2*mV2-mh2+r)/mV2)
  +4*ln(2)*ln((2*mV2-mh2+r)/mV2)^3
  -6*ln(2)^2*ln((2*mV2-mh2+r)/mV2)^2
  +4*ln(2)^3*ln((2*mV2-mh2+r)/mV2)
  +8*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^3
  -24*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)^2
  +32*ln(mV2)^3*ln((2*mV2-mh2+r)/mV2)
  -4*ln((2*mV2-mh2+r)/mV2)^3*ln(-mV2/s)
  -6*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)^2
  -4*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)^3
  -4*Pi^2*ln(2)*ln((2*mV2-mh2+r)/mV2)
  -8*Pi^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +4*Pi^2*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +48*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r)])*ln(mV2)*ln(-mV2/s)
  -24*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2
  +24*ln(2)^2*ln(mV2)*ln((2*mV2-mh2+r)/mV2)
  +24*ln(mV2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)^2
  +48*ln(2)*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)
  +12*ln(2)*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  -12*ln(2)^2*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +24*ln(mV2)*ln((2*mV2-mh2+r)/mV2)^2*ln(-mV2/s)
  -48*ln(mV2)^2*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  +12*ln(2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)^2
  -48*ln(2)*ln(mV2)*ln((2*mV2-mh2+r)/mV2)*ln(-mV2/s)
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r), 2*mV2/(mh2-r)])
  -24*Hlog(1,[2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2+r), 2*mV2/(mh2-r)])
)
)
+eps^(3)*missingOrderPL220010100d4
:



==> anc/integrals/integrate.mpl <==
# Erik Panzer
# started Monday 17 April 2020
interface(errorbreak=2):
read HyperIntFile:

# divergences are checked by power counting before integration, so on-the-fly divergence check during integration can be switched off:
_hyper_check_divergences := false:

if not assigned(family) then
	error "define family":
elif family=PL then
	# Planar:
	Edges := [{1,5},{4,5},{5,6},{1,2},{2,3},{3,6},{4,6}]:
	Fpol := secondPolynomial(Edges, [[1,0],[2,0],[3,0],[4,-mh2]], [0,mV2,0,0,0,0,mV2]):
	Propagators := [
		k1^2,
		k2^2+m^2,
		(k1-k2)^2,
		(k1-p1)^2,
		(k1-p1-p2)^2,
		(k1-p1-p2-p3)^2,
		(k2-p1-p2-p3)^2+m^2
	]:
elif family=NP then
	# Nonplanar:
	Edges := [{1,6},{3,5},{1,2},{4,6},{2,5},{5,4},{3,6}]:
	Fpol := secondPolynomial(Edges, [[1,0],[2,0],[3,0],[4,-mh2]], [0,0,0,mV2,0,mV2,0]):
	Propagators := [
		k1^2,
		(k1-k2)^2,
		(k1-p1)^2,
		(k2+p3)^2+m^2,
		(k1-p1-p2)^2,
		(k2-p1-p2)^2+m^2,
		(k1-k2-p3)^2
	]:
else
	error "unknown family '%1'", family:
end if:

if not assigned(ns) then
	error "define indices as 'ns'":
elif not type(ns,list(integer)) then
	error "ns not a list of integers":
elif nops(ns)<>nops(Edges) then
	error "ns has %1 elements, expected %2", nops(ns), nops(Edges):
end if:

# Symanzik polynomials:
Upol := graphPolynomial(Edges):
Fpol := eval(Fpol, [s12=-s,s13=-(mh2-s-u),s14=-u]):

# Polynomial reduction and integration order:
S := irreducibles({Upol,Fpol}):
L := table():
L[{}] := [S,combinat[choose](S,2)]:
_hyper_reduction_algorithm := cgSingleReductionClique:
cgReduction(L,{mh2,mV2,s,t,u},1):
vars := suggestIntegrationOrder(L);
if nops(vars)<nops(Edges) then
	vars := [op(vars), op({seq(x[kk],kk=1..nops(Edges))} minus {op(vars)})]:
end if:
printf("Total order of variables: %a\n", vars):
# The last integration requires to take square-roots, hence checkIntegrationOrder raises an error message - thus the try/catch:
try
	checkIntegrationOrder(L,vars);
catch:
end try:

if not assigned(dim) then
	dim := 4-2*eps:
elif not type(eval(dim,eps=0)/2, 'integer') then
	error "dim should be an even integer at eps=0":
elif not (indets(dim) subset {eps}) then
	error "dim should only depend on eps":
elif simplify(dim-coeff(dim,eps,0)-eps*coeff(dim,eps,1))<>0 then
	error "dim should be a linear function of eps with constant coefficients":
end if:
# superficial degree of convergence:
sdc := `+`(op(ns))-dim:

# Parametric representation integrand and prefactor:
Integrand := Upol^(sdc-dim/2)*Fpol^(-sdc):
PRE := GAMMA(sdc)/GAMMA(1+eps)^2*(-1)^(`+`(op(ns))):
for kk from 1 to nops(ns) do
	if ns[kk]>0 then
		Integrand := Integrand*x[kk]^(ns[kk]-1):
		PRE := PRE/GAMMA(ns[kk]):
	else # ns[kk]<=0
		Integrand := (-1)^(-ns[kk])*eval(diff(Integrand, [x[kk]$(-ns[kk])]), x[kk]=0):
		vars := eval(vars, x[kk]=NULL): # removes the variable from the integration list
	end if:
end do:

# regulate divergences:
while true do
	Divs := findDivergences(Integrand, {s,t,u,mV2,mh2}):
	if numelems(Divs)=0 then
		break:
	end if:
	Div1 := {entries(Divs,'pairs')}[1]:
	printf("Regulating divergences %a\n", Div1):
	Integrand := dimregPartial(Integrand, op(Div1)):
end do:

Integrand := Integrand*PRE:

# eps-expannsion
if not type(epsord,'integer') then
	epsord := 0:
end if:
Integrand := series(Integrand, eps, epsord+4):
if order(Integrand)<=epsord then error "too low order": end if:
Integrand := convert(Integrand, 'polynom'):
Integrand := coeff(Integrand, eps, epsord):


# all but the last integration:
Integrand := eval(Integrand, vars[-1]=1):
X := hyperInt(Integrand, vars[..-3]):

# arguments of the 4 roots that can arise in the final integration:
RootDefs := [
	r   = mh2*(mh2-4*mV2),
	-(mh2-s)*rtu = (mh2-s)*(mh2-4*mV2-s),
	-u*ru  = -u*(4*mV2*mh2*s+4*mV2*mh2*u-4*mV2*s^2-4*mV2*s*u-mh2^2*u),
	-(mh2-s-u)*rt  = -(mh2-s-u)*(4*mV2*mh2^2-4*mV2*mh2*s-4*mV2*mh2*u+4*mV2*s*u-mh2^3+mh2^2*s+mh2^2*u)
]:
RootDefs := map(q->lhs(q)=expand(rhs(q)), RootDefs):

# use radnormal() instead of normal(): [to simplify expressions with roots]
linearFactors := proc (p, var)
option remember:
local facts, sub, f, z:
	facts := []:
	for sub in factors(p)[2] do
		if degree(sub[1], var)=0 then next: fi:
		if degree(sub[1], var)=1 then
			f:= -coeff(sub[1], var, 0)/coeff(sub[1], var, 1):
			facts := [[sub[2], normal(f)], op(facts)]:
		elif degree(sub[1],var)=2 then
			facts := [seq([sub[2], radnormal(z)], z in solve(sub[1],var)), op(facts)]:
		else
			printf("Dropping spurious polyomial of degree > 2:\n"):
			print(sub[1]):
			next:
		end if:
	end do:
	facts:
end proc:

# use radnormal() instead of normal():
`index/sparsereduced` := proc(Idx::list, Tbl::table, Entry::list)
local val:
	if (nargs = 2) then
		if assigned(Tbl[op(Idx)]) then Tbl[op(Idx)]:
		else 0: end if:
	else
		val := radnormal(Entry[1],'rationalized'):
		if val = 0 then
			Tbl[op(Idx)] := evaln(Tbl[op(Idx)]):
		else
			Tbl[op(Idx)] := val:
		end if:
		val:
	end if:
end proc:

# use radnormal() instead of normal():
partialFractions := proc(f, var)
local p, poles, q, z, zero, i, pars, fac, newq:
option remember:
global _hyper_splitting_field:
	p := radnormal(f):
#	p := normal(f):
	q := denom(p):
	p := numer(p):
	# Find all zeros of the denominator
	poles := []:
	# Avoid Bug in solve: In some cases it stucks when q does not depend on var...
	if not (var in indets(q)) then
		return [p/q]:
	end if:
	pars := fixedfactors(q, _hyper_splitting_field):
	newq := pars[1]:
	for fac in pars[2] do
		if degree(fac[1], var) = 0 then
			newq := newq*fac[1]^fac[2]:
			next:
		elif degree(fac[1], var) > 1 then
			error "%1 is not linear in %2", fac[1], var:
		end if:
		zero := -coeff(fac[1], var, 0)/coeff(fac[1], var, 1):
		poles := [op(poles), [zero, fac[2], fac[1]]]:
#		newq := newq*coeff(fac[1], var, 1)^fac[2]:
	end do:
	# Convert into partial fracions
	q := newq:
	pars := convert([p, op([seq([z[3], z[2]], z in poles)])], parfrac, var):
	pars[1] := normal(pars[1]/q):
	for i from 1 to nops(poles) do
		if pars[i+1, 1] <> poles[i, 3] then
				error "wrong data structure resulted from convert(parfrac): %1 does not match expected %2", pars[i+1,1], poles[i,3]:
		end if:
		pars[i+1,1] := poles[i,1]:
		for z from 2 to nops(pars[i+1]) do
			pars[i+1, z] := radnormal(pars[i+1, z]/q/coeff(poles[i,3], var, 1)^(z-1)):
		end do:
	end do:
	pars:
end proc:

# Last integration:
_hyper_splitting_field := map(sqrt@rhs, {op(RootDefs)}):
_hyper_verbosity := 50:
_hyper_verbose_frequency := 1:
_hyper_check_divergences := false:

forgetAll():
X := hyperInt(X, vars[-2]):

# THE INTEGRATION IS DONE BY THIS POINT AND STORED IN THE VARIABLE X
# below, the roots are simplified and written as symbols

# pick up all roots in the result:
S := select(q->op(0,q)=`^`, indets(X)):
print(S):
if not (map2(op,2,S) subset {1/2}) then
	error "unexpected exponents":
end if:
S := map2(op,1,S):
# replace roots by symbols:
SU := []:
for q in S do
	kk := ListTools[Search](expand(q), map(rhs,RootDefs)):
	if kk=0 then
		error "did not find root: %1", q:
	end if:
	SU := [op(SU),q^(1/2)=lhs(RootDefs[kk])]:
	print(SU[-1]):
end do:
# radnormal for symbols r,rt,ru,rtu:
for qq in RootDefs do
	qqq := indets(lhs(qq)) minus {s,t,u,mV2,mh2}:
	if numelems(qqq)<>1 then
		error "Root definition %1: could not identify name of the root", qq:
	end if:
	qqq := qqq[1]:
	if (degree(lhs(qq),qqq)<>1) or (ldegree(lhs(qq),qqq)<>1) then
		error "left-hand side of root definition should be proportional to the root symbol":
	end if:
	RootSquared[qqq] := rhs(qq)/coeff(lhs(qq),qqq,1)^2:
	print(qqq^2=RootSquared[qqq]):
end do:
rootnormal := proc(expr)
global RootDefs, RootSquared:
local X, den, f, R, p:
	X := numer(expr):
	den := factors(denom(expr)):
	X := X/den[1]:
	den := den[2]:
	# bring all roots from denominator into numerator:
	for f in den do
		if f[2]<=0 then
			error "denominator factor with non-positive exponent":
		end if:
		R := indets(f) intersect {r,rtu,rt,ru}:
		if R={} then
			X := X/f[1]^f[2]:
			next:
		end if:
		if map2(degree, f[1], R)<>{1} then
			error "denominator factor non-linear in a root: %1", f[1]:
		elif nops(R)>2 then
			error "more than two roots in a single dnominator factor: %1", f[1]:
		end if:
		p := expand(f[1]*eval(f[1], R[1]=-R[1])):
		p := eval(p, map(qq->qq^2=RootSquared[qq], R)):
		p := factor(p):
		if indets(p) intersect {r,rt,rtu,ru} <> {} then
			error "roots left in denominator: %1", p:
		end if:
		X := X*(eval(f[1], R[1]=-R[1])/p)^f[2]:
	end do:
	X := expand(X):
	R := indets(X) intersect {r,rtu,rt,ru}:
	for f in R do
		for p from degree(X,f) to 2 by -1 do
			X := X-(f^p-f^(p-2)*RootSquared[f])*coeff(X,f,p):
			X := expand(X):
		end do:
	end do:
	X := factor(X):
	# test that the transformed expression is the same:
	R := radnormal(eval(expr-X, map(f->lhs(f)=sqrt(rhs(f)), [entries(RootSquared, 'pairs')])), 'rationalized'):
	R := simplify(R):
	if R<>0 then
		lprint(Input=expr):
		lprint(Output=X):
		error "root simplification error":
	end if:
	return X:
end proc:
X := map(key->[rootnormal(eval(key[1],SU)),map2(map,factor,eval(key[2],SU))], X):

# Transform to Hlog(1,...):
B := fibrationBasis(X):
B := eval(B, [zeta[2]=Zeta(2),zeta[3]=Zeta(3)]):
printf("Result:\n"):
print(B):

fileName := cat("", family, op(ns), "d", eval(dim,eps=0), "eps", epsord):
save B, cat(fileName, ".tmp"):

# THE INTEGRATION IS DONE BY THIS POINT AND STORED IN THE .tmp FILE
# ALL THE CODE BELOW IS PRETTY-PRINTING THE RESULT

# collect terms by Hlog's, log's, and Zeta's, and Pi's:
B := expand(B):
if op(0,B)=`+` then
	Todo :=[op(B)]:
else
	Todo:=[B]:
end if:
prefac := table(sparsereduced):
for term in Todo do
	if op(0,term)=`*` then
		facts := [op(term)]:
	else
		facts := [term]:
	end if:
	trans,pre := selectremove(has, facts, {Hlog,log,ln,Zeta,Pi}):
	trans := `*`(op(trans)):
	pre := `*`(op(pre)):
	prefac[trans] := prefac[trans] + pre:
end do:
F := add(trans*factor(prefac[trans]), trans in [indices(prefac,nolist)]);
Test := simplify(B-F):
if Test<>0 then
	printf("Difference:\n"):
	print(Test):
	error "expression mismatch after collection":
end if:
printf("Result with collected terms:\n"):
print(F);

# Combine transcendental terms that have the same prefactors (up to a rational factor):
Preferred := {}:
for term in map(factor,{entries(prefac, 'nolist')}) do
	kk := select(q->type(factor(q/term),'rational'), Preferred):
	if numelems(kk)=0 then
		print(Preferred, term):
		Preferred := Preferred union {term}:
		next:
	elif numelems(kk)>1 then
		error "several prefactors are rational multiples of each other":
	end if:
	kk := kk[1]:
	f := factor(term/kk):
	print(f, term, kk):
	if denom(f)<>1 then
		Preferred := (Preferred minus {kk}) union {kk/denom(f)}:
	end if:
end do:
printf("Number of distinct prefactors: %d\n", numelems(Preferred)):
printf("Preferred prefactors:\n"):
print(Preferred):
T := table(sparsereduced):
for trans in {indices(prefac,'nolist')} do
	term := prefac[trans]:
	kk := select(q->type(factor(term/q),'integer'), Preferred):
	if numelems(kk)<>1 then
		error "prefactor %1 is not an integer multiple of any preferred prefactor", term:
	end if:
	kk := kk[1]:
	T[kk] := T[kk] + trans*factor(term/kk):
end do:
F := add(term*T[term], term in Preferred):
Test := simplify(B-F):
if Test<>0 then
	printf("Difference:\n"):
	print(Test):
	error "expression mismatch after collection of preferred prefactors":
end if:
printf("Result with collected prefactors:\n"):
print(F);

# pretty-print Maple format:
f := fopen(cat(fileName, ".mpl"), WRITE, TEXT):
fprintf(f, "# Format: Family[dimension, [a1,...,a9], eps^order] := result: \n"):
fprintf(f, cat("%a[%a,[", "%d,"$nops(ns), "0,0],eps^(%d)] := \n"), family, dim, op(ns), epsord):
if F=0 then
	fprintf(f, "0\n"):
else
	for term in Preferred do
		fprintf(f, "+(%a)*(\n", term):
		Todo := T[term]:
		if op(0,Todo)=`+` then
			Todo := [op(Todo)]:
		else
			Todo := [Todo]:
		end if:
		Todo := sort(Todo):
		for trans in Todo do
			# integer coefficient:
			if op(0,trans)=`*` then
				pre := select(type, trans, 'integer'):
			elif type(trans, 'integer') then
				pre := trans:
			else
				pre := 1:
			end if:
			fprintf(f, "  %+d", pre):
			for term in (selectfun(trans,{ln,Hlog,Zeta}) union {Pi}) do
				kk := degree(trans,term):
				if not type(kk, 'nonnegint') then
					error "non-integer degree of %1 in %2", trans, term:
				end if:
				if kk = 0 then next: end if:
				trans := trans/term^kk:
				if term=Pi then
					fprintf(f, "*Pi"):
				elif op(0,term)=ln then
					fprintf(f, "*ln(%a)", op(term)):
				elif op(0,term)=Zeta then
					fprintf(f, "*Zeta(%a)", op(term)):
				elif op(0,term)=Hlog then
					fprintf(f, "*Hlog(%a,%a)", op(term)):
				else
					error "unexpected term: %1", term:
				end if:
				if kk>1 then
					fprintf(f, "^%d", kk):
				end if:
			end do:
			if trans<>pre then
				error "unexpected function left over: %1", term:
			end if:
			fprintf(f,"\n"):
		end do:
		fprintf(f,")\n"):
	end do:
end if:
fprintf(f, ":\n"):
fclose(f):

# Test that pretty-printed expression agrees:
read cat(fileName, ".mpl"):
Test := simplify(B-family[dim,[op(ns),0,0],eps^epsord]):
if Test<>0 then
	printf("Difference:\n"):
	print(Test):
	error "expression mismatch after pretty-print":
end if:
FileTools[Remove](cat(fileName, ".tmp")):

# pretty-print Mathematica format:
f := fopen(cat(fileName,".m"), WRITE, TEXT):
fprintf(f, "(* Format: Family[dimension, {a1,...,a9}, eps^order] -> result *)\n"):
fprintf(f, "{\n"):
fprintf(f, cat("%a[%a,{", "%d,"$nops(ns), "0,0},eps^(%d)] -> \n"), family, dim, op(ns), epsord):
if F=0 then
	fprintf(f, "0\n"):
else
	for term in Preferred do
		fprintf(f, "+(%a)*(\n", term):
		Todo := T[term]:
		if op(0,Todo)=`+` then
			Todo := [op(Todo)]:
		else
			Todo := [Todo]:
		end if:
		Todo := sort(Todo):
		for trans in Todo do
			# integer coefficient:
			if op(0,trans)=`*` then
				pre := select(type, trans, 'integer'):
			elif type(trans, 'integer') then
				pre := trans:
			else
				pre := 1:
			end if:
			fprintf(f, "  %+d", pre):
			for term in (selectfun(trans,{ln,Hlog,Zeta}) union {Pi}) do
				kk := degree(trans,term):
				if not type(kk, 'nonnegint') then
					error "non-integer degree of %1 in %2", trans, term:
				end if:
				if kk = 0 then next: end if:
				trans := trans/term^kk:
				if term=Pi then
					fprintf(f, "*Pi"):
				elif op(0,term)=ln then
					fprintf(f, "*Log[%a]", op(term)):
				elif op(0,term)=Zeta then
					fprintf(f, "*Zeta[%a]", op(term)):
				elif op(0,term)=Hlog then
					fprintf(f, "*G%a", [op(op(2,term)),op(1,term)]):
				else
					error "unexpected term: %1", term:
				end if:
				if kk>1 then
					fprintf(f, "^%d", kk):
				end if:
			end do:
			if trans<>pre then
				error "unexpected function left over: %1", term:
			end if:
			fprintf(f,"\n"):
		end do:
		fprintf(f,")\n"):
	end do:
end if:
fprintf(f, "}\n"):
fclose(f):

# Import Mathematica expressions, to verify that they agree with the computed result:
Test := FileTools[Text][ReadFile](cat(fileName, ".m")):
# remove comment in first line, because it trips up the FromMma converter:
f := StringTools[Search]("*)", Test):
if not type(f, 'posint') then
	error "comment missing from Mathematica file":
end if:
Test := Test[(f+2)..]:
# convert to Maple:
Test := convert(Test, 'FromMma'):
Test :=rhs(Test[1]):
# translate hyperlogarithm notation G->Hlog:
Test := eval(Test, G=proc() Hlog(_passed[-1],[_passed[..-2]]) end proc):
Test := simplify(B-Test):
if Test<>0 then
	printf("Difference:\n"):
	print(Test):
	error "expression mismatch after pretty-print":
end if:


==> anc/integrals/masters.mpl <==
# [family, [a1,...,a7], d0, k] denotes the coefficient of eps^k of the master integral family(a1,....,a7,0,0) in d0-2*eps dimensions

# The coefficients of the master integrals in Appendix (B.1) that contribute to the helicity amplitudes:

Convergent := [
 [PL,[0,3,1,1,1,1,0],6,0]
,[PL,[1,0,1,1,1,0,3],6,0]
,[PL,[0,3,2,1,1,0,1],6,0]
,[PL,[1,2,1,1,1,0,2],6,0]
,[PL,[0,2,1,1,1,1,1],6,0]
,[NP,[0,1,1,3,1,0,1],6,0]
,[NP,[1,1,1,0,0,4,1],6,0]
,[NP,[1,1,1,2,0,2,1],6,0]
,[NP,[0,1,1,1,1,2,1],6,0]
,[NP,[1,1,1,1,1,2,1],6,0]
,[PL,[1,1,1,0,1,0,1],4,0]
,[PL,[0,2,1,1,0,1,1],4,0]
,[PL,[0,4,1,1,1,1,0],6,0]
,[PL,[1,0,1,1,1,0,4],6,0]
,[PL,[1,1,1,1,1,0,3],6,0]
,[PL,[0,2,2,1,0,1,1],6,0]
,[PL,[0,2,1,1,1,1,2],6,0]
,[NP,[0,1,1,4,1,0,1],6,0]
,[NP,[1,1,1,2,0,1,1],6,0]
,[NP,[0,1,1,0,1,3,1],6,0]
,[NP,[0,1,1,2,1,2,1],6,0]
,[NP,[1,1,1,3,1,1,1],6,0]
,[PL,[1,1,1,0,1,0,2],4,0]
,[PL,[1,0,1,0,1,0,2],4,0]
,[PL,[1,1,2,0,1,0,2],6,0]
,[PL,[0,2,2,1,1,0,1],6,0]
,[PL,[1,1,1,1,1,0,2],6,0]
,[PL,[0,3,1,1,1,1,1],6,0]
,[NP,[1,1,1,3,0,0,1],6,0]
,[NP,[1,1,1,0,0,3,1],6,0]
,[NP,[1,1,1,1,0,2,1],6,0]
,[NP,[0,1,1,2,1,1,1],6,0]
,[NP,[1,1,1,2,1,1,1],6,0]
,[NP,[1,1,1,1,1,3,1],6,0]
,[PL,[0,1,1,1,0,1,1],4,0]
,[PL,[1,1,1,0,0,1,1],4,0]
,[PL,[1,0,1,0,1,0,2],4,0]
,[PL,[1,0,1,0,1,0,2],4,1]
]:

# The coefficients of the master integrals in Appendix (B.2) that contribute to the helicity amplitudes:
Divergent := [
 [PL,[1,1,1,0,1,1,1],4,-1]
,[PL,[0,1,1,0,1,1,1],4,-1]
,[PL,[0,0,1,2,0,0,2],4,-1]
,[PL,[0,0,1,2,0,0,2],4,0]
,[PL,[0,0,1,2,0,0,2],4,1]
,[PL,[0,0,1,2,0,0,2],4,2]
,[PL,[0,1,2,0,1,0,1],4,-1]
,[PL,[0,1,2,0,1,0,1],4,0]
,[PL,[0,1,2,0,1,0,1],4,1]
,[PL,[0,1,2,1,0,1,0],4,-1]
,[PL,[0,1,2,1,0,1,0],4,0]
,[PL,[0,1,2,1,0,1,0],4,1]
,[PL,[0,2,0,2,0,1,0],4,-1]
,[PL,[0,2,0,2,0,1,0],4,-2]
,[PL,[0,2,0,2,0,1,0],4,0]
,[PL,[0,2,0,2,0,1,0],4,1]
,[PL,[0,2,0,2,0,1,0],4,2]
,[PL,[0,2,2,1,0,0,1],4,-1]
,[PL,[0,2,2,1,0,0,1],4,0]
,[PL,[0,2,2,1,0,0,1],4,1]
,[PL,[0,2,2,1,0,0,1],4,2]
,[PL,[1,0,2,0,1,0,2],4,-1]
,[PL,[1,0,2,0,1,0,2],4,0]
,[PL,[1,0,2,0,1,0,2],4,1]
,[PL,[1,0,2,0,1,0,2],4,2]
,[PL,[1,1,1,1,0,1,1],4,-1]
,[PL,[1,1,1,1,0,0,1],4,-1]
,[PL,[0,0,2,2,0,0,1],4,-1]
,[PL,[0,0,2,2,0,0,1],4,-2]
,[PL,[0,0,2,2,0,0,1],4,0]
,[PL,[0,0,2,2,0,0,1],4,1]
,[PL,[0,0,2,2,0,0,1],4,2]
,[PL,[0,1,2,0,2,0,0],4,-1]
,[PL,[0,1,2,0,2,0,0],4,-2]
,[PL,[0,1,2,0,2,0,0],4,0]
,[PL,[0,1,2,0,2,0,0],4,1]
,[PL,[0,1,2,0,2,0,0],4,2]
,[PL,[0,2,2,0,0,1,0],4,-1]
,[PL,[0,2,2,0,0,1,0],4,0]
,[PL,[0,2,2,0,0,1,0],4,1]
,[PL,[0,2,2,0,0,1,0],4,2]
,[PL,[0,2,0,2,0,1,1],4,-1]
,[PL,[0,2,0,2,0,1,1],4,0]
,[PL,[0,2,0,2,0,1,1],4,1]
,[PL,[0,2,0,2,0,1,1],4,2]
,[PL,[0,2,2,1,0,1,0],4,-1]
,[PL,[0,2,2,1,0,1,0],4,0]
,[PL,[0,2,2,1,0,1,0],4,1]
,[PL,[0,2,2,1,0,1,0],4,2]
,[PL,[1,2,1,0,0,0,0],4,-1]
,[PL,[1,2,1,0,0,0,0],4,-2]
,[PL,[1,2,1,0,0,0,0],4,0]
,[PL,[1,2,1,0,0,0,0],4,1]
,[PL,[1,2,1,0,0,0,0],4,2]
,[NP,[1,1,0,1,1,0,1],4,-1]
,[NP,[1,1,0,1,1,1,1],4,-1]
,[PL,[0,1,2,0,0,2,0],4,-1]
,[PL,[0,1,2,0,0,2,0],4,-2]
,[PL,[0,1,2,0,0,2,0],4,0]
,[PL,[0,1,2,0,0,2,0],4,1]
,[PL,[0,1,2,0,0,2,0],4,2]
,[PL,[0,1,2,1,0,0,1],4,-1]
,[PL,[0,1,2,1,0,0,1],4,0]
,[PL,[0,1,2,1,0,0,1],4,1]
,[PL,[0,2,2,0,1,0,0],4,-1]
,[PL,[0,2,2,0,1,0,0],4,0]
,[PL,[0,2,2,0,1,0,0],4,1]
,[PL,[0,2,2,0,1,0,0],4,2]
,[PL,[0,2,2,0,1,0,1],4,-1]
,[PL,[0,2,2,0,1,0,1],4,0]
,[PL,[0,2,2,0,1,0,1],4,1]
,[PL,[0,2,2,0,1,0,1],4,2]
,[PL,[2,1,1,0,0,0,2],4,-1]
,[PL,[2,1,1,0,0,0,2],4,0]
,[PL,[2,1,1,0,0,0,2],4,1]
,[PL,[2,1,1,0,0,0,2],4,2]
,[PL,[2,2,0,0,1,0,0],4,-1]
,[PL,[2,2,0,0,1,0,0],4,-2]
,[PL,[2,2,0,0,1,0,0],4,0]
,[PL,[2,2,0,0,1,0,0],4,1]
,[PL,[2,2,0,0,1,0,0],4,2]
,[PL,[2,2,0,0,1,0,1],4,-1]
,[PL,[2,2,0,0,1,0,1],4,0]
,[PL,[2,2,0,0,1,0,1],4,1]
,[PL,[2,2,0,0,1,0,1],4,2]
]:


==> anc/integrals/runall.sh <==
#!/bin/bash
shopt -s expand_aliases
alias maple="path/to/maple"
maple -c"family:=PL" -c"ns:=[1, 1, 1, 0, 1, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 1, 0, 1, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 0, 1, 2, 0, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 0, 1, 2, 0, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 0, 1, 2, 0, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 0, 1, 2, 0, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 1, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 1, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 1, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 0, 2, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 0, 2, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=-2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 0, 2, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 0, 2, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 0, 2, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 0, 2, 0, 1, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 0, 2, 0, 1, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 0, 2, 0, 1, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 0, 2, 0, 1, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 1, 1, 1, 0, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 1, 1, 1, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 0, 2, 2, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 0, 2, 2, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=-2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 0, 2, 2, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 0, 2, 2, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 0, 2, 2, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 2, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 2, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=-2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 2, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 2, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 2, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 0, 2, 0, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 0, 2, 0, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 0, 2, 0, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 0, 2, 0, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 0, 1, 0]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 2, 1, 0, 0, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 2, 1, 0, 0, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=-2" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 2, 1, 0, 0, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 2, 1, 0, 0, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 2, 1, 0, 0, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 0, 1, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 0, 1, 1, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 0, 2, 0]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 0, 2, 0]" -c"dim:=4-2*eps" -c"epsord:=-2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 0, 2, 0]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 0, 2, 0]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 0, 0, 2, 0]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 1, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 1, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 2, 1, 0, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 1, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 1, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 1, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 1, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 1, 1, 0, 0, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 1, 1, 0, 0, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 1, 1, 0, 0, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 1, 1, 0, 0, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 2, 0, 0, 1, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 2, 0, 0, 1, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=-2" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 2, 0, 0, 1, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 2, 0, 0, 1, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 2, 0, 0, 1, 0, 0]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 2, 0, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=-1" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 2, 0, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 2, 0, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl
maple -c"family:=PL" -c"ns:=[2, 2, 0, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=2" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 3, 1, 1, 1, 1, 0]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 0, 1, 1, 1, 0, 3]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 3, 2, 1, 1, 0, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 2, 1, 1, 1, 0, 2]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 1, 1, 1, 1, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[0, 1, 1, 3, 1, 0, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 0, 0, 4, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 2, 0, 2, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[0, 1, 1, 1, 1, 2, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 1, 1, 2, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 1, 1, 0, 1, 0, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 1, 1, 0, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 4, 1, 1, 1, 1, 0]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 0, 1, 1, 1, 0, 4]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 1, 1, 1, 1, 0, 3]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 0, 1, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 1, 1, 1, 1, 2]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[0, 1, 1, 4, 1, 0, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 2, 0, 1, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[0, 1, 1, 0, 1, 3, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[0, 1, 1, 2, 1, 2, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 3, 1, 1, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 1, 1, 0, 1, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 0, 1, 0, 1, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 1, 2, 0, 1, 0, 2]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 2, 2, 1, 1, 0, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 1, 1, 1, 1, 0, 2]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 3, 1, 1, 1, 1, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 3, 0, 0, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 0, 0, 3, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 1, 0, 2, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[0, 1, 1, 2, 1, 1, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 2, 1, 1, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=NP" -c"ns:=[1, 1, 1, 1, 1, 3, 1]" -c"dim:=6-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[0, 1, 1, 1, 0, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 1, 1, 0, 0, 1, 1]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 0, 1, 0, 1, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=0" integrate.mpl
maple -c"family:=PL" -c"ns:=[1, 0, 1, 0, 1, 0, 2]" -c"dim:=4-2*eps" -c"epsord:=1" integrate.mpl

